AdS super gluon scattering up to two loops: A position space approach

We carry out a bootstrap study of four-point correlators in 4d $\mathcal{N}=2$ SCFTs which are dual to super Yang-Mills on $AdS_5\times S^3$. We focus on the simplest $\frac{1}{2}$-BPS operators which correspond to the super gluons in the massless current multiplet. Our computation is based on an ansatz in position space which is inspired by a hidden symmetry structure manifest in the leading terms of the Lorentzian singularities of the correlators. By using other consistency conditions, we completely fix the super gluon correlators at one and two loops in the bulk genus expansion, up to possible counterterms. Our results reveal a number of interesting properties enriched by the color structures. In particular, the implication of hidden conformal symmetry on the full super gluon reduced correlator exhibits an analogous pattern as in the $AdS_5\times S^5$ supergravity correlators recently computed up to two loops.

==> anc/Results.wl <==
(* ::Package:: *)

(* ::Input:: *)
(*(* w \[Congruent] OverBar[z] *)*)


(* ::Section::Closed:: *)
(*Basis Functions G^SV*)


(* ::Input:: *)
(*(* The following lists only include G^SV functions that are needed to present the results at one and two loops. *)*)


(* ::Input:: *)
(*(* Definition of the function G follows the one used in the PolyLogTools Mathematica package. *)*)


(* ::Input:: *)
(*GSV[0,1]=1;*)


(* ::Input:: *)
(*GSV[1,1]=G[0,w]+G[0,z];*)
(*GSV[1,2]=G[1,w]+G[1,z];*)


(* ::Input:: *)
(*GSV[2,1]=\[Pi]^2;*)
(*GSV[2,2]=G[0,w] G[0,z]+G[0,0,w]+G[0,0,z];*)
(*GSV[2,3]=G[0,z] G[1,w]+G[0,1,z]+G[1,0,w];*)
(*GSV[2,4]=G[0,w] G[1,z]+G[0,1,w]+G[1,0,z];*)
(*GSV[2,5]=G[1,w] G[1,z]+G[1,1,w]+G[1,1,z];*)


(* ::Input:: *)
(*GSV[3,1]=Zeta[3];*)
(*GSV[3,2]=\[Pi]^2 (G[0,w]+G[0,z]);*)
(*GSV[3,3]=\[Pi]^2 (G[1,w]+G[1,z]);*)
(*GSV[3,4]=G[0,z] G[0,0,w]+G[0,w] G[0,0,z]+G[0,0,0,w]+G[0,0,0,z];*)
(*GSV[3,5]=G[0,z] G[0,1,w]+G[0,w] G[0,1,z]+G[0,1,0,w]+G[0,1,0,z];*)
(*GSV[3,6]=G[1,w] G[0,0,z]+G[0,z] G[1,0,w]+G[0,0,1,z]+G[1,0,0,w];*)
(*GSV[3,7]=G[1,z] G[0,0,w]+G[0,w] G[1,0,z]+G[0,0,1,w]+G[1,0,0,z];*)
(*GSV[3,8]=G[1,z] G[1,0,w]+G[1,w] G[1,0,z]+G[1,0,1,w]+G[1,0,1,z];*)
(*GSV[3,9]=G[1,w] G[0,1,z]+G[0,z] G[1,1,w]+G[0,1,1,z]+G[1,1,0,w];*)
(*GSV[3,10]=G[1,z] G[0,1,w]+G[0,w] G[1,1,z]+G[0,1,1,w]+G[1,1,0,z];*)
(*GSV[3,11]=G[1,z] G[1,1,w]+G[1,w] G[1,1,z]+G[1,1,1,w]+G[1,1,1,z];*)
(*GSV[3,12]=-G[1,z] G[0,1,w]+2 G[0,w] G[0,1,z]+G[1,w] G[0,1,z]-G[0,w] G[1/w,1/z,1]-G[0,z] G[1/w,1/z,1]+G[0,w] G[1/z,1/w,1]+G[0,z] G[1/z,1/w,1]+2 G[0,0,1,w]-2 G[0,0,1,z]+2 G[0,1,0,z]+2 G[0,1/w,1/z,1]-2 G[0,1/z,1/w,1]-G[1,0,1,w]+G[1,0,1,z];*)


(* ::Input:: *)
(*GSV[4,1]=(G[0,w]+G[0,z]) Zeta[3];*)
(*GSV[4,2]=(G[1,w]+G[1,z]) Zeta[3];*)
(*GSV[4,3]=\[Pi]^2 (-G[0,z] G[1,w]+G[0,w] G[1,z]+G[0,1,w]-G[0,1,z]-G[1,0,w]+G[1,0,z]);*)
(*GSV[4,4]=G[0,0,z] G[0,1,w]-G[0,0,w] G[0,1,z]-G[0,z] G[0,0,1,w]+G[0,w] G[0,0,1,z]+G[0,z] G[0,1,0,w]-G[0,w] G[0,1,0,z]-G[0,0,1,0,w]+G[0,0,1,0,z]+G[0,1,0,0,w]-G[0,1,0,0,z];*)
(*GSV[4,5]=G[0,0,w] G[0,1,z]-G[0,0,z] G[1,0,w]-G[1,w] G[0,0,0,z]+G[0,z] G[0,0,1,w]+G[0,w] G[0,1,0,z]-G[0,z] G[1,0,0,w]-G[0,0,0,1,z]+G[0,0,1,0,w]+G[0,1,0,0,z]-G[1,0,0,0,w];*)
(*GSV[4,6]=G[0,1,w] G[0,1,z]-G[0,0,w] G[1,0,z]-G[1,z] G[0,0,0,w]+G[0,z] G[0,1,1,w]+G[0,w] G[0,1,1,z]-G[0,w] G[1,0,0,z]-G[0,0,0,1,w]+G[0,1,1,0,w]+G[0,1,1,0,z]-G[1,0,0,0,z];*)
(*GSV[4,7]=G[0,0,w] G[1,0,z]-G[1,0,w] G[1,0,z]+G[1,z] G[0,0,0,w]-G[1,z] G[1,0,0,w]+G[0,w] G[1,0,0,z]-G[1,w] G[1,0,0,z]+G[0,0,0,1,w]+G[1,0,0,0,z]-G[1,0,0,1,w]-G[1,0,0,1,z];*)
(*GSV[4,8]=G[0,0,w] G[0,1,z]-G[0,0,w] G[1,1,z]+G[0,z] G[0,0,1,w]-G[1,z] G[0,0,1,w]+G[0,w] G[0,1,0,z]-G[0,w] G[1,1,0,z]+G[0,0,1,0,w]-G[0,0,1,1,w]+G[0,1,0,0,z]-G[1,1,0,0,z]+2 G[1,w] Zeta[3];*)
(*GSV[4,9]=G[0,0,w] G[1,0,z]-G[0,1,z] G[1,1,w]+G[1,z] G[0,0,0,w]-G[1,w] G[0,1,1,z]+G[0,w] G[1,0,0,z]-G[0,z] G[1,1,1,w]+G[0,0,0,1,w]-G[0,1,1,1,z]+G[1,0,0,0,z]-G[1,1,1,0,w]+2 G[1,w] Zeta[3];*)
(*GSV[4,10]=-G[0,0,w] G[0,1,z]+G[0,1,w] G[1,0,z]-G[0,z] G[0,0,1,w]+G[1,z] G[0,1,0,w]-G[0,w] G[0,1,0,z]+G[0,w] G[1,0,1,z]-G[0,0,1,0,w]-G[0,1,0,0,z]+G[0,1,0,1,w]+G[1,0,1,0,z]+4 G[1,w] Zeta[3];*)
(*GSV[4,11]=-G[0,0,w] G[1,0,z]+G[0,1,w] G[1,0,z]-G[1,z] G[0,0,0,w]+G[1,z] G[0,1,0,w]-G[0,w] G[1,0,0,z]+G[0,w] G[1,0,1,z]-G[0,0,0,1,w]+G[0,1,0,1,w]-G[1,0,0,0,z]+G[1,0,1,0,z]+4 G[1,w] Zeta[3];*)
(*GSV[4,12]=G[0,0,w] G[1,0,z]-G[0,0,z] G[1,1,w]+G[1,z] G[0,0,0,w]-G[1,w] G[0,0,1,z]+G[0,w] G[1,0,0,z]-G[0,z] G[1,1,0,w]+G[0,0,0,1,w]-G[0,0,1,1,z]+G[1,0,0,0,z]-G[1,1,0,0,w]+2 G[1,z] Zeta[3];*)
(*GSV[4,13]=G[0,0,w] G[1,0,z]-G[0,1,w] G[1,1,z]+G[1,z] G[0,0,0,w]-G[1,z] G[0,1,1,w]+G[0,w] G[1,0,0,z]-G[0,w] G[1,1,1,z]+G[0,0,0,1,w]-G[0,1,1,1,w]+G[1,0,0,0,z]-G[1,1,1,0,z]+2 G[1,z] Zeta[3];*)
(*GSV[4,14]=G[0,1,z] G[1,0,w]-G[0,0,w] G[1,0,z]-G[1,z] G[0,0,0,w]+G[1,w] G[0,1,0,z]-G[0,w] G[1,0,0,z]+G[0,z] G[1,0,1,w]-G[0,0,0,1,w]+G[0,1,0,1,z]-G[1,0,0,0,z]+G[1,0,1,0,w]+4 G[1,z] Zeta[3];*)
(*GSV[4,15]=G[0,0,w] G[0,1,z]-G[1,0,z] G[1,1,w]+G[0,z] G[0,0,1,w]+G[0,w] G[0,1,0,z]-G[1,w] G[1,0,1,z]-G[1,z] G[1,1,0,w]+G[0,0,1,0,w]+G[0,1,0,0,z]-G[1,0,1,1,z]-G[1,1,0,1,w]+6 G[1,z] Zeta[3];*)
(*GSV[4,16]=-G[0,0,w] G[1,0,z]+G[1,0,w] G[1,1,z]-G[1,z] G[0,0,0,w]-G[0,w] G[1,0,0,z]+G[1,z] G[1,0,1,w]+G[1,w] G[1,1,0,z]-G[0,0,0,1,w]-G[1,0,0,0,z]+G[1,0,1,1,w]+G[1,1,0,1,z]+6 G[1,z] Zeta[3];*)
(*GSV[4,17]=G[0,w] G[0,z] G[1/w,1/z,1]+G[0,0,w] G[1/w,1/z,1]+G[0,0,z] G[1/w,1/z,1]-G[0,w] G[0,z] G[1/z,1/w,1]-G[0,0,w] G[1/z,1/w,1]-G[0,0,z] G[1/z,1/w,1]+G[0,z] G[0,0,1,w]+G[1,z] G[0,0,1,w]-G[0,w] G[0,0,1,z]-G[1,w] G[0,0,1,z]-G[0,w] G[0,1/w,1/z,1]-G[0,z] G[0,1/w,1/z,1]+G[0,w] G[0,1/z,1/w,1]+G[0,z] G[0,1/z,1/w,1]+G[0,z] G[1,0,1,w]-G[0,w] G[1,0,1,z]-3 G[0,0,0,1,w]+3 G[0,0,0,1,z]+G[0,0,1,0,w]-G[0,0,1,0,z]+G[1,0,0,1,w]-G[1,0,0,1,z]+G[1,0,1,0,w]-G[1,0,1,0,z]+4 G[1,z] Zeta[3];*)
(*GSV[4,18]=-2 G[0,1,w] G[0,1,z]+2 G[0,1,z] G[1,0,w]-2 G[0,1,w] G[1,0,z]+2 G[0,1,z] G[1,1,w]-2 G[0,1,w] G[1,1,z]+2 G[1,0,w] G[1,1,z]-G[0,z] G[1,w] G[1/w,1/z,1]-G[0,w] G[1,z] G[1/w,1/z,1]-G[0,1,w] G[1/w,1/z,1]-G[0,1,z] G[1/w,1/z,1]-G[1,0,w] G[1/w,1/z,1]-G[1,0,z] G[1/w,1/z,1]+G[0,z] G[1,w] G[1/z,1/w,1]+G[0,w] G[1,z] G[1/z,1/w,1]+G[0,1,w] G[1/z,1/w,1]+G[0,1,z] G[1/z,1/w,1]+G[1,0,w] G[1/z,1/w,1]+G[1,0,z] G[1/z,1/w,1]+2 G[1,z] G[0,0,1,w]-2 G[1,w] G[0,0,1,z]-2 G[1,z] G[0,1,0,w]+2 G[1,w] G[0,1,0,z]-4 G[0,z] G[0,1,1,w]-2 G[1,z] G[0,1,1,w]+2 G[1,w] G[0,1,1,z]+2 G[1,w] G[0,1/w,1/z,1]+2 G[1,z] G[0,1/w,1/z,1]-2 G[1,w] G[0,1/z,1/w,1]-2 G[1,z] G[0,1/z,1/w,1]+2 G[1,w] G[1,0,1,z]+2 G[1,w] G[1,1,0,z]+4 G[0,0,1,1,w]-4 G[0,0,1,1,z]-4 G[0,1,1,0,w]+2 G[1,0,0,1,w]-2 G[1,0,0,1,z]+2 G[1,0,1,1,z]-2 G[1,1,0,1,w]+4 G[1,1,0,1,z]+20 G[1,z] Zeta[3];*)
(*GSV[4,19]=-G[0,1,w] G[0,1,z]+5 G[0,1,z] G[1,0,w]-4 G[0,1,w] G[1,0,z]+2 G[0,1,z] G[1,1,w]-2 G[0,1,w] G[1,1,z]+3 G[0,z] G[0,0,1,w]+4 G[1,z] G[0,0,1,w]-3 G[0,w] G[0,0,1,z]-4 G[1,w] G[0,0,1,z]-4 G[1,z] G[0,1,0,w]+5 G[1,w] G[0,1,0,z]-2 G[0,z] G[0,1,1,w]+3 G[0,w] G[0,1/w,1/z,1]+3 G[0,z] G[0,1/w,1/z,1]-3 G[0,w] G[0,1/z,1/w,1]-3 G[0,z] G[0,1/z,1/w,1]+G[0,z] G[1,0,1,w]-2 G[1,z] G[1,0,1,w]+2 G[1,w] G[1,0,1,z]-2 G[0,w] G[1/w,1/w,1/z,1]-2 G[0,z] G[1/w,1/w,1/z,1]+2 G[0,w] G[1/w,1/z,1/w,1]+2 G[0,z] G[1/w,1/z,1/w,1]-2 G[0,w] G[1/z,1/w,1/z,1]-2 G[0,z] G[1/z,1/w,1/z,1]+2 G[0,w] G[1/z,1/z,1/w,1]+2 G[0,z] G[1/z,1/z,1/w,1]-9 G[0,0,0,1,w]+9 G[0,0,0,1,z]+3 G[0,0,1,0,w]-3 G[0,0,1,0,z]+2 G[0,0,1,1,w]-2 G[0,0,1,1,z]-12 G[0,0,1/w,1/z,1]+12 G[0,0,1/z,1/w,1]+3 G[0,1,0,1,w]-2 G[0,1,0,1,z]-2 G[0,1,1,0,w]+2 G[0,1/w,1/w,1/z,1]-6 G[0,1/w,1/z,1/w,1]+2 G[0,1/w,1/z,1/z,1]-2 G[0,1/z,1/w,1/w,1]+6 G[0,1/z,1/w,1/z,1]-2 G[0,1/z,1/z,1/w,1]+4 G[1,0,0,1,w]-4 G[1,0,0,1,z]+G[1,0,1,0,w]-2 G[1,1,0,1,w]+2 G[1,1,0,1,z]+4 G[1/w,0,1/w,1/z,1]-4 G[1/w,0,1/z,1/w,1]+4 G[1/z,0,1/w,1/z,1]-4 G[1/z,0,1/z,1/w,1]+20 G[1,z] Zeta[3];*)


(* ::Input:: *)
(*GSV[5,1]=(-G[0,z] G[1,w]+G[0,w] G[1,z]+G[0,1,w]-G[0,1,z]-G[1,0,w]+G[1,0,z]) Zeta[3];GSV[5,2]=-G[0,1,z] G[0,0,1,w]+G[0,1,w] G[0,0,1,z]+G[0,0,z] G[0,1,1,w]-G[0,0,w] G[0,1,1,z]-G[0,z] G[0,0,1,1,w]+G[0,w] G[0,0,1,1,z]+G[0,z] G[0,1,1,0,w]-G[0,w] G[0,1,1,0,z]-G[0,0,1,1,0,w]+G[0,0,1,1,0,z]+G[0,1,1,0,0,w]-G[0,1,1,0,0,z]+2 (G[0,1,w]-G[0,1,z]) Zeta[3];*)
(*GSV[5,3]=-G[1,1,w] G[0,0,1,z]+G[1,1,w] G[0,1,0,z]+G[0,1,z] G[1,1,0,w]-G[0,0,z] G[1,1,1,w]-G[1,w] G[0,0,1,1,z]+G[1,w] G[0,1,0,1,z]+G[0,z] G[1,1,0,1,w]-G[0,z] G[1,1,1,0,w]-G[0,0,1,1,1,z]+G[0,1,0,1,1,z]+G[1,1,0,1,0,w]-G[1,1,1,0,0,w]+2 (3 G[0,z] G[1,w]-G[0,1,z]+3 G[1,0,w]-3 G[1,1,w]) Zeta[3];*)
(*GSV[5,4]=-G[1,1,w] G[0,0,1,z]+G[1,0,w] G[0,1,1,z]+G[0,1,z] G[1,0,1,w]-G[0,0,z] G[1,1,1,w]-G[1,w] G[0,0,1,1,z]+G[1,w] G[0,1,1,0,z]+G[0,z] G[1,0,1,1,w]-G[0,z] G[1,1,1,0,w]-G[0,0,1,1,1,z]+G[0,1,1,0,1,z]+G[1,0,1,1,0,w]-G[1,1,1,0,0,w]+2 (2 G[0,1,z]-G[1,1,w]) Zeta[3];*)
(*GSV[5,5]=-G[1,1,w] G[1,0,0,z]+G[1,0,z] G[1,0,1,w]+G[1,0,w] G[1,0,1,z]-G[1,0,z] G[1,1,0,w]-G[1,w] G[1,0,0,1,z]+G[1,z] G[1,0,1,0,w]+G[1,w] G[1,0,1,0,z]-G[1,z] G[1,1,0,0,w]-G[1,0,0,1,1,z]+G[1,0,1,0,1,w]+G[1,0,1,0,1,z]-G[1,1,0,0,1,w]+2 (3 G[0,z] G[1,w]-3 G[1,w] G[1,z]+3 G[0,1,z]+3 G[1,0,w]-G[1,1,w]) Zeta[3];*)
(*GSV[5,6]=-G[1,1,z] G[1,0,1,w]+G[1,1,z] G[1,1,0,w]+G[1,1,w] G[1,1,0,z]-G[1,0,w] G[1,1,1,z]-G[1,z] G[1,0,1,1,w]+G[1,z] G[1,1,0,1,w]+G[1,w] G[1,1,0,1,z]-G[1,w] G[1,1,1,0,z]-G[1,0,1,1,1,w]+G[1,1,0,1,1,w]+G[1,1,0,1,1,z]-G[1,1,1,0,1,z]+2 (3 G[1,w] G[1,z]-G[1,1,w]-3 G[1,1,z]) Zeta[3];*)
(*GSV[5,7]=G[1,1,z] G[0,1,0,w]-G[1,0,z] G[0,1,1,w]-G[0,1,w] G[1,0,1,z]+G[0,1,w] G[1,1,0,z]+G[1,z] G[0,1,0,1,w]-G[1,z] G[0,1,1,0,w]-G[0,w] G[1,0,1,1,z]+G[0,w] G[1,1,0,1,z]+G[0,1,0,1,1,w]-G[0,1,1,0,1,w]-G[1,0,1,1,0,z]+G[1,1,0,1,0,z]+2 (3 G[0,w] G[1,z]-3 G[0,1,w]+3 G[1,0,z]-2 G[1,1,z]) Zeta[3];*)
(*GSV[5,8]=-G[1,1,z] G[0,0,1,w]+G[1,0,z] G[0,1,1,w]+G[0,1,w] G[1,0,1,z]-G[0,0,w] G[1,1,1,z]-G[1,z] G[0,0,1,1,w]+G[1,z] G[0,1,1,0,w]+G[0,w] G[1,0,1,1,z]-G[0,w] G[1,1,1,0,z]-G[0,0,1,1,1,w]+G[0,1,1,0,1,w]+G[1,0,1,1,0,z]-G[1,1,1,0,0,z]+2 (2 G[0,1,w]-G[1,1,z]) Zeta[3];*)
(*GSV[5,9]=-G[1,1,z] G[1,0,0,w]+G[1,1,w] G[1,0,0,z]+G[1,0,z] G[1,1,0,w]-G[1,0,w] G[1,1,0,z]-G[1,z] G[1,0,0,1,w]+G[1,w] G[1,0,0,1,z]+G[1,z] G[1,1,0,0,w]-G[1,w] G[1,1,0,0,z]-G[1,0,0,1,1,w]+G[1,0,0,1,1,z]+G[1,1,0,0,1,w]-G[1,1,0,0,1,z]+2 (G[1,1,w]-G[1,1,z]) Zeta[3];*)
(*GSV[5,10]=-G[1,1,z] G[1,0,1,w]+G[1,1,w] G[1,0,1,z]+G[1,0,z] G[1,1,1,w]-G[1,0,w] G[1,1,1,z]-G[1,z] G[1,0,1,1,w]+G[1,w] G[1,0,1,1,z]+G[1,z] G[1,1,1,0,w]-G[1,w] G[1,1,1,0,z]-G[1,0,1,1,1,w]+G[1,0,1,1,1,z]+G[1,1,1,0,1,w]-G[1,1,1,0,1,z]+4 (G[1,1,w]-G[1,1,z]) Zeta[3];*)
(*GSV[5,11]=-G[0,1,w] G[0,0,0,z]+G[0,0,z] G[0,0,1,w]+G[0,0,w] G[0,0,1,z]-G[0,0,z] G[0,1,0,w]-G[0,w] G[0,0,0,1,z]+G[0,z] G[0,0,1,0,w]+G[0,w] G[0,0,1,0,z]-G[0,z] G[0,1,0,0,w]-G[0,0,0,1,0,z]+G[0,0,1,0,0,w]+G[0,0,1,0,0,z]-G[0,1,0,0,0,w]+20 Zeta[5];*)
(*GSV[5,12]=-G[0,1,z] G[0,0,0,w]+G[0,0,z] G[0,0,1,w]+G[0,0,w] G[0,0,1,z]-G[0,0,w] G[0,1,0,z]-G[0,z] G[0,0,0,1,w]+G[0,z] G[0,0,1,0,w]+G[0,w] G[0,0,1,0,z]-G[0,w] G[0,1,0,0,z]-G[0,0,0,1,0,w]+G[0,0,1,0,0,w]+G[0,0,1,0,0,z]-G[0,1,0,0,0,z]+20 Zeta[5];*)
(*GSV[5,13]=G[0,1,z] G[0,0,1,w]-G[0,1,z] G[0,1,0,w]-G[0,1,w] G[0,1,0,z]+G[0,0,w] G[0,1,1,z]+G[0,z] G[0,0,1,1,w]-G[0,z] G[0,1,0,1,w]-G[0,w] G[0,1,0,1,z]+G[0,w] G[0,1,1,0,z]+G[0,0,1,1,0,w]-G[0,1,0,1,0,w]-G[0,1,0,1,0,z]+G[0,1,1,0,0,z]-2 (3 G[0,z] G[1,w]-2 G[0,1,w]+3 G[1,0,w]) Zeta[3]+5 Zeta[5];*)
(*GSV[5,14]=-G[1,1,z] G[0,0,0,w]+G[1,0,z] G[0,0,1,w]+G[0,0,w] G[1,0,1,z]-G[0,0,w] G[1,1,0,z]-G[1,z] G[0,0,0,1,w]+G[1,z] G[0,0,1,0,w]+G[0,w] G[1,0,1,0,z]-G[0,w] G[1,1,0,0,z]-G[0,0,0,1,1,w]+G[0,0,1,0,1,w]+G[1,0,1,0,0,z]-G[1,1,0,0,0,z]+6 G[0,1,w] Zeta[3]+15 Zeta[5];*)
(*GSV[5,15]=-G[1,1,z] G[0,0,0,w]+G[1,1,w] G[0,0,0,z]+G[1,0,z] G[0,1,1,w]-G[1,0,w] G[0,1,1,z]-G[0,1,z] G[1,0,1,w]+G[0,1,w] G[1,0,1,z]+G[0,0,z] G[1,1,0,w]-G[0,0,w] G[1,1,0,z]-G[1,z] G[0,0,0,1,w]+G[1,w] G[0,0,0,1,z]+G[1,z] G[0,1,1,0,w]-G[1,w] G[0,1,1,0,z]-G[0,z] G[1,0,1,1,w]+G[0,w] G[1,0,1,1,z]+G[0,z] G[1,1,0,0,w]-G[0,w] G[1,1,0,0,z]-G[0,0,0,1,1,w]+G[0,0,0,1,1,z]+G[0,1,1,0,1,w]-G[0,1,1,0,1,z]-G[1,0,1,1,0,w]+G[1,0,1,1,0,z]+G[1,1,0,0,0,w]-G[1,1,0,0,0,z]+8 (G[0,1,w]-G[0,1,z]) Zeta[3];*)
(*GSV[5,16]=G[1,1,z] G[0,0,0,w]-G[1,0,w] G[0,1,0,z]+G[1,1,w] G[0,1,0,z]-G[1,0,z] G[0,1,1,w]-G[0,1,z] G[1,0,0,w]-G[0,1,w] G[1,0,1,z]+G[0,1,z] G[1,1,0,w]+G[0,0,w] G[1,1,0,z]+G[1,z] G[0,0,0,1,w]-G[1,w] G[0,1,0,0,z]+G[1,w] G[0,1,0,1,z]-G[1,z] G[0,1,1,0,w]-G[0,z] G[1,0,0,1,w]-G[0,w] G[1,0,1,1,z]+G[0,w] G[1,1,0,0,z]+G[0,z] G[1,1,0,1,w]+G[0,0,0,1,1,w]-G[0,1,0,0,1,z]+G[0,1,0,1,1,z]-G[0,1,1,0,1,w]-G[1,0,0,1,0,w]-G[1,0,1,1,0,z]+G[1,1,0,0,0,z]+G[1,1,0,1,0,w]+2 (3 G[0,z] G[1,w]-4 G[0,1,w]+3 G[1,0,w]-2 G[1,1,w]) Zeta[3]+5 Zeta[5];*)
(*GSV[5,17]=-G[1,1,z] G[0,0,0,w]+G[1,0,w] G[0,0,1,z]+G[1,0,z] G[0,1,1,w]-G[1,0,w] G[0,1,1,z]+G[0,0,z] G[1,0,1,w]-G[0,1,z] G[1,0,1,w]+G[0,1,w] G[1,0,1,z]-G[0,0,w] G[1,1,0,z]-G[1,z] G[0,0,0,1,w]+G[1,w] G[0,0,1,0,z]+G[1,z] G[0,1,1,0,w]-G[1,w] G[0,1,1,0,z]+G[0,z] G[1,0,1,0,w]-G[0,z] G[1,0,1,1,w]+G[0,w] G[1,0,1,1,z]-G[0,w] G[1,1,0,0,z]-G[0,0,0,1,1,w]+G[0,0,1,0,1,z]+G[0,1,1,0,1,w]-G[0,1,1,0,1,z]+G[1,0,1,0,0,w]-G[1,0,1,1,0,w]+G[1,0,1,1,0,z]-G[1,1,0,0,0,z]+2 (4 G[0,1,w]-G[0,1,z]) Zeta[3]+15 Zeta[5];*)
(*GSV[5,18]=G[1,0,w] G[0,0,1,z]-G[1,0,z] G[0,1,0,w]+G[1,0,z] G[0,1,1,w]-G[1,0,w] G[0,1,1,z]-G[0,1,w] G[1,0,0,z]+G[0,0,z] G[1,0,1,w]-G[0,1,z] G[1,0,1,w]+G[0,1,w] G[1,0,1,z]+G[1,w] G[0,0,1,0,z]-G[1,z] G[0,1,0,0,w]+G[1,z] G[0,1,1,0,w]-G[1,w] G[0,1,1,0,z]-G[0,w] G[1,0,0,1,z]+G[0,z] G[1,0,1,0,w]-G[0,z] G[1,0,1,1,w]+G[0,w] G[1,0,1,1,z]+G[0,0,1,0,1,z]-G[0,1,0,0,1,w]+G[0,1,1,0,1,w]-G[0,1,1,0,1,z]-G[1,0,0,1,0,z]+G[1,0,1,0,0,w]-G[1,0,1,1,0,w]+G[1,0,1,1,0,z]+2 (3 G[0,1,w]-G[0,1,z]) Zeta[3]+20 Zeta[5];*)


(* ::Input:: *)
(*GSV[6,1]=(G[1,z] G[0,0,w]-G[1,w] G[0,0,z]-G[0,z] G[1,0,w]+G[0,w] G[1,0,z]+G[0,0,1,w]-G[0,0,1,z]-G[1,0,0,w]+G[1,0,0,z]) Zeta[3];*)
(*GSV[6,2]=(-G[0,z] G[0,1,w]-G[1,z] G[0,1,w]+G[0,w] G[0,1,z]+G[1,w] G[0,1,z]-G[0,w] G[1/w,1/z,1]-G[0,z] G[1/w,1/z,1]+G[0,w] G[1/z,1/w,1]+G[0,z] G[1/z,1/w,1]+2 G[0,0,1,w]-2 G[0,0,1,z]-G[0,1,0,w]+G[0,1,0,z]+2 G[0,1/w,1/z,1]-2 G[0,1/z,1/w,1]-G[1,0,1,w]+G[1,0,1,z]) Zeta[3];*)
(*GSV[6,3]=(G[1,z] G[0,1,w]-G[1,w] G[0,1,z]-G[0,z] G[1,1,w]+G[0,w] G[1,1,z]+G[0,1,1,w]-G[0,1,1,z]-G[1,1,0,w]+G[1,1,0,z]) Zeta[3];*)
(*GSV[6,4]=-G[0,1,0,z] G[0,1,1,w]+G[0,1,0,w] G[0,1,1,z]+G[0,1,z] G[0,1,0,1,w]-G[0,1,w] G[0,1,0,1,z]-G[0,1,z] G[0,1,1,0,w]+G[0,1,w] G[0,1,1,0,z]+G[0,z] G[0,1,0,1,1,w]-G[0,w] G[0,1,0,1,1,z]-G[0,z] G[0,1,1,0,1,w]+G[0,w] G[0,1,1,0,1,z]+G[0,1,0,1,1,0,w]-G[0,1,0,1,1,0,z]-G[0,1,1,0,1,0,w]+G[0,1,1,0,1,0,z]-2 (3 G[0,z] G[0,1,w]-3 G[0,w] G[0,1,z]+3 G[0,1,0,w]-3 G[0,1,0,z]-2 G[0,1,1,w]+2 G[0,1,1,z]) Zeta[3];*)
(*GSV[6,5]=-G[1,0,0,z] G[1,0,1,w]+G[1,0,0,w] G[1,0,1,z]+G[1,0,z] G[1,0,0,1,w]-G[1,0,w] G[1,0,0,1,z]-G[1,0,z] G[1,0,1,0,w]+G[1,0,w] G[1,0,1,0,z]+G[1,z] G[1,0,0,1,0,w]-G[1,w] G[1,0,0,1,0,z]-G[1,z] G[1,0,1,0,0,w]+G[1,w] G[1,0,1,0,0,z]+G[1,0,0,1,0,1,w]-G[1,0,0,1,0,1,z]-G[1,0,1,0,0,1,w]+G[1,0,1,0,0,1,z]+4 (G[1,0,1,w]-G[1,0,1,z]) Zeta[3]+20 (G[1,w]-G[1,z]) Zeta[5];*)
(*GSV[6,6]=G[0,1,1,z] G[1,0,0,w]-G[0,1,1,w] G[1,0,0,z]-G[0,1,0,z] G[1,0,1,w]+G[0,1,0,w] G[1,0,1,z]+G[1,0,z] G[0,1,0,1,w]-G[1,0,w] G[0,1,0,1,z]-G[1,0,z] G[0,1,1,0,w]+G[1,0,w] G[0,1,1,0,z]+G[0,1,z] G[1,0,0,1,w]-G[0,1,w] G[1,0,0,1,z]-G[0,1,z] G[1,0,1,0,w]+G[0,1,w] G[1,0,1,0,z]+G[1,z] G[0,1,0,1,0,w]-G[1,w] G[0,1,0,1,0,z]-G[1,z] G[0,1,1,0,0,w]+G[1,w] G[0,1,1,0,0,z]+G[0,z] G[1,0,0,1,1,w]-G[0,w] G[1,0,0,1,1,z]-G[0,z] G[1,0,1,0,1,w]+G[0,w] G[1,0,1,0,1,z]+G[0,1,0,1,0,1,w]-G[0,1,0,1,0,1,z]-G[0,1,1,0,0,1,w]+G[0,1,1,0,0,1,z]+G[1,0,0,1,1,0,w]-G[1,0,0,1,1,0,z]-G[1,0,1,0,1,0,w]+G[1,0,1,0,1,0,z]-2 (3 G[1,z] G[0,1,w]-3 G[1,w] G[0,1,z]+G[0,1,1,w]-G[0,1,1,z]-2 G[1,0,1,w]+2 G[1,0,1,z]) Zeta[3]+5 (G[1,w]-G[1,z]) Zeta[5];*)
(*GSV[6,7]=G[0,0,0,z] G[0,0,1,w]-G[0,0,0,w] G[0,0,1,z]+G[0,0,1,z] G[0,1,0,w]-G[0,0,1,w] G[0,1,0,z]-G[0,0,0,z] G[0,1,1,w]+G[0,0,0,w] G[0,1,1,z]-G[0,0,z] G[0,0,0,1,w]+G[0,1,z] G[0,0,0,1,w]+G[0,0,w] G[0,0,0,1,z]-G[0,1,w] G[0,0,0,1,z]+G[0,0,z] G[0,0,1,0,w]-G[0,1,z] G[0,0,1,0,w]-G[0,0,w] G[0,0,1,0,z]+G[0,1,w] G[0,0,1,0,z]+G[0,0,z] G[0,1,0,1,w]-G[0,0,w] G[0,1,0,1,z]-G[0,0,z] G[0,1,1,0,w]+G[0,0,w] G[0,1,1,0,z]-G[0,z] G[0,0,0,1,0,w]+G[0,w] G[0,0,0,1,0,z]+G[0,z] G[0,0,0,1,1,w]-G[0,w] G[0,0,0,1,1,z]+G[0,z] G[0,0,1,0,0,w]-G[0,w] G[0,0,1,0,0,z]-G[0,z] G[0,0,1,0,1,w]+G[0,w] G[0,0,1,0,1,z]+G[0,z] G[0,1,0,1,0,w]-G[0,w] G[0,1,0,1,0,z]-G[0,z] G[0,1,1,0,0,w]+G[0,w] G[0,1,1,0,0,z]-G[0,0,0,1,0,0,w]+G[0,0,0,1,0,0,z]+G[0,0,0,1,1,0,w]-G[0,0,0,1,1,0,z]+G[0,0,1,0,0,0,w]-G[0,0,1,0,0,0,z]-G[0,0,1,0,1,0,w]+G[0,0,1,0,1,0,z]+G[0,1,0,1,0,0,w]-G[0,1,0,1,0,0,z]-G[0,1,1,0,0,0,w]+G[0,1,1,0,0,0,z]-2 (3 G[0,z] G[0,1,w]-3 G[0,w] G[0,1,z]-2 G[0,0,1,w]+2 G[0,0,1,z]+3 G[0,1,0,w]-3 G[0,1,0,z]) Zeta[3];*)
(*GSV[6,8]=G[0,1,1,z] G[1,1,0,w]-G[0,1,1,w] G[1,1,0,z]-G[0,1,0,z] G[1,1,1,w]+G[1,1,0,z] G[1,1,1,w]+G[0,1,0,w] G[1,1,1,z]-G[1,1,0,w] G[1,1,1,z]+G[1,1,z] G[0,1,0,1,w]-G[1,1,w] G[0,1,0,1,z]-G[1,1,z] G[0,1,1,0,w]+G[1,1,w] G[0,1,1,0,z]+G[0,1,z] G[1,1,0,1,w]-G[1,1,z] G[1,1,0,1,w]-G[0,1,w] G[1,1,0,1,z]+G[1,1,w] G[1,1,0,1,z]-G[0,1,z] G[1,1,1,0,w]+G[1,1,z] G[1,1,1,0,w]+G[0,1,w] G[1,1,1,0,z]-G[1,1,w] G[1,1,1,0,z]+G[1,z] G[0,1,0,1,1,w]-G[1,w] G[0,1,0,1,1,z]-G[1,z] G[0,1,1,0,1,w]+G[1,w] G[0,1,1,0,1,z]+G[0,z] G[1,1,0,1,1,w]-G[1,z] G[1,1,0,1,1,w]-G[0,w] G[1,1,0,1,1,z]+G[1,w] G[1,1,0,1,1,z]-G[0,z] G[1,1,1,0,1,w]+G[1,z] G[1,1,1,0,1,w]+G[0,w] G[1,1,1,0,1,z]-G[1,w] G[1,1,1,0,1,z]+G[0,1,0,1,1,1,w]-G[0,1,0,1,1,1,z]-G[0,1,1,0,1,1,w]+G[0,1,1,0,1,1,z]+G[1,1,0,1,1,0,w]-G[1,1,0,1,1,0,z]-G[1,1,0,1,1,1,w]+G[1,1,0,1,1,1,z]-G[1,1,1,0,1,0,w]+G[1,1,1,0,1,0,z]+G[1,1,1,0,1,1,w]-G[1,1,1,0,1,1,z]-2 (6 G[1,z] G[0,1,w]-6 G[1,w] G[0,1,z]-3 G[1,z] G[1,1,w]+3 G[1,w] G[1,1,z]+2 G[0,1,1,w]-2 G[0,1,1,z]-G[1,1,1,w]+G[1,1,1,z]) Zeta[3];*)
(*GSV[6,9]=G[1,0,1,z] G[1,1,0,w]-G[1,0,1,w] G[1,1,0,z]-G[1,0,0,z] G[1,1,1,w]+G[1,1,0,z] G[1,1,1,w]+G[1,0,0,w] G[1,1,1,z]-G[1,1,0,w] G[1,1,1,z]+G[1,1,z] G[1,0,0,1,w]-G[1,1,w] G[1,0,0,1,z]-G[1,1,z] G[1,0,1,0,w]+G[1,1,w] G[1,0,1,0,z]+G[1,0,z] G[1,1,0,1,w]-G[1,1,z] G[1,1,0,1,w]-G[1,0,w] G[1,1,0,1,z]+G[1,1,w] G[1,1,0,1,z]-G[1,0,z] G[1,1,1,0,w]+G[1,1,z] G[1,1,1,0,w]+G[1,0,w] G[1,1,1,0,z]-G[1,1,w] G[1,1,1,0,z]+G[1,z] G[1,0,0,1,1,w]-G[1,w] G[1,0,0,1,1,z]-G[1,z] G[1,0,1,0,1,w]+G[1,w] G[1,0,1,0,1,z]+G[1,z] G[1,1,0,1,0,w]-G[1,w] G[1,1,0,1,0,z]-G[1,z] G[1,1,0,1,1,w]+G[1,w] G[1,1,0,1,1,z]-G[1,z] G[1,1,1,0,0,w]+G[1,w] G[1,1,1,0,0,z]+G[1,z] G[1,1,1,0,1,w]-G[1,w] G[1,1,1,0,1,z]+G[1,0,0,1,1,1,w]-G[1,0,0,1,1,1,z]-G[1,0,1,0,1,1,w]+G[1,0,1,0,1,1,z]+G[1,1,0,1,0,1,w]-G[1,1,0,1,0,1,z]-G[1,1,0,1,1,1,w]+G[1,1,0,1,1,1,z]-G[1,1,1,0,0,1,w]+G[1,1,1,0,0,1,z]+G[1,1,1,0,1,1,w]-G[1,1,1,0,1,1,z]+4 (2 G[1,0,1,w]-2 G[1,0,1,z]-G[1,1,1,w]+G[1,1,1,z]) Zeta[3];*)
(*GSV[6,10]=G[0,0,0,z] G[0,0,1,w]-G[0,0,0,w] G[0,0,1,z]+G[0,0,1,z] G[1,0,0,w]-G[0,0,1,w] G[1,0,0,z]-G[0,0,0,z] G[1,0,1,w]+G[0,0,0,w] G[1,0,1,z]-G[0,0,z] G[0,0,0,1,w]+G[1,0,z] G[0,0,0,1,w]+G[0,0,w] G[0,0,0,1,z]-G[1,0,w] G[0,0,0,1,z]+G[0,0,z] G[0,0,1,0,w]-G[1,0,z] G[0,0,1,0,w]-G[0,0,w] G[0,0,1,0,z]+G[1,0,w] G[0,0,1,0,z]+G[0,0,z] G[1,0,0,1,w]-G[0,0,w] G[1,0,0,1,z]-G[0,0,z] G[1,0,1,0,w]+G[0,0,w] G[1,0,1,0,z]-G[0,z] G[0,0,0,1,0,w]+G[1,z] G[0,0,0,1,0,w]+G[0,w] G[0,0,0,1,0,z]-G[1,w] G[0,0,0,1,0,z]+G[0,z] G[0,0,1,0,0,w]-G[1,z] G[0,0,1,0,0,w]-G[0,w] G[0,0,1,0,0,z]+G[1,w] G[0,0,1,0,0,z]+G[0,z] G[1,0,0,1,0,w]-G[0,w] G[1,0,0,1,0,z]-G[0,z] G[1,0,1,0,0,w]+G[0,w] G[1,0,1,0,0,z]-G[0,0,0,1,0,0,w]+G[0,0,0,1,0,0,z]+G[0,0,0,1,0,1,w]-G[0,0,0,1,0,1,z]+G[0,0,1,0,0,0,w]-G[0,0,1,0,0,0,z]-G[0,0,1,0,0,1,w]+G[0,0,1,0,0,1,z]+G[1,0,0,1,0,0,w]-G[1,0,0,1,0,0,z]-G[1,0,1,0,0,0,w]+G[1,0,1,0,0,0,z]+4 (G[0,0,1,w]-G[0,0,1,z]) Zeta[3]+20 (G[1,w]-G[1,z]) Zeta[5];*)


(* ::Section::Closed:: *)
(*One-loop Pre-correlator \[ScriptCapitalL]^(2)*)


(* ::Input:: *)
(*L2=L2dst Color[dst]+L2dsu Color[dsu]+L2dtu Color[dtu]+L2amb;*)


(* ::Input:: *)
(*L2dst=(2 w^2 z^2 GSV[0,1])/(3 (w-z)^2)-(w^2 z^2 (w^2-18 w z+8 w^2 z+z^2+8 w z^2) GSV[1,1])/(6 (w-z)^4)+(w z (-2 w^3+10 w^2 z-w^3 z+10 w z^2-30 w^2 z^2+8 w^3 z^2-2 z^3-w z^3+8 w^2 z^3) GSV[1,2])/(6 (w-z)^4)+(w^3 z^3 (-w-z+2 w z) (GSV[2,2]-GSV[2,4]))/(w-z)^4-(w z (-w-z+2 w z) (w^3-13 w^2 z+12 w^3 z+5 w z^2-4 w^2 z^2-z^3) (GSV[2,3]-GSV[2,4]))/(12 (w-z)^5)-(w z (-w-z+2 w z) (-w^2+8 w z-6 w^2 z-z^2-6 w z^2+6 w^2 z^2) (GSV[2,3]-GSV[2,5]))/(6 (w-z)^4)-(w^3 (-1+z) z^2 (-w^2+12 z-22 w z+12 w^2 z-z^2) (GSV[3,5]-GSV[3,7]+GSV[3,8]-GSV[3,9]))/(6 (w-z)^5)+(w^2 z^3 (w^2+w^3+10 w z-14 w^2 z+z^2-11 w z^2+12 w^2 z^2) (GSV[3,5]-GSV[3,6]+GSV[3,8]-GSV[3,10]))/(6 (w-z)^5)+(w^3 z^3 (6-6 w+w^2-6 z+4 w z+z^2) (GSV[3,7]-GSV[3,8]+GSV[3,10]-GSV[3,12]))/(3 (w-z)^5)+((-1+w) w^3 (-1+z) z^3 (-w-z+2 w z) (GSV[4,4]-GSV[4,8]-GSV[4,10]+GSV[4,12]+GSV[4,14]))/(w-z)^5+1/(18 (w-z)^5) w z (w^4-4 w^3 z+6 w^2 z^2-18 w^3 z^2+18 w^4 z^2-4 w z^3-18 w^2 z^3+72 w^3 z^3-54 w^4 z^3+z^4+18 w^2 z^4-54 w^3 z^4+36 w^4 z^4) (6 GSV[4,2]-GSV[4,10]+GSV[4,11]-GSV[4,15]-GSV[4,16]);*)


(* ::Input:: *)
(*L2dsu=(2 w^2 z^2 GSV[0,1])/(3 (w-z)^2)-(w^2 z^2 (w^2-18 w z+8 w^2 z+z^2+8 w z^2) GSV[1,1])/(6 (w-z)^4)+(w z (-w^3+5 w^2 z-w^3 z+5 w z^2-14 w^2 z^2+4 w^3 z^2-z^3-w z^3+4 w^2 z^3) GSV[1,2])/(3 (w-z)^4)+(w^3 z^3 (w+z) GSV[2,2])/(w-z)^4-(w z (w+z) (w^3-5 w^2 z+2 w^3 z+13 w z^2-20 w^2 z^2+10 w^3 z^2-z^3+2 w z^3-2 w^2 z^3) GSV[2,3])/(12 (w-z)^5)-(w z (w+z) (w^3-13 w^2 z-2 w^3 z+5 w z^2+20 w^2 z^2+2 w^3 z^2-z^3-2 w z^3-10 w^2 z^3) GSV[2,4])/(12 (w-z)^5)+(w^2 z^2 (w^3+12 w z-3 w^2 z+2 w^3 z-21 w z^2+8 w^2 z^2-z^3+2 w z^3) (GSV[3,5]-GSV[3,6]))/(6 (w-z)^5)-(w^3 z^2 (-w^2-10 w z+2 w^2 z-z^2+8 w z^2+2 z^3) (GSV[3,6]-GSV[3,7]))/(6 (w-z)^5)+(w^3 z^3 (6-6 w+w^2-6 z+4 w z+z^2) (GSV[3,6]-GSV[3,12]))/(3 (w-z)^5)+(w^3 z^3 (w+z) GSV[4,4])/(w-z)^5+(w z (6 GSV[4,2]-GSV[4,10]+GSV[4,11]-GSV[4,15]-GSV[4,16]))/(18 (w-z));*)


(* ::Input:: *)
(*L2dtu=(2 w^2 z^2 GSV[0,1])/(3 (w-z)^2)-(2 w^2 z^2 (w^2-6 w z+2 w^2 z+z^2+2 w z^2) GSV[1,1])/(3 (w-z)^4)+(w z (-3 w^3+11 w^2 z+w^3 z+11 w z^2-34 w^2 z^2+8 w^3 z^2-3 z^3+w z^3+8 w^2 z^3) GSV[1,2])/(6 (w-z)^4)+(w^2 z (-4 w^3+10 w^2 z+3 w^3 z-4 w z^2-11 w^2 z^2+w^3 z^2-10 z^3+19 w z^3-4 w^2 z^3+5 z^4-5 w z^4) GSV[2,3])/(6 (w-z)^5)+(w z^2 (10 w^3-5 w^4+4 w^2 z-19 w^3 z+5 w^4 z-10 w z^2+11 w^2 z^2+4 w^3 z^2+4 z^3-3 w z^3-w^2 z^3) GSV[2,4])/(6 (w-z)^5)-(w z (6 w^2-5 w^3-24 w z+23 w^2 z-2 w^3 z+6 z^2+23 w z^2-32 w^2 z^2+6 w^3 z^2-5 z^3-2 w z^3+6 w^2 z^3) GSV[2,5])/(6 (w-z)^4)+(w z (-6 w^2+3 w^3+24 w z-15 w^2 z+w^3 z-6 z^2-15 w z^2+10 w^2 z^2+3 z^3+w z^3) (6 GSV[3,1]+GSV[3,8]-GSV[3,10]))/(6 (w-z)^4)-1/(6 (w-z)^5) w z^2 (6 w^2-6 w^3+w^4-24 w z+33 w^2 z-14 w^3 z+2 w^4 z+6 z^2+12 w z^2-23 w^2 z^2+8 w^3 z^2-3 z^3+2 w^2 z^3) (GSV[3,9]-GSV[3,10])+(w^3 z^3 (6-6 w+w^2-6 z+4 w z+z^2) (GSV[3,5]-GSV[3,12]))/(3 (w-z)^5)-1/(9 (w-z)^5) w z (9 w^2-9 w^3+w^4-36 w z+36 w^2 z-4 w^3 z+9 z^2+36 w z^2-48 w^2 z^2+9 w^3 z^2-9 z^3-4 w z^3+9 w^2 z^3+z^4) (6 GSV[4,2]-GSV[4,10]+GSV[4,11]-GSV[4,15]-GSV[4,16]);*)


(* ::Input:: *)
(*L2amb=a[0](Color[dst]+Color[dsu]+Color[dtu])((w^2 z^2 GSV[0,1])/(3 (w-z)^2)-(w^3 z^3 (-2+w+z) GSV[1,1])/(w-z)^4+(w z (-w^3+7 w^2 z-2 w^3 z+7 w z^2-20 w^2 z^2+6 w^3 z^2-z^3-2 w z^3+6 w^2 z^3) GSV[1,2])/(6 (w-z)^4)+(w^3 z^3 (6-6 w+w^2-6 z+4 w z+z^2) (GSV[2,3]-GSV[2,4]))/(3 (w-z)^5))+(Color[dst]+Color[dsu])(a[1]+a[2] (w z(GSV[2,3]-GSV[2,4]))/(w-z))+Color[dtu](a[3]+a[4] (w z (GSV[2,3]-GSV[2,4]))/(w-z))+a[5](Color[dst]-Color[dsu])GSV[1,2];*)


(* ::Section::Closed:: *)
(*One-loop Correlator \[ScriptCapitalH]^(2)*)


(* ::Input:: *)
(*H2=H2dst Color[dst]+H2dsu Color[dsu]+H2dtu Color[dtu]+H2amb;*)


(* ::Input:: *)
(*H2dst=(w^3 z^3 (74 w^2-23 w^3+256 w z-381 w^2 z+46 w^3 z+74 z^2-381 w z^2+312 w^2 z^2-23 z^3+46 w z^3) GSV[0,1])/(3 (w-z)^6)+1/(3 (w-z)^8) w^3 z^3 (6 w^4+7 w^5-180 w^3 z+135 w^4 z-55 w^5 z-588 w^2 z^2+1262 w^3 z^2-544 w^4 z^2+70 w^5 z^2-180 w z^3+1262 w^2 z^3-1610 w^3 z^3+398 w^4 z^3+6 z^4+135 w z^4-544 w^2 z^4+398 w^3 z^4+7 z^5-55 w z^5+70 w^2 z^5) GSV[1,1]-1/(3 (w-z)^8) w^3 z^3 (70 w^3-105 w^4+22 w^5+398 w^2 z-920 w^3 z+666 w^4 z-85 w^5 z+398 w z^2-1694 w^2 z^2+2120 w^3 z^2-1000 w^4 z^2+70 w^5 z^2+70 z^3-920 w z^3+2120 w^2 z^3-1574 w^3 z^3+398 w^4 z^3-105 z^4+666 w z^4-1000 w^2 z^4+398 w^3 z^4+22 z^5-85 w z^5+70 w^2 z^5) GSV[1,2]+1/(3 (w-z)^8) w^3 z^3 (4 w^5-312 w^4 z+101 w^5 z-2212 w^3 z^2+3316 w^4 z^2-600 w^5 z^2-2212 w^2 z^3+8286 w^3 z^3-6960 w^4 z^3+600 w^5 z^3-312 w z^4+3316 w^2 z^4-6960 w^3 z^4+3840 w^4 z^4+4 z^5+101 w z^5-600 w^2 z^5+600 w^3 z^5) (GSV[2,2]-GSV[2,4])-1/(3 (w-z)^9) w^3 z^3 (366 w^4-509 w^5+127 w^6+3552 w^3 z-7808 w^4 z+5086 w^5 z-702 w^6 z+5400 w^2 z^2-20102 w^3 z^2+23944 w^4 z^2-10278 w^5 z^2+702 w^6 z^2+1632 w z^3-13132 w^2 z^3+26360 w^3 z^3-19932 w^4 z^3+5448 w^5 z^3+66 z^4-2413 w z^4+9359 w^2 z^4-10332 w^3 z^4+3156 w^4 z^4-100 z^5+1202 w z^5-2718 w^2 z^5+1608 w^3 z^5+18 z^6-102 w z^6+102 w^2 z^6) (GSV[2,3]-GSV[2,4])-1/(3 (w-z)^8) w^3 z^3 (-300 w^3+409 w^4-105 w^5-2220 w^2 z+5804 w^3 z-4305 w^4 z+701 w^5 z-2220 w z^2+12774 w^2 z^2-20790 w^3 z^2+11476 w^4 z^2-1200 w^5 z^2-300 z^3+5804 w z^3-20790 w^2 z^3+26046 w^3 z^3-11400 w^4 z^3+600 w^5 z^3+409 z^4-4305 w z^4+11476 w^2 z^4-11400 w^3 z^4+3840 w^4 z^4-105 z^5+701 w z^5-1200 w^2 z^5+600 w^3 z^5) (GSV[2,3]-GSV[2,5])-1/(3 (w-z)^9) w^3 z^3 (-72 w^4+118 w^5-35 w^6-1152 w^3 z+2944 w^4 z-2236 w^5 z+394 w^6 z-2592 w^2 z^2+10864 w^3 z^2-15493 w^4 z^2+8242 w^5 z^2-936 w^6 z^2-1152 w z^3+9344 w^2 z^3-23328 w^3 z^3+24532 w^4 z^3-10056 w^5 z^3+600 w^6 z^3-72 z^4+1874 w z^4-8633 w^2 z^4+15392 w^3 z^4-12396 w^4 z^4+3840 w^5 z^4+56 z^5-668 w z^5+1802 w^2 z^5-1776 w^3 z^5+600 w^4 z^5-7 z^6+38 w z^6-36 w^2 z^6) (GSV[3,5]-GSV[3,7]+GSV[3,8]-GSV[3,9])+1/(3 (w-z)^9) w^3 z^3 (-16 w^5+5 w^6-70 w^4 z+196 w^5 z-34 w^6 z+1280 w^3 z^2-1397 w^4 z^2-142 w^5 z^2+36 w^6 z^2+2800 w^2 z^3-9312 w^3 z^3+7328 w^4 z^3-624 w^5 z^3+1000 w z^4-8257 w^2 z^4+16468 w^3 z^4-9804 w^4 z^4+600 w^5 z^4+46 z^5-1372 w z^5+6298 w^2 z^5-8904 w^3 z^5+3840 w^4 z^5-23 z^6+322 w z^6-864 w^2 z^6+600 w^3 z^6) (GSV[3,5]-GSV[3,6]+GSV[3,8]-GSV[3,10])+1/(w-z)^9 4 w^3 z^3 (6 w^4-6 w^5+w^6+96 w^3 z-162 w^4 z+72 w^5 z-6 w^6 z+216 w^2 z^2-672 w^3 z^2+603 w^4 z^2-162 w^5 z^2+6 w^6 z^2+96 w z^3-672 w^2 z^3+1168 w^3 z^3-672 w^4 z^3+96 w^5 z^3+6 z^4-162 w z^4+603 w^2 z^4-672 w^3 z^4+216 w^4 z^4-6 z^5+72 w z^5-162 w^2 z^5+96 w^3 z^5+z^6-6 w z^6+6 w^2 z^6) (GSV[3,7]-GSV[3,8]+GSV[3,10]-GSV[3,12])+1/(w-z)^9 2 w^3 z^3 (-2 w^5+w^6-74 w^4 z+104 w^5 z-26 w^6 z-344 w^3 z^2+995 w^4 z^2-782 w^5 z^2+126 w^6 z^2-344 w^2 z^3+2000 w^3 z^3-3392 w^4 z^3+1936 w^5 z^3-200 w^6 z^3-74 w z^4+995 w^2 z^4-3392 w^3 z^4+4276 w^4 z^4-1900 w^5 z^4+100 w^6 z^4-2 z^5+104 w z^5-782 w^2 z^5+1936 w^3 z^5-1900 w^4 z^5+640 w^5 z^5+z^6-26 w z^6+126 w^2 z^6-200 w^3 z^6+100 w^4 z^6) (6 GSV[4,2]+GSV[4,4]-GSV[4,8]-2 GSV[4,10]+GSV[4,11]+GSV[4,12]+GSV[4,14]-GSV[4,15]-GSV[4,16]);*)


(* ::Input:: *)
(*H2dsu=(w^3 z^3 (74 w^2-51 w^3+256 w z-353 w^2 z+74 w^3 z+74 z^2-353 w z^2+256 w^2 z^2-51 z^3+74 w z^3) GSV[0,1])/(3 (w-z)^6)+1/(3 (w-z)^8) w^3 z^3 (6 w^4-13 w^5-180 w^3 z+195 w^4 z-35 w^5 z-588 w^2 z^2+1222 w^3 z^2-624 w^4 z^2+70 w^5 z^2-180 w z^3+1222 w^2 z^3-1490 w^3 z^3+398 w^4 z^3+6 z^4+195 w z^4-624 w^2 z^4+398 w^3 z^4-13 z^5-35 w z^5+70 w^2 z^5) GSV[1,1]-1/(3 (w-z)^8) w^3 z^3 (70 w^3-29 w^4-26 w^5+398 w^2 z-804 w^3 z+390 w^4 z-29 w^5 z+398 w z^2-2078 w^2 z^2+2444 w^3 z^2-804 w^4 z^2+70 w^5 z^2+70 z^3-804 w z^3+2444 w^2 z^3-2078 w^3 z^3+398 w^4 z^3-29 z^4+390 w z^4-804 w^2 z^4+398 w^3 z^4-26 z^5-29 w z^5+70 w^2 z^5) GSV[1,2]+1/(3 (w-z)^8) w^3 z^3 (-4 w^5+312 w^4 z-191 w^5 z+2212 w^3 z^2-2356 w^4 z^2+300 w^5 z^2+2212 w^2 z^3-4986 w^3 z^3+2220 w^4 z^3+312 w z^4-2356 w^2 z^4+2220 w^3 z^4-4 z^5-191 w z^5+300 w^2 z^5) GSV[2,2]-1/(3 (w-z)^9) w^3 z^3 (66 w^4-32 w^5-16 w^6+1632 w^3 z-2879 w^4 z+1464 w^5 z-223 w^6 z+5400 w^2 z^2-16628 w^3 z^2+15768 w^4 z^2-5044 w^5 z^2+366 w^6 z^2+3552 w z^3-19258 w^2 z^3+31664 w^3 z^3-19258 w^4 z^3+3552 w^5 z^3+366 z^4-5044 w z^4+15768 w^2 z^4-16628 w^3 z^4+5400 w^4 z^4-223 z^5+1464 w z^5-2879 w^2 z^5+1632 w^3 z^5-16 z^6-32 w z^6+66 w^2 z^6) GSV[2,3]+1/(3 (w-z)^9) w^3 z^3 (366 w^4-223 w^5-16 w^6+3552 w^3 z-5044 w^4 z+1464 w^5 z-32 w^6 z+5400 w^2 z^2-19258 w^3 z^2+15768 w^4 z^2-2879 w^5 z^2+66 w^6 z^2+1632 w z^3-16628 w^2 z^3+31664 w^3 z^3-16628 w^4 z^3+1632 w^5 z^3+66 z^4-2879 w z^4+15768 w^2 z^4-19258 w^3 z^4+5400 w^4 z^4-32 z^5+1464 w z^5-5044 w^2 z^5+3552 w^3 z^5-16 z^6-223 w z^6+366 w^2 z^6) GSV[2,4]+1/(3 (w-z)^9) 2 w^3 z^3 (36 w^4-5 w^5-11 w^6+576 w^3 z-437 w^4 z-40 w^5 z-5 w^6 z+1296 w^2 z^2-3272 w^3 z^2+2093 w^4 z^2-437 w^5 z^2+36 w^6 z^2+576 w z^3-4792 w^2 z^3+7008 w^3 z^3-3272 w^4 z^3+576 w^5 z^3+36 z^4-1507 w z^4+5143 w^2 z^4-4792 w^3 z^4+1296 w^4 z^4-67 z^5+904 w z^5-1507 w^2 z^5+576 w^3 z^5+23 z^6-67 w z^6+36 w^2 z^6) (GSV[3,5]-GSV[3,6])-1/(3 (w-z)^9) w^3 z^3 (-46 w^5+23 w^6-1000 w^4 z+904 w^5 z-88 w^6 z-2800 w^3 z^2+5143 w^4 z^2-2014 w^5 z^2+72 w^6 z^2-1280 w^2 z^3+7008 w^3 z^3-6784 w^4 z^3+1152 w^5 z^3+70 w z^4+2093 w^2 z^4-5264 w^3 z^4+2592 w^4 z^4+16 z^5-40 w z^5-944 w^2 z^5+1152 w^3 z^5-11 z^6-26 w z^6+72 w^2 z^6) (GSV[3,6]-GSV[3,7])+1/(w-z)^9 4 w^3 z^3 (6 w^4-6 w^5+w^6+96 w^3 z-162 w^4 z+72 w^5 z-6 w^6 z+216 w^2 z^2-672 w^3 z^2+603 w^4 z^2-162 w^5 z^2+6 w^6 z^2+96 w z^3-672 w^2 z^3+1168 w^3 z^3-672 w^4 z^3+96 w^5 z^3+6 z^4-162 w z^4+603 w^2 z^4-672 w^3 z^4+216 w^4 z^4-6 z^5+72 w z^5-162 w^2 z^5+96 w^3 z^5+z^6-6 w z^6+6 w^2 z^6) (GSV[3,6]-GSV[3,12])+1/(w-z)^9 2 w^3 z^3 (2 w^5-w^6+74 w^4 z-56 w^5 z+2 w^6 z+344 w^3 z^2-407 w^4 z^2+74 w^5 z^2+344 w^2 z^3-752 w^3 z^3+344 w^4 z^3+74 w z^4-407 w^2 z^4+344 w^3 z^4+2 z^5-56 w z^5+74 w^2 z^5-z^6+2 w z^6) GSV[4,4];*)


(* ::Input:: *)
(*H2dtu=(w^3 z^3 (46 w^2-23 w^3+312 w z-381 w^2 z+74 w^3 z+46 z^2-381 w z^2+256 w^2 z^2-23 z^3+74 w z^3) GSV[0,1])/(3 (w-z)^6)+1/(3 (w-z)^8) w^3 z^3 (-30 w^4+15 w^5-456 w^3 z+531 w^4 z-111 w^5 z+36 w^2 z^2+858 w^3 z^2-740 w^4 z^2+70 w^5 z^2-456 w z^3+858 w^2 z^3-1106 w^3 z^3+398 w^4 z^3-30 z^4+531 w z^4-740 w^2 z^4+398 w^3 z^4+15 z^5-111 w z^5+70 w^2 z^5) GSV[1,1]-1/(3 (w-z)^8) w^3 z^3 (70 w^3-85 w^4+22 w^5+398 w^2 z-1000 w^3 z+666 w^4 z-105 w^5 z+398 w z^2-1574 w^2 z^2+2120 w^3 z^2-920 w^4 z^2+70 w^5 z^2+70 z^3-1000 w z^3+2120 w^2 z^3-1694 w^3 z^3+398 w^4 z^3-85 z^4+666 w z^4-920 w^2 z^4+398 w^3 z^4+22 z^5-105 w z^5+70 w^2 z^5) GSV[1,2]-1/(3 (w-z)^9) w^3 z^3 (102 w^4-102 w^5+18 w^6+1608 w^3 z-2718 w^4 z+1202 w^5 z-100 w^6 z+3156 w^2 z^2-10332 w^3 z^2+9359 w^4 z^2-2413 w^5 z^2+66 w^6 z^2+5448 w z^3-19932 w^2 z^3+26360 w^3 z^3-13132 w^4 z^3+1632 w^5 z^3+702 z^4-10278 w z^4+23944 w^2 z^4-20102 w^3 z^4+5400 w^4 z^4-702 z^5+5086 w z^5-7808 w^2 z^5+3552 w^3 z^5+127 z^6-509 w z^6+366 w^2 z^6) GSV[2,3]+1/(3 (w-z)^9) w^3 z^3 (702 w^4-702 w^5+127 w^6+5448 w^3 z-10278 w^4 z+5086 w^5 z-509 w^6 z+3156 w^2 z^2-19932 w^3 z^2+23944 w^4 z^2-7808 w^5 z^2+366 w^6 z^2+1608 w z^3-10332 w^2 z^3+26360 w^3 z^3-20102 w^4 z^3+3552 w^5 z^3+102 z^4-2718 w z^4+9359 w^2 z^4-13132 w^3 z^4+5400 w^4 z^4-102 z^5+1202 w z^5-2413 w^2 z^5+1632 w^3 z^5+18 z^6-100 w z^6+66 w^2 z^6) GSV[2,4]-1/(3 (w-z)^8) w^3 z^3 (-600 w^2+1200 w^3-701 w^4+105 w^5-3840 w z+11400 w^2 z-11476 w^3 z+4305 w^4 z-409 w^5 z-600 z^2+11400 w z^2-26046 w^2 z^2+20790 w^3 z^2-5804 w^4 z^2+300 w^5 z^2+1200 z^3-11476 w z^3+20790 w^2 z^3-12774 w^3 z^3+2220 w^4 z^3-701 z^4+4305 w z^4-5804 w^2 z^4+2220 w^3 z^4+105 z^5-409 w z^5+300 w^2 z^5) GSV[2,5]+1/(3 (w-z)^8) 2 w^3 z^3 (300 w^2-450 w^3+178 w^4-14 w^5+1920 w z-4590 w^2 z+3398 w^3 z-798 w^4 z+31 w^5 z+300 z^2-4590 w z^2+7968 w^2 z^2-4228 w^3 z^2+566 w^4 z^2-450 z^3+3398 w z^3-4228 w^2 z^3+1326 w^3 z^3+178 z^4-798 w z^4+566 w^2 z^4-14 z^5+31 w z^5) (6 GSV[3,1]+GSV[3,8]-GSV[3,10])-1/(3 (w-z)^9) w^3 z^3 (36 w^4-38 w^5+7 w^6-600 w^2 z+1776 w^3 z-1802 w^4 z+668 w^5 z-56 w^6 z-3840 w z^2+12396 w^2 z^2-15392 w^3 z^2+8633 w^4 z^2-1874 w^5 z^2+72 w^6 z^2-600 z^3+10056 w z^3-24532 w^2 z^3+23328 w^3 z^3-9344 w^4 z^3+1152 w^5 z^3+936 z^4-8242 w z^4+15493 w^2 z^4-10864 w^3 z^4+2592 w^4 z^4-394 z^5+2236 w z^5-2944 w^2 z^5+1152 w^3 z^5+35 z^6-118 w z^6+72 w^2 z^6) (GSV[3,9]-GSV[3,10])+1/(w-z)^9 4 w^3 z^3 (6 w^4-6 w^5+w^6+96 w^3 z-162 w^4 z+72 w^5 z-6 w^6 z+216 w^2 z^2-672 w^3 z^2+603 w^4 z^2-162 w^5 z^2+6 w^6 z^2+96 w z^3-672 w^2 z^3+1168 w^3 z^3-672 w^4 z^3+96 w^5 z^3+6 z^4-162 w z^4+603 w^2 z^4-672 w^3 z^4+216 w^4 z^4-6 z^5+72 w z^5-162 w^2 z^5+96 w^3 z^5+z^6-6 w z^6+6 w^2 z^6) (GSV[3,5]-GSV[3,12])-1/(w-z)^9 2 w^3 z^3 (-100 w^2+200 w^3-126 w^4+26 w^5-w^6-640 w z+1900 w^2 z-1936 w^3 z+782 w^4 z-104 w^5 z+2 w^6 z-100 z^2+1900 w z^2-4276 w^2 z^2+3392 w^3 z^2-995 w^4 z^2+74 w^5 z^2+200 z^3-1936 w z^3+3392 w^2 z^3-2000 w^3 z^3+344 w^4 z^3-126 z^4+782 w z^4-995 w^2 z^4+344 w^3 z^4+26 z^5-104 w z^5+74 w^2 z^5-z^6+2 w z^6) (6 GSV[4,2]-GSV[4,10]+GSV[4,11]-GSV[4,15]-GSV[4,16]);*)


(* ::Input:: *)
(*H2amb=a[0](Color[dst]+Color[dsu]+Color[dtu])((2 w^3 z^3 (26 w^2-13 w^3+88 w z-127 w^2 z+26 w^3 z+26 z^2-127 w z^2+88 w^2 z^2-13 z^3+26 w z^3) GSV[0,1])/(w-z)^6-1/(w-z)^8 4 w^3 z^3 (-6 w^4+3 w^5-96 w^3 z+111 w^4 z-22 w^5 z-216 w^2 z^2+516 w^3 z^2-292 w^4 z^2+25 w^5 z^2-96 w z^3+516 w^2 z^3-632 w^3 z^3+185 w^4 z^3-6 z^4+111 w z^4-292 w^2 z^4+185 w^3 z^4+3 z^5-22 w z^5+25 w^2 z^5) GSV[1,1]+1/(w-z)^8 4 w^3 z^3 (25 w^3-28 w^4+6 w^5+185 w^2 z-388 w^3 z+222 w^4 z-28 w^5 z+185 w z^2-848 w^2 z^2+1032 w^3 z^2-388 w^4 z^2+25 w^5 z^2+25 z^3-388 w z^3+1032 w^2 z^3-848 w^3 z^3+185 w^4 z^3-28 z^4+222 w z^4-388 w^2 z^4+185 w^3 z^4+6 z^5-28 w z^5+25 w^2 z^5) GSV[1,2]+1/(w-z)^9 4 w^3 z^3 (6 w^4-6 w^5+w^6+96 w^3 z-162 w^4 z+72 w^5 z-6 w^6 z+216 w^2 z^2-672 w^3 z^2+603 w^4 z^2-162 w^5 z^2+6 w^6 z^2+96 w z^3-672 w^2 z^3+1168 w^3 z^3-672 w^4 z^3+96 w^5 z^3+6 z^4-162 w z^4+603 w^2 z^4-672 w^3 z^4+216 w^4 z^4-6 z^5+72 w z^5-162 w^2 z^5+96 w^3 z^5+z^6-6 w z^6+6 w^2 z^6) (GSV[2,3]-GSV[2,4]));*)


(* ::Section::Closed:: *)
(*Two-loop Pre-correlator \[ScriptCapitalL]^(3)*)


(* ::Input:: *)
(*L3=L3es1 Color[es1]+L3es2 Color[es2]+L3fs Color[fs]+L3et1 Color[et1]+L3eu1 Color[eu1]+L3amb;*)


(* ::Input:: *)
(*L3es1=(w z (56105-173396 w-173396 z+117291 w z) GSV[0,1])/(51840 (w-z)^2)-1/(103680 (w-z)^4) w z (-85210 w^2+3148917 w^3-367480 w z-1208175 w^2 z+1280122 w^3 z-85210 z^2-1208175 w z^2-7037720 w^2 z^2+566946 w^3 z^2+3148917 z^3+1280122 w z^3+566946 w^2 z^3) GSV[1,1]+1/(103680 (w-z)^4) w z (268950 w-6781790 w^2+2290281 w^3+268950 z+9144196 w z+1889199 w^2 z+1065116 w^3 z-6781790 z^2+1889199 w z^2-7741600 w^2 z^2+566946 w^3 z^2+2290281 z^3+1065116 w z^3+566946 w^2 z^3) GSV[1,2]-(11 w z (1-3 w-3 z+2 w z) GSV[2,1])/(432 (w-z)^2)-(w^2 z^2 (4320-1296 w+2458 w^2-1296 z-19298 w z+5691 w^2 z+2458 z^2+5691 w z^2+2256 w^2 z^2) GSV[2,2])/(6480 (w-z)^4)+1/(103680 (w-z)^5) w z (56170 w^2+780074 w^3-1280937 w^4+146920 w z+5752074 w^2 z-9392610 w^3 z+2894873 w^4 z-25190 z^2-17132118 w z^2+22009446 w^2 z^2-837021 w^3 z^2+242078 w^4 z^2+9077866 z^3-2947746 w z^3-11442621 w^2 z^3+337016 w^3 z^3+36096 w^4 z^3-5472393 z^4+7407961 w z^4-173842 w^2 z^4-36096 w^3 z^4) GSV[2,3]+1/(103680 (w-z)^5) w z (25190 w^2-9077866 w^3+5472393 w^4-146920 w z+17132118 w^2 z+2947746 w^3 z-7407961 w^4 z-56170 z^2-5752074 w z^2-22009446 w^2 z^2+11442621 w^3 z^2+173842 w^4 z^2-780074 z^3+9392610 w z^3+837021 w^2 z^3-337016 w^3 z^3+36096 w^4 z^3+1280937 z^4-2894873 w z^4-242078 w^2 z^4-36096 w^3 z^4) GSV[2,4]-((-1+w) w (-1+z) z (-540+4163 w-43661 w^2+4163 z+72372 w z+3760 w^2 z-43661 z^2+3760 w z^2+376 w^2 z^2) GSV[2,5])/(1080 (w-z)^4)-1/(1080 (w-z)^4) w z (-1800-6888 w+14088 w^2-7817 w^3-6888 z+40044 w z-56059 w^2 z+26057 w^3 z+14088 z^2-56059 w z^2+70034 w^2 z^2-32016 w^3 z^2-7817 z^3+26057 w z^3-32016 w^2 z^3+11136 w^3 z^3) GSV[3,1]+(11 w z (-w^2+33 w^3-4 w z-12 w^2 z+13 w^3 z-z^2-12 w z^2-74 w^2 z^2+6 w^3 z^2+33 z^3+13 w z^3+6 w^2 z^3) GSV[3,2])/(432 (w-z)^4)-(11 w z (3 w-71 w^2+24 w^3+3 z+94 w z+21 w^2 z+11 w^3 z-71 z^2+21 w z^2-82 w^2 z^2+6 w^3 z^2+24 z^3+11 w z^3+6 w^2 z^3) GSV[3,3])/(432 (w-z)^4)+(w^3 z^3 (23 w+23 z+2 w z) GSV[3,4])/(36 (w-z)^4)-1/(6480 (w-z)^5) w z (-1935 w^2+255568 w^3-128694 w^4-4860 w z-206158 w^2 z-305328 w^3 z+144500 w^4 z-135 z^2-247594 w z^2+696978 w^2 z^2-44372 w^3 z^2-29589 w^4 z^2+254164 z^3-243564 w z^3-141974 w^2 z^3-9900 w^3 z^3+16032 w^4 z^3-124692 z^4+112226 w z^4+25359 w^2 z^4-16032 w^3 z^4) GSV[3,5]+1/(19440 (w-z)^5) w z (69718 w^4-25920 w z+22896 w^2 z-278398 w^3 z-9030 w^4 z+12960 z^2+1728 w z^2+452172 w^2 z^2-10698 w^3 z^2-4257 w^4 z^2-3888 z^3-300934 w z^3-25314 w^2 z^3+17730 w^3 z^3+432 w^4 z^3+79852 z^4-6330 w z^4+945 w^2 z^4+6336 w^3 z^4) GSV[3,6]-1/(19440 (w-z)^5) w z (12960 w^2-3888 w^3+79852 w^4-25920 w z+1728 w^2 z-300934 w^3 z-6330 w^4 z+22896 w z^2+452172 w^2 z^2-25314 w^3 z^2+945 w^4 z^2-278398 w z^3-10698 w^2 z^3+17730 w^3 z^3+6336 w^4 z^3+69718 z^4-9030 w z^4-4257 w^2 z^4+432 w^3 z^4) GSV[3,7]+(1/(2160 (w-z)^4))w z (-2040+1592 w-478 w^2+479 w^3+1592 z+1552 w z-2889 w^2 z+1443 w^3 z-478 z^2-2889 w z^2+1814 w^2 z^2-1078 w^3 z^2+479 z^3+1443 w z^3-1078 w^2 z^3+536 w^3 z^3) GSV[3,8]+1/(77760 (w-z)^5) w z (8640 w-113904 w^2+1649592 w^3-1100719 w^4+30240 z-385776 w z-416088 w^2 z-2772932 w^3 z+1770120 w^4 z-22032 z^2-956232 w z^2+4074510 w^2 z^2-46872 w^3 z^2-387720 w^4 z^2+1414872 z^3-1569452 w z^3-1407384 w^2 z^3-398808 w^3 z^3+186336 w^4 z^3-991999 z^4+1194264 w z^4+454752 w^2 z^4-213408 w^3 z^4) GSV[3,9]+1/(77760 (w-z)^5) w z (-30240 w+22032 w^2-1414872 w^3+991999 w^4-8640 z+385776 w z+956232 w^2 z+1569452 w^3 z-1194264 w^4 z+113904 z^2+416088 w z^2-4074510 w^2 z^2+1407384 w^3 z^2-454752 w^4 z^2-1649592 z^3+2772932 w z^3+46872 w^2 z^3+398808 w^3 z^3+213408 w^4 z^3+1100719 z^4-1770120 w z^4+387720 w^2 z^4-186336 w^3 z^4) GSV[3,10]-((-1+w)^2 w (-1+z)^2 z (2-25 w-25 z+48 w z) GSV[3,11])/(18 (w-z)^4)-1/(6480 (w-z)^5) w z (1035 w^2-254866 w^3+126693 w^4+4860 w z+226876 w^2 z+274446 w^3 z-128363 w^4 z+1035 z^2+226876 w z^2-696978 w^2 z^2+93173 w^3 z^2+2115 w^4 z^2-254866 z^3+274446 w z^3+93173 w^2 z^3+9900 w^3 z^3+126693 z^4-128363 w z^4+2115 w^2 z^4) GSV[3,12]-1/(540 (w-z)^4) w z (-360-324 w+2454 w^2-4738 w^3-324 z+10032 w z-18122 w^2 z+8713 w^3 z+2454 z^2-18122 w z^2+42334 w^2 z^2-18306 w^3 z^2-4738 z^3+8713 w z^3-18306 w^2 z^3+8640 w^3 z^3) GSV[4,1]-1/(1620 (w-z)^5) w z (-2700-3942 w+21735 w^2-41529 w^3+131999 w^4-5742 z+70596 w z-102996 w^2 z-346406 w^3 z-38403 w^4 z+20079 z^2-192726 w z^2+982530 w^2 z^2-252465 w^3 z^2+85707 w^4 z^2+12765 z^3-417902 w z^3-82761 w^2 z^3+99936 w^3 z^3-43119 w^4 z^3+111299 z^4+309 w z^4-9009 w^2 z^4+1089 w^3 z^4+1656 w^4 z^4) GSV[4,2]+(1/(864 (w-z)^5))11 w z (2 w^2-67 w^3+15 w^4+8 w z+19 w^2 z+66 w^3 z+16 w^4 z+2 z^2+19 w z^2+18 w^2 z^2-76 w^3 z^2+4 w^4 z^2-67 z^3+66 w z^3-76 w^2 z^3+16 w^3 z^3+15 z^4+16 w z^4+4 w^2 z^4) GSV[4,3]-(1/(1080 (w-z)^5))w^2 z^2 (-1440+900 w-30 w^2-36 w^3+900 z-360 w z-1319 w^2 z+1006 w^3 z-30 z^2+2596 w z^2-602 w^2 z^2-919 w^3 z^2-1001 z^3+1246 w z^3-979 w^2 z^3+184 w^3 z^3) GSV[4,4]-(1/(1080 (w-z)^4))w z (-1440+1272 w-127 w^2-215 w^3+1272 z-826 w z+227 w^2 z+221 w^3 z-127 z^2+227 w z^2-418 w^2 z^2-30 w^3 z^2-215 z^3+221 w z^3-30 w^2 z^3+24 w^3 z^3) GSV[4,7]+(1/(1080 (w-z)^5))w^2 (-1+z) z (-12 w+12 w^2-325 w^3-12 z+30 w z+608 w^2 z+570 w^3 z+6 z^2-69 w z^2-613 w^2 z^2-711 w^3 z^2-36 z^3+1311 w z^3-919 w^2 z^3+184 w^3 z^3) GSV[4,8]+((-1+w)^2 w (-1+z) z (61 w^2-12 z+214 w z-326 w^2 z+37 z^2-260 w z^2+288 w^2 z^2-2 z^3) (GSV[4,9]-GSV[4,10]))/(108 (w-z)^5)+1/(6480 (w-z)^5) w z (-120 w^2-598 w^3+39 w^4-408 w z+3370 w^2 z-1830 w^3 z+625 w^4 z-48 z^2+3226 w z^2-6120 w^2 z^2-7291 w^3 z^2+9456 w^4 z^2-670 z^3-5658 w z^3+4265 w^2 z^3+6576 w^3 z^3-5514 w^4 z^3+1989 z^4-5219 w z^4+7836 w^2 z^4-5010 w^3 z^4+1104 w^4 z^4) (GSV[4,5]+GSV[4,10])+1/(2160 (w-z)^5) w z (-240 w+144 w^2+1315 w^3-39893 w^4+240 z+1440 w z+1053 w^2 z+145900 w^3 z+7551 w^4 z+576 z^2-9051 w z^2-228666 w^2 z^2+10473 w^3 z^2-12420 w^4 z^2-1957 z^3+174452 w z^3-18471 w^2 z^3+1440 w^3 z^3+5928 w^4 z^3-38833 z^4-8193 w z^4+13140 w^2 z^4-5928 w^3 z^4) (GSV[4,6]+GSV[4,10])-1/(3240 (w-z)^5) w z (-900-5754 w+9225 w^2-4277 w^3-52 w^4-1434 z+21612 w z-28327 w^2 z+14230 w^3 z+650 w^4 z+5373 z^2-26158 w z^2+24066 w^2 z^2-24374 w^3 z^2+3303 w^4 z^2-3860 z^3+14818 w z^3-6770 w^2 z^3+11772 w^3 z^3-2253 w^4 z^3-382 z^4-3226 w z^4+4923 w^2 z^4-2757 w^3 z^4+552 w^4 z^4) GSV[4,11]-(1/(1080 (w-z)^5))(-1+w) w z^2 (-12 w+6 w^2-36 w^3-12 z+30 w z-69 w^2 z+1311 w^3 z+12 z^2+608 w z^2-613 w^2 z^2-919 w^3 z^2-325 z^3+570 w z^3-711 w^2 z^3+184 w^3 z^3) (GSV[4,5]+GSV[4,12])-((-1+w) w (-1+z)^2 z (12 w-37 w^2+2 w^3-214 w z+260 w^2 z-61 z^2+326 w z^2-288 w^2 z^2) (GSV[4,10]-GSV[4,13]))/(108 (w-z)^5)-1/(6480 (w-z)^5) w z (-720 w+2472 w^2+943 w^3+120923 w^4+8640 z+2472 w z-34717 w^2 z-465416 w^3 z-4891 w^4 z-4440 z^2-45823 w z^2+832428 w^2 z^2-48203 w^3 z^2+6576 w^4 z^2-3275 z^3-422588 w z^3-111059 w^2 z^3+48696 w^3 z^3-5370 w^4 z^3+122513 z^4-22027 w z^4+44916 w^2 z^4-23154 w^3 z^4+1104 w^4 z^4) GSV[4,14]+1/(6480 (w-z)^5) w z (-1800-2868 w+13818 w^2-12355 w^3+120498 w^4-3588 z+45144 w z-98747 w^2 z-392634 w^3 z-20306 w^4 z+13098 z^2-83447 w z^2+873252 w^2 z^2-139114 w^3 z^2+43206 w^4 z^2-7375 z^3-438114 w z^3-68374 w^2 z^3+63744 w^3 z^3-22650 w^4 z^3+120198 z^4-3806 w z^4+6486 w^2 z^4-5370 w^3 z^4+1104 w^4 z^4) (GSV[4,10]+GSV[4,15])+1/(1080 (w-z)^5) w z (-300-598 w+2023 w^2-969 w^3+39708 w^4-478 z+6884 w z-12488 w^2 z-152760 w^3 z-614 w^4 z+2143 z^2-15038 w z^2+260994 w^2 z^2-9856 w^3 z^2+941 w^4 z^2-1799 z^3-145180 w z^3-21646 w^2 z^3+10064 w^3 z^3-895 w^4 z^3+39758 z^4-3364 w z^4+7061 w^2 z^4-3775 w^3 z^4+184 w^4 z^4) GSV[4,16]+(1/(324 (w-z)^5))w z (23 w^4-248 w^3 z+78 w^4 z+558 w^2 z^2-186 w^3 z^2+18 w^4 z^2-248 w z^3-186 w^2 z^3+72 w^3 z^3+23 z^4+78 w z^4+18 w^2 z^4) GSV[4,17]-1/(12960 (w-z)^5) w z (960 w^2-1561 w^3-118050 w^4+3840 w z-8519 w^2 z+478446 w^3 z-122 w^4 z+960 z^2-8519 w z^2-692712 w^2 z^2-9238 w^3 z^2+840 w^4 z^2-1561 z^3+478446 w z^3-9238 w^2 z^3+3360 w^3 z^3-118050 z^4-122 w z^4+840 w^2 z^4) (2 GSV[4,10]-GSV[4,18])+1/(6480 (w-z)^5) w z (120 w^2+598 w^3-39 w^4+480 w z-3478 w^2 z+2082 w^3 z-841 w^4 z+120 z^2-3478 w z^2+6714 w^2 z^2-2759 w^3 z^2+240 w^4 z^2+598 z^3+2082 w z^3-2759 w^2 z^3+960 w^3 z^3-39 z^4-841 w z^4+240 w^2 z^4) (GSV[4,5]+GSV[4,19])+1/(540 (w-z)^5) w z (-2215 w^3+429 w^4+1495 w^2 z+1362 w^3 z+712 w^4 z+4087 w z^2-4086 w^2 z^2+1502 w^3 z^2+1224 w^4 z^2-3079 z^3+930 w z^3+692 w^2 z^3-2304 w^3 z^3-936 w^4 z^3+645 z^4+622 w z^4-396 w^2 z^4-936 w^3 z^4+252 w^4 z^4) GSV[5,1]-(1/(180 (w-z)^5))w z^2 (-24 w^3+17 w^4+24 w^2 z+117 w^3 z+69 w^4 z+24 w z^2-124 w^3 z^2-52 w^4 z^2-24 z^3+36 w z^3-21 w^2 z^3-52 w^3 z^3+14 w^4 z^3) GSV[5,2]+1/(180 (w-z)^5) w z (20+8 w-87 w^2+53 w^3-24 w^4-232 z-242 w z+942 w^2 z-480 w^3 z+24 w^4 z-117 z^2+1851 w z^2-2982 w^2 z^2+1368 w^3 z^2-60 w^4 z^2+370 z^3-2260 w z^3+3327 w^2 z^3-1440 w^3 z^3-45 w^4 z^3-154 z^4+831 w z^4-1110 w^2 z^4+435 w^3 z^4+10 w^4 z^4) (GSV[5,3]-GSV[5,4]+GSV[5,5])-1/(180 (w-z)^5) w (-1+z) z (2 w-3 w^2+55 w^3-42 w^4+2 z-6 w z-99 w^2 z+31 w^3 z+36 w^4 z-z^2+42 w z^2+69 w^2 z^2-71 w^3 z^2-3 w^4 z^2+6 z^3-54 w z^3+39 w^2 z^3-7 w^3 z^3+4 w^4 z^3) (GSV[5,9]-GSV[5,10])-1/(180 (w-z)^5) w (-1+z) z (-20-8 w+267 w^2-375 w^3+148 w^4-28 z+504 w z-1689 w^2 z+1801 w^3 z-624 w^4 z+59 z^2-498 w z^2+1449 w^2 z^2-1451 w^3 z^2+477 w^4 z^2+6 z^3-54 w z^3+39 w^2 z^3-7 w^3 z^3+4 w^4 z^3) (GSV[5,5]+GSV[5,7]+GSV[5,10])-(w z (24 w^3-24 w^2 z-19 w^3 z-24 w z^2+98 w^2 z^2+90 w^3 z^2+24 z^3-19 w z^3+90 w^2 z^3) GSV[5,13])/(180 (w-z)^4)-((-1+w) w^2 z^3 (-12 w^2-21 w z-9 w^2 z-z^2-7 w z^2+2 w^2 z^2) (GSV[5,11]+GSV[5,15]-GSV[5,16]-2 GSV[5,17]))/(36 (w-z)^5)-1/(180 (w-z)^5) w^2 z (240-150 w+5 w^2-24 w^3-270 z+105 w z+24 w^2 z+41 w^3 z+60 z^2+24 w z^2+45 w^2 z^2+69 w^3 z^2-24 z^3+72 w z^3-124 w^2 z^3-52 w^3 z^3+12 z^4-21 w z^4-52 w^2 z^4+14 w^3 z^4) (GSV[5,14]-GSV[5,17])+((-1+w) w (-1+z) z (-18 w+19 w^2-18 z+82 w z-66 w^2 z+19 z^2-66 w z^2+48 w^2 z^2) (GSV[5,6]-GSV[5,16]-GSV[5,17]))/(18 (w-z)^4)-(w^3 (-1+z) z^2 (-w^2-21 w z-7 w^2 z-12 z^2-9 w z^2+2 w^2 z^2) (GSV[5,7]-GSV[5,12]+GSV[5,17]))/(36 (w-z)^5)-1/(180 (w-z)^5) w z (180 w^2-370 w^3+160 w^4-240 z+270 w z-870 w^2 z+1624 w^3 z-772 w^4 z-30 z^2+705 w z^2+156 w^2 z^2-1812 w^3 z^2+1041 w^4 z^2+365 z^3-1744 w z^3+1845 w^2 z^3+4 w^3 z^3-518 w^4 z^3-196 z^4+909 w z^4-1149 w^2 z^4+442 w^3 z^4+6 w^4 z^4) (GSV[5,5]+GSV[5,16]+GSV[5,17])-1/(180 (w-z)^5) w z (240 w-150 w^2+5 w^3+6 w^4-270 w z+105 w^2 z+84 w^3 z-54 w^4 z+60 w z^2-156 w^2 z^2+30 w^3 z^2+39 w^4 z^2+36 w z^3+102 w^2 z^3-64 w^3 z^3-7 w^4 z^3+30 z^4-78 w z^4+39 w^2 z^4-7 w^3 z^4+4 w^4 z^4) GSV[5,18]-(11 w z (GSV[6,1]-2 GSV[6,3]))/(4 (w-z))+(1/(30 (w-z)^5))w z (-40+45 w-10 w^2+4 w^3-2 w^4+45 z-40 w z+w^2 z-4 w^3 z+2 w^4 z-10 z^2+w z^2+12 w^2 z^2-2 w^3 z^2+4 z^3-4 w z^3-2 w^2 z^3-2 z^4+2 w z^4) GSV[6,5]-(w z (-2+w+z) (-w-z+w z) (6 GSV[6,2]+GSV[6,6]-GSV[6,7]))/(15 (w-z)^3)-1/(30 (w-z)^5) w z (10 w^2-16 w^3+8 w^4+40 w z-174 w^2 z+216 w^3 z-88 w^4 z+10 z^2-174 w z^2+552 w^2 z^2-617 w^3 z^2+225 w^4 z^2-16 z^3+216 w z^3-617 w^2 z^3+620 w^3 z^3-230 w^4 z^3+8 z^4-88 w z^4+225 w^2 z^4-230 w^3 z^4+80 w^4 z^4) (6 GSV[6,3]-GSV[6,4]+GSV[6,8])-(1/(30 (w-z)^5))w z (-4 w^3+2 w^4+4 w^2 z+4 w^3 z-2 w^4 z+4 w z^2-12 w^2 z^2+7 w^3 z^2+5 w^4 z^2-4 z^3+4 w z^3+7 w^2 z^3+20 w^3 z^3+2 z^4-2 w z^4+5 w^2 z^4) (6 GSV[6,3]-GSV[6,7]+GSV[6,8]);*)


(* ::Input:: *)
(*L3es2=-((w z (12009-394 w-394 z+12009 w z) GSV[0,1])/(10368 (w-z)^2))+(1/(20736 (w-z)^4))w z (-21690 w^2+346751 w^3-72888 w z-284273 w^2 z-710580 w^3 z-21690 z^2-284273 w z^2+1296204 w^2 z^2+58134 w^3 z^2+346751 z^3-710580 w z^3+58134 w^2 z^3) GSV[1,1]-1/(10368 (w-z)^4) w z (29067 w-366135 w^2+346751 w^3+29067 z+611658 w z-284273 w^2 z-366135 w^3 z-366135 z^2-284273 w z^2+611658 w^2 z^2+29067 w^3 z^2+346751 z^3-366135 w z^3+29067 w^2 z^3) GSV[1,2]+(11 w z (1+w z) GSV[2,1])/(432 (w-z)^2)-(w^2 z^2 (12960-3780 w-312052 w^2-3780 z+580634 w z+23895 w^2 z-312052 z^2+23895 w z^2) GSV[2,2])/(19440 (w-z)^4)+1/(155520 (w-z)^5) w z (-114795 w^2+2703240 w^3+1277488 w^4-276300 w z-2080290 w^2 z-13513016 w^3 z+206824 w^4 z+76365 z^2-2707410 w z^2+21190860 w^2 z^2+4957518 w^3 z^2+76365 w^4 z^2+2761800 z^3-8403064 w z^3-9745218 w^2 z^3-276300 w^3 z^3-1277488 z^4+5258216 w z^4-114795 w^2 z^4) GSV[2,3]+1/(155520 (w-z)^5) w z (-76365 w^2-2761800 w^3+1277488 w^4+276300 w z+2707410 w^2 z+8403064 w^3 z-5258216 w^4 z+114795 z^2+2080290 w z^2-21190860 w^2 z^2+9745218 w^3 z^2+114795 w^4 z^2-2703240 z^3+13513016 w z^3-4957518 w^2 z^3+276300 w^3 z^3-1277488 z^4-206824 w z^4-76365 w^2 z^4) GSV[2,4]+(79843 (-1+w) w (-1+z) z GSV[2,5])/(4860 (w-z)^2)+(1/(27 (w-z)^4))w z (72 w-26 w^2-29 w^3+72 z-122 w z+47 w^2 z+98 w^3 z-26 z^2+47 w z^2-178 w^2 z^2-78 w^3 z^2-29 z^3+98 w z^3-78 w^2 z^3+144 w^3 z^3) GSV[3,1]-(11 w z (-w^2+18 w^3-4 w z-15 w^2 z-37 w^3 z-z^2-15 w z^2+68 w^2 z^2+3 w^3 z^2+18 z^3-37 w z^3+3 w^2 z^3) GSV[3,2])/(432 (w-z)^4)+(11 w z (3 w-38 w^2+36 w^3+3 z+64 w z-30 w^2 z-38 w^3 z-38 z^2-30 w z^2+64 w^2 z^2+3 w^3 z^2+36 z^3-38 w z^3+3 w^2 z^3) GSV[3,3])/(432 (w-z)^4)+(w^3 z^3 (-23 w-23 z+48 w z) GSV[3,4])/(36 (w-z)^4)-1/(1296 (w-z)^5) w z (327 w^2-56 w^3+320 w^4+1020 w z-2086 w^2 z+796 w^3 z-1048 w^4 z+111 z^2-286 w z^2+548 w^2 z^2+890 w^3 z^2+327 w^4 z^2-560 z^3+1716 w z^3-3262 w^2 z^3+1020 w^3 z^3-320 z^4+432 w z^4+111 w^2 z^4) GSV[3,5]-1/(19440 (w-z)^5) w z (-75588 w^4+25920 w z-22680 w^2 z-2830 w^3 z+153086 w^4 z-12960 z^2-1620 w z^2+135986 w^2 z^2-113156 w^3 z^2-17325 w^4 z^2+3780 z^3-9730 w z^3-116576 w^2 z^3-41220 w^3 z^3+25920 w^4 z^3-70788 z^4+141986 w z^4+23715 w^2 z^4-25920 w^3 z^4) GSV[3,6]-1/(19440 (w-z)^5) w z (12960 w^2-3780 w^3+70788 w^4-25920 w z+1620 w^2 z+9730 w^3 z-141986 w^4 z+22680 w z^2-135986 w^2 z^2+116576 w^3 z^2-23715 w^4 z^2+2830 w z^3+113156 w^2 z^3+41220 w^3 z^3+25920 w^4 z^3+75588 z^4-153086 w z^4+17325 w^2 z^4-25920 w^3 z^4) GSV[3,7]+(w z (-1+w z) (216-225 w+124 w^2-225 z+256 w z-225 w^2 z+124 z^2-225 w z^2+216 w^2 z^2) GSV[3,8])/(162 (w-z)^4)+(w z (76123 w-73188 w^2+68683 z-143236 w z+68683 w^2 z-73188 z^2+76123 w z^2) GSV[3,9])/(9720 (w-z)^3)-(w z (68683 w-73188 w^2+76123 z-143236 w z+76123 w^2 z-73188 z^2+68683 w z^2) GSV[3,10])/(9720 (w-z)^3)+1/(1296 (w-z)^5) w z (219 w^2-308 w^3+1020 w z-1186 w^2 z+1256 w^3 z-308 w^4 z+219 z^2-1186 w z^2+548 w^2 z^2-1186 w^3 z^2+219 w^4 z^2-308 z^3+1256 w z^3-1186 w^2 z^3+1020 w^3 z^3-308 w z^4+219 w^2 z^4) GSV[3,12]+(1897 w z (-w-z+2 w z) GSV[4,1])/(540 (w-z)^2)-1/(1620 (w-z)^5) w z (13862 w^3+62491 w^4-36626 w^2 z-281728 w^3 z+13402 w^4 z+31666 w z^2+462318 w^2 z^2-37246 w^3 z^2+180 w^4 z^2-8902 z^3-327256 w z^3+31046 w^2 z^3+720 w^3 z^3+85255 z^4-9362 w z^4+180 w^2 z^4) GSV[4,2]-(1/(864 (w-z)^5))11 w z (2 w^2-37 w^3+8 w z+25 w^2 z+148 w^3 z-37 w^4 z+2 z^2+25 w z^2-272 w^2 z^2+25 w^3 z^2+2 w^4 z^2-37 z^3+148 w z^3+25 w^2 z^3+8 w^3 z^3-37 w z^4+2 w^2 z^4) GSV[4,3]+(w^2 z^2 (288-180 w+6 w^2-180 z+72 w z-121 w^2 z+2 w^3 z+6 z^2+14 w z^2-28 w^2 z^2+23 z^3-250 w z^3+288 w^2 z^3) GSV[4,4])/(216 (w-z)^5)+(w^2 z^3 (59 w^2+2 w^3+194 w z-316 w^2 z+23 z^2-250 w z^2+288 w^2 z^2) GSV[4,5])/(216 (w-z)^5)+(1/(216 (w-z)^4))w z (288-252 w+23 w^2-252 z+158 w z+23 w^3 z+23 z^2+158 w^2 z^2-252 w^3 z^2+23 w z^3-252 w^2 z^3+288 w^3 z^3) (GSV[4,7]+GSV[4,10])+1/(9720 (w-z)^5) w z (-12960 w+11340 w^2+2685 w^3+72403 w^4+12960 z-9795 w^2 z-304492 w^3 z+3720 w^4 z-11340 z^2+2355 w z^2+464178 w^2 z^2-1065 w^3 z^2+90 w^4 z^2+4755 z^3-304492 w z^3+5010 w^2 z^3-14220 w^3 z^3+72403 z^4+4755 w z^4-11250 w^2 z^4+12960 w^3 z^4) (GSV[4,10]-GSV[4,11])-1/(9720 (w-z)^5) w z (630 w^2-600 w^3+75343 w^4-12960 z+17100 w z-6375 w^2 z-304492 w^3 z+3195 w^4 z+11970 z^2-12450 w z^2+460458 w^2 z^2+8730 w^3 z^2-11610 w^4 z^2-1635 z^3-304492 w z^3+2655 w^2 z^3-15660 w^3 z^3+12960 w^4 z^3+75343 z^4+2160 w z^4-270 w^2 z^4) (GSV[4,11]-GSV[4,14])+(1/(9720 (w-z)^5))w z (76813 w^4-304492 w^3 z-1380 w^4 z+458598 w^2 z^2-1860 w^3 z^2+540 w^4 z^2-304492 w z^3-1860 w^2 z^3+2160 w^3 z^3+76813 z^4-1380 w z^4+540 w^2 z^4) GSV[4,17]+1/(9720 (w-z)^5) w z (90 w^2+2250 w^3+73873 w^4+360 w z-2790 w^2 z-304492 w^3 z+2250 w^4 z+90 z^2-2790 w z^2+462318 w^2 z^2-2790 w^3 z^2+90 w^4 z^2+2250 z^3-304492 w z^3-2790 w^2 z^3+360 w^3 z^3+73873 z^4+2250 w z^4+90 w^2 z^4) (2 GSV[4,10]+2 GSV[4,15]+GSV[4,18]-2 GSV[4,19])-(1/(9720 (w-z)^3))w z (3720 w+72403 w^2+3720 z-159686 w z+3720 w^2 z+72403 z^2+3720 w z^2) (GSV[4,6]+GSV[4,10]-2 GSV[4,16]+GSV[4,18]-GSV[4,19])+(1897 w z (w+z-4 w z+w^2 z+w z^2) GSV[5,1])/(540 (w-z)^3)+(w^2 z^3 (12 w^2+21 w z-54 w^2 z+z^2-30 w z^2+48 w^2 z^2) GSV[5,11])/(36 (w-z)^5)-(w^3 z^2 (w^2+21 w z-30 w^2 z+12 z^2-54 w z^2+48 w^2 z^2) GSV[5,12])/(36 (w-z)^5)-(1/(36 (w-z)^5))w z^2 (48-54 w+12 w^2+w^4-30 z+21 w z+21 w^3 z-30 w^4 z+z^2+12 w^2 z^2-54 w^3 z^2+48 w^4 z^2) (GSV[5,3]-GSV[5,4]-GSV[5,16]-GSV[5,17])-(1/(36 (w-z)^5))w^2 z (48-30 w+w^2-54 z+21 w z+12 z^2+12 w^2 z^2+21 w z^3-54 w^2 z^3+z^4-30 w z^4+48 w^2 z^4) (GSV[5,14]-GSV[5,17]+GSV[5,18])-1/(108 (w-z)^5) w z (144-162 w+36 w^2+w^4-162 z+144 w z-18 w^2 z-4 w^3 z+36 z^2-18 w z^2+6 w^2 z^2-18 w^3 z^2+36 w^4 z^2-4 w z^3-18 w^2 z^3+144 w^3 z^3-162 w^4 z^3+z^4+36 w^2 z^4-162 w^3 z^4+144 w^4 z^4) GSV[6,5]-(w z (97 GSV[6,1]-200 GSV[6,3]+GSV[6,4]-GSV[6,6]))/(108 (w-z))+(w^3 z^3 (-w+2 w^2-z+8 w z-9 w^2 z+2 z^2-9 w z^2+8 w^2 z^2) GSV[6,10])/(6 (w-z)^5);*)


(* ::Input:: *)
(*L3fs=-((w z (-61186-229501 w-229501 z+290687 w z) GSV[0,1])/(51840 (w-z)^2))+1/(103680 (w-z)^4) w z (129796 w^2+2075275 w^3+336400 w z-163579 w^2 z+8804134 w^3 z+129796 z^2-163579 w z^2-24833336 w^2 z^2+1402842 w^3 z^2+2075275 z^3+8804134 w z^3+1402842 w^2 z^3) GSV[1,1]-1/(51840 (w-z)^4) w z (-148998 w-2183888 w^2-1352852 w^3-148998 z+2754076 w z+4114967 w^2 z+4144456 w^3 z-2183888 z^2+4114967 w z^2-13304288 w^2 z^2+701421 w^3 z^2-1352852 z^3+4144456 w z^3+701421 w^2 z^3) GSV[1,2]+(11 w z (-1-4 w-4 z+5 w z) GSV[2,1])/(432 (w-z)^2)+(w^2 z^2 (6516-1953 w-117656 w^2-1953 z+241294 w z-3558 w^2 z-117656 z^2-3558 w z^2+636 w^2 z^2) GSV[2,2])/(3240 (w-z)^4)-1/(103680 (w-z)^5) w z (-94852 w^2+3937663 w^3-3006567 w^4-190096 w z+6878285 w^2 z-12684290 w^3 z+1053684 w^4 z+57596 z^2-28242931 w z^2+33396366 w^2 z^2+4091036 w^3 z^2+244358 w^4 z^2+16359583 z^3-6535746 w z^3-18275716 w^2 z^3+820952 w^3 z^3+20352 w^4 z^3-7364503 z^4+9632084 w z^4-76906 w^2 z^4-20352 w^3 z^4) GSV[2,3]-1/(103680 (w-z)^5) w z (-57596 w^2-16359583 w^3+7364503 w^4+190096 w z+28242931 w^2 z+6535746 w^3 z-9632084 w^4 z+94852 z^2-6878285 w z^2-33396366 w^2 z^2+18275716 w^3 z^2+76906 w^4 z^2-3937663 z^3+12684290 w z^3-4091036 w^2 z^3-820952 w^3 z^3+20352 w^4 z^3+3006567 z^4-1053684 w z^4-244358 w^2 z^4-20352 w^3 z^4) GSV[2,4]+(1/(6480 (w-z)^4))(-1+w) w (-1+z) z (-5496+35181 w-272371 w^2+35181 z+421742 w z+28467 w^2 z-272371 z^2+28467 w z^2+1272 w^2 z^2) GSV[2,5]+1/(1080 (w-z)^4) w z (-2904-14346 w+19369 w^2-8375 w^3-14346 z+74854 w z-89851 w^2 z+37402 w^3 z+19369 z^2-89851 w z^2+112084 w^2 z^2-45000 w^3 z^2-8375 z^3+37402 w z^3-45000 w^2 z^3+16992 w^3 z^3) GSV[3,1]-(11 w z (w^2+22 w^3+4 w z-w^2 z+91 w^3 z+z^2-w z^2-260 w^2 z^2+15 w^3 z^2+22 z^3+91 w z^3+15 w^2 z^3) GSV[3,2])/(432 (w-z)^4)+(1/(432 (w-z)^4))11 w z (-3 w-46 w^2-28 w^3-3 z+56 w z+88 w^2 z+86 w^3 z-46 z^2+88 w z^2-280 w^2 z^2+15 w^3 z^2-28 z^3+86 w z^3+15 w^2 z^3) GSV[3,3]+1/(6480 (w-z)^5) w z (1008 w^2+381474 w^3-128909 w^4+5040 w z-334818 w^2 z-327838 w^3 z+25962 w^4 z+1152 z^2-381600 w z^2+673518 w^2 z^2+145326 w^3 z^2-54909 w^4 z^2+376524 z^3-233134 w z^3-26826 w^2 z^3-24660 w^3 z^3+25224 w^4 z^3-123587 z^4-18102 w z^4+44379 w^2 z^4-25224 w^3 z^4) GSV[3,5]-1/(77760 (w-z)^5) w z (1001353 w^4-312768 w z+276048 w^2 z-1077844 w^3 z-1519944 w^4 z+156384 z^2+20952 w z^2-12834 w^2 z^2+1658328 w^3 z^2-22680 w^4 z^2-46872 z^3-1166044 w z^3+1584456 w^2 z^3-88416 w^3 z^3+3456 w^4 z^3+1069897 z^4-1512168 w z^4-23112 w^2 z^4+11808 w^3 z^4) GSV[3,6]+1/(77760 (w-z)^5) w z (156384 w^2-46872 w^3+1069897 w^4-312768 w z+20952 w^2 z-1166044 w^3 z-1512168 w^4 z+276048 w z^2-12834 w^2 z^2+1584456 w^3 z^2-23112 w^4 z^2-1077844 w z^3+1658328 w^2 z^3-88416 w^3 z^3+11808 w^4 z^3+1001353 z^4-1519944 w z^4-22680 w^2 z^4+3456 w^3 z^4) GSV[3,7]-(1/(2160 (w-z)^4))w z (-7264+6726 w-453 w^2-123 w^3+6726 z-3882 w z-2247 w^2 z+2868 w^3 z-453 z^2-2247 w z^2-900 w^2 z^2-864 w^3 z^2-123 z^3+2868 w z^3-864 w^2 z^3+232 w^3 z^3) GSV[3,8]-1/(77760 (w-z)^5) w z (14688 w-164700 w^2+1696920 w^3-1382171 w^4+51264 z-564984 w z+83208 w^2 z-2059924 w^3 z+1831488 w^4 z-39204 z^2-739752 w z^2+1651878 w^2 z^2+751728 w^3 z^2-636228 w^4 z^2+1360824 z^3-183964 w z^3-1613040 w^2 z^3-522000 w^3 z^3+299232 w^4 z^3-1261211 z^4+1027536 w z^4+712908 w^2 z^4-314496 w^3 z^4) GSV[3,9]-1/(77760 (w-z)^5) w z (-51264 w+39204 w^2-1360824 w^3+1261211 w^4-14688 z+564984 w z+739752 w^2 z+183964 w^3 z-1027536 w^4 z+164700 z^2-83208 w z^2-1651878 w^2 z^2+1613040 w^3 z^2-712908 w^4 z^2-1696920 z^3+2059924 w z^3-751728 w^2 z^3+522000 w^3 z^3+314496 w^4 z^3+1382171 z^4-1831488 w z^4+636228 w^2 z^4-299232 w^3 z^4) GSV[3,10]+((-1+w)^2 w (-1+z)^2 z (2-25 w-25 z+48 w z) GSV[3,11])/(12 (w-z)^4)+1/(6480 (w-z)^5) w z (-1080 w^2-378999 w^3+126248 w^4-5040 w z+358209 w^2 z+280486 w^3 z-3930 w^4 z-1080 z^2+358209 w z^2-673518 w^2 z^2-59250 w^3 z^2+5265 w^4 z^2-378999 z^3+280486 w z^3-59250 w^2 z^3+24660 w^3 z^3+126248 z^4-3930 w z^4+5265 w^2 z^4) GSV[3,12]+1/(180 (w-z)^4) w z (-204-126 w+1006 w^2-1316 w^3-126 z+5440 w z-10156 w^2 z+1561 w^3 z+1006 z^2-10156 w z^2+26794 w^2 z^2-9144 w^3 z^2-1316 z^3+1561 w z^3-9144 w^2 z^3+4320 w^3 z^3) GSV[4,1]+1/(1080 (w-z)^5) w z (-2904-3510 w+18192 w^2-25316 w^3+115848 w^4-5502 z+77604 w z-145250 w^2 z-315014 w^3 z-22899 w^4 z+16608 z^2-161132 w z^2+985890 w^2 z^2-302065 w^3 z^2+79866 w^4 z^2+4650 z^3-445026 w z^3-22423 w^2 z^3+83784 w^3 z^3-35424 w^4 z^3+124022 z^4-16489 w z^4-12078 w^2 z^4+8160 w^3 z^4+408 w^4 z^4) GSV[4,2]-(1/(864 (w-z)^5))11 w z (-2 w^2-43 w^3-20 w^4-8 w z+7 w^2 z+8 w^3 z+95 w^4 z-2 z^2+7 w z^2+264 w^2 z^2-203 w^3 z^2+10 w^4 z^2-43 z^3+8 w z^3-203 w^2 z^3+40 w^3 z^3-20 z^4+95 w z^4+10 w^2 z^4) GSV[4,3]+1/(1080 (w-z)^5) w z^2 (-4320 w+2700 w^2+450 w^3-324 w^4+2700 w z-900 w^2 z-2061 w^3 z+1281 w^4 z-630 w z^2+4419 w^2 z^2-1984 w^3 z^2-160 w^4 z^2+540 z^3-2484 w z^3+1281 w^2 z^3-160 w^3 z^3+68 w^4 z^3) GSV[4,4]-(1/(1080 (w-z)^5))w^2 (-1+z) z (24-54 w+245 w^2-865 w^3-42 z-375 w z+1411 w^2 z+1165 w^3 z+228 z^2-294 w z^2-2240 w^2 z^2-44 w^3 z^2-324 z^3+1281 w z^3-160 w^2 z^3+68 w^3 z^3) GSV[4,8]+(1/(1080 (w-z)^4))w z (-4344+3834 w+490 w^2-755 w^3+3834 z-4184 w z+767 w^2 z+454 w^3 z+490 z^2+767 w z^2-800 w^2 z^2-72 w^3 z^2-755 z^3+454 w z^3-72 w^2 z^3+48 w^3 z^3) (GSV[4,7]+GSV[4,11])+1/(1080 (w-z)^5) w z (385 w^2-591 w^3+80056 w^4+4116 z-3344 w z-8709 w^2 z-304910 w^3 z-7449 w^4 z-3521 z^2-2268 w z^2+496886 w^2 z^2-19305 w^3 z^2+10291 w^4 z^2+754 z^3-314218 w z^3-14214 w^2 z^3+9660 w^3 z^3-4480 w^4 z^3+78956 z^4+910 w z^4+1039 w^2 z^4-112 w^3 z^4+68 w^4 z^4) (GSV[4,6]+GSV[4,12])-1/(6480 (w-z)^5) w z (-1224 w+2994 w^2-789 w^3+361267 w^4+25920 z-14304 w z-39795 w^2 z-1410220 w^3 z-10743 w^4 z-18930 z^2-54141 w z^2+2301438 w^2 z^2-60441 w^3 z^2+7674 w^4 z^2-4719 z^3-1341412 w z^3-168747 w^2 z^3+63720 w^3 z^3-672 w^4 z^3+361387 z^4-34977 w z^4+63186 w^2 z^4-26880 w^3 z^4+408 w^4 z^4) (GSV[4,6]-GSV[4,14]-GSV[4,15])-1/(6480 (w-z)^5) w z (-2904-4110 w+17904 w^2-11454 w^3+118018 w^4-5046 z+76560 w z-165384 w^2 z-344770 w^3 z-27507 w^4 z+16500 z^2-126540 w z^2+964176 w^2 z^2-227775 w^3 z^2+67728 w^4 z^2-8994 z^3-425362 w z^3-65541 w^2 z^3+67464 w^3 z^3-27264 w^4 z^3+123718 z^4-21681 w z^4+13080 w^2 z^4-1632 w^3 z^4+816 w^4 z^4) (GSV[4,10]+GSV[4,15])+1/(1080 (w-z)^5) w z (-385 w^2+591 w^3-80056 w^4-4140 z+3410 w z+8439 w^2 z+305462 w^3 z+7125 w^4 z+3575 z^2+2589 w z^2-496967 w^2 z^2+17730 w^3 z^2-9010 w^4 z^2-999 z^3+313052 w z^3+17865 w^2 z^3-11740 w^3 z^3+4320 w^4 z^3-78091 z^4-2940 w z^4+170 w^2 z^4) (GSV[4,11]+GSV[4,12]+GSV[4,15])-1/(2160 (w-z)^5) w z (-360 w+1990 w^2-2330 w^3-38710 w^4+9220 w z-21040 w^2 z+169302 w^3 z-361 w^4 z+2350 z^2-28690 w z^2-179974 w^2 z^2-28769 w^3 z^2+340 w^4 z^2-4820 z^3+188802 w z^3-54419 w^2 z^3+26200 w^3 z^3-36940 z^4-11851 w z^4+18700 w^2 z^4-8640 w^3 z^4) (GSV[4,11]+GSV[4,13]+GSV[4,15])+1/(3240 (w-z)^5) w z (-1452-2523 w+10215 w^2-8247 w^3+121139 w^4-2523 z+45672 w z-93855 w^2 z-405380 w^3 z-20442 w^4 z+10215 z^2-103575 w z^2+897282 w^2 z^2-119037 w^3 z^2+29907 w^4 z^2-5007 z^3-395660 w z^3-138477 w^2 z^3+75912 w^3 z^3-13296 w^4 z^3+116279 z^4-13962 w z^4+29907 w^2 z^4-13296 w^3 z^4+204 w^4 z^4) (GSV[4,11]-GSV[4,16])-(1/(72 (w-z)^5))(-1+w)^2 w (-1+z) z (61 w^2-12 z+214 w z-326 w^2 z+37 z^2-260 w z^2+288 w^2 z^2-2 z^3) (GSV[4,9]+GSV[4,15]+GSV[4,16])+(1/(6480 (w-z)^5))w z (-118892 w^4+484202 w^3 z-4317 w^4 z-728460 w^2 z^2+2157 w^3 z^2+360 w^4 z^2+484202 w z^3+2157 w^2 z^3+1440 w^3 z^3-118892 z^4-4317 w z^4+360 w^2 z^4) GSV[4,17]+1/(4320 (w-z)^5) w z (520 w^2-1160 w^3-38770 w^4+2080 w z-3880 w^2 z+159162 w^3 z-241 w^4 z+520 z^2-3880 w z^2-228304 w^2 z^2-3359 w^3 z^2+280 w^4 z^2-1160 z^3+159162 w z^3-3359 w^2 z^3+1120 w^3 z^3-38770 z^4-241 w z^4+280 w^2 z^4) (2 GSV[4,11]+2 GSV[4,13]-GSV[4,18])-1/(6480 (w-z)^5) w z (-120 w^2+237 w^3+601 w^4-480 w z-2397 w^2 z+4082 w^3 z-2520 w^4 z-120 z^2-2397 w z^2+5034 w^2 z^2-3960 w^3 z^2+600 w^4 z^2+237 z^3+4082 w z^3-3960 w^2 z^3+2400 w^3 z^3+601 z^4-2520 w z^4+600 w^2 z^4) (GSV[4,15]+GSV[4,19])-1/(540 (w-z)^5) w z (18 w^2-1305 w^3-748 w^4+72 w z+63 w^2 z-1208 w^3 z+3333 w^4 z+18 z^2+3951 w z^2+3192 w^2 z^2-3135 w^3 z^2+1422 w^4 z^2-2601 z^3-1208 w z^3-3135 w^2 z^3-2304 w^3 z^3-288 w^4 z^3-748 z^4+3333 w z^4+1422 w^2 z^4-288 w^3 z^4+144 w^4 z^4) GSV[5,1]+(1/(180 (w-z)^5))w z^2 (-36 w^3+17 w^4+36 w^2 z-24 w^3 z+81 w^4 z+36 w z^2-24 w^2 z^2-120 w^3 z^2-16 w^4 z^2-36 z^3+17 w z^3+81 w^2 z^3-16 w^3 z^3+8 w^4 z^3) GSV[5,2]+1/(180 (w-z)^5) w z (-34-4 w+90 w^2-88 w^3+36 w^4+716 z+18 w z-1311 w^2 z+738 w^3 z-90 z^2-2607 w z^2+4455 w^2 z^2-2070 w^3 z^2-556 z^3+3372 w z^3-4725 w^2 z^3+2070 w^3 z^3+249 z^4-1275 w z^4+1710 w^2 z^4-720 w^3 z^4) (GSV[5,3]-GSV[5,4]-GSV[5,7]-GSV[5,9])+1/(180 (w-z)^5) w z (-30-15 w+135 w^2-252 w^3+126 w^4+705 z-30 w z-1089 w^2 z+882 w^3 z-163 w^4 z-45 z^2-2601 w z^2+3951 w^2 z^2-1914 w^3 z^2+81 w^4 z^2-648 z^3+3588 w z^3-4569 w^2 z^3+1950 w^3 z^3-16 w^4 z^3+303 z^4-1438 w z^4+1791 w^2 z^4-736 w^3 z^4+8 w^4 z^4) (GSV[5,9]-GSV[5,10])+(w z (w+z) GSV[5,13])/(5 (w-z)^2)+(w z (-2+w+z) (GSV[5,5]+GSV[5,14]+GSV[5,16]))/(5 (w-z)^2)+1/(180 (w-z)^5) w z (720 w-450 w^2+87 w^3-72 w^4-810 w z+99 w^2 z+108 w^3 z+17 w^4 z+396 w z^2+36 w^2 z^2-24 w^3 z^2+81 w^4 z^2-72 z^3-108 w z^3-24 w^2 z^3-120 w^3 z^3-16 w^4 z^3+36 z^4+17 w z^4+81 w^2 z^4-16 w^3 z^4+8 w^4 z^4) (GSV[5,14]-GSV[5,17])-((-1+w) w (-1+z) z (-18 w+19 w^2-18 z+82 w z-66 w^2 z+19 z^2-66 w z^2+48 w^2 z^2) (GSV[5,6]-GSV[5,16]-GSV[5,17]))/(12 (w-z)^4)+1/(180 (w-z)^5) w z (-270 w^2+393 w^3-159 w^4+720 z-810 w z+1701 w^2 z-2418 w^3 z+1112 w^4 z-180 z^2-1026 w z^2-504 w^2 z^2+2811 w^3 z^2-1629 w^4 z^2-558 z^3+2778 w z^3-2499 w^2 z^3-120 w^3 z^3+704 w^4 z^3+303 z^4-1438 w z^4+1791 w^2 z^4-736 w^3 z^4+8 w^4 z^4) (GSV[5,7]+GSV[5,10]-GSV[5,16]-GSV[5,17])+1/(180 (w-z)^5) w z (720 w-450 w^2-75 w^3+54 w^4-810 w z+405 w^2 z+216 w^3 z-163 w^4 z+270 w z^2-504 w^2 z^2+156 w^3 z^2+81 w^4 z^2-90 z^3+144 w z^3+156 w^2 z^3-120 w^3 z^3-16 w^4 z^3+90 z^4-163 w z^4+81 w^2 z^4-16 w^3 z^4+8 w^4 z^4) GSV[5,18]+1/(4 (w-z)^5) 3 w z (4 w^2-8 w^3-7 w^4+16 w z-68 w^2 z+132 w^3 z-36 w^4 z+4 z^2-68 w z^2+150 w^2 z^2-244 w^3 z^2+92 w^4 z^2-8 z^3+132 w z^3-244 w^2 z^3+256 w^3 z^3-92 w^4 z^3-7 z^4-36 w z^4+92 w^2 z^4-92 w^3 z^4+32 w^4 z^4) GSV[6,3]+(w z (120-135 w+30 w^2-6 w^3+2 w^4-135 z+120 w z-9 w^2 z+4 w^3 z+30 z^2-9 w z^2-12 w^2 z^2-6 z^3+4 w z^3+2 z^4) GSV[6,5])/(30 (w-z)^5)-1/(30 (w-z)^5) w z (15 w^2-24 w^3+13 w^4+60 w z-261 w^2 z+326 w^3 z-135 w^4 z+15 z^2-261 w z^2+822 w^2 z^2-915 w^3 z^2+345 w^4 z^2-24 z^3+326 w z^3-915 w^2 z^3+960 w^3 z^3-345 w^4 z^3+13 z^4-135 w z^4+345 w^2 z^4-345 w^3 z^4+120 w^4 z^4) (GSV[6,4]-GSV[6,8])-(w z (-3 w+w^2-3 z+4 w z+z^2) (6 GSV[6,2]+GSV[6,6]-GSV[6,8]))/(15 (w-z)^3);*)


(* ::Input:: *)
(*L3et1=-((w z (116150-231471 w-231471 z+233441 w z) GSV[0,1])/(51840 (w-z)^2))+(1/(51840 (w-z)^4))w z (-96830 w^2+761806 w^3-365960 w z+633710 w^2 z+408666 w^3 z-96830 z^2+633710 w z^2-4175310 w^2 z^2+563283 w^3 z^2+761806 z^3+408666 w z^3+563283 w^2 z^3) GSV[1,1]-1/(51840 (w-z)^4) w z (279810 w-1905115 w^2+380903 w^3+279810 z+459578 w z+2693602 w^2 z+204333 w^3 z-1905115 z^2+2693602 w z^2-4893210 w^2 z^2+563283 w^3 z^2+380903 z^3+204333 w z^3+563283 w^2 z^3) GSV[1,2]+(11 w z (1-2 w-2 z+2 w z) GSV[2,1])/(216 (w-z)^2)-(w^2 z^2 (-9126 w-155123 w^2-9126 z+337624 w z-6039 w^2 z-155123 z^2-6039 w z^2+1476 w^2 z^2) GSV[2,2])/(9720 (w-z)^4)+1/(311040 (w-z)^5) w z (-398100 w^2-7287522 w^3+11574677 w^4-993360 w z-10312122 w^2 z+10607798 w^3 z-13132471 w^4 z+228300 z^2+57650694 w z^2-57807378 w^2 z^2+19520919 w^3 z^2-1044414 w^4 z^2-33062658 z^3+3220150 w z^3+20637687 w^2 z^3-2004408 w^3 z^3+47232 w^4 z^3+19538533 z^4-17606231 w z^4+669906 w^2 z^4-47232 w^3 z^4) GSV[2,3]+1/(311040 (w-z)^5) w z (-228300 w^2+33062658 w^3-19538533 w^4+993360 w z-57650694 w^2 z-3220150 w^3 z+17606231 w^4 z+398100 z^2+10312122 w z^2+57807378 w^2 z^2-20637687 w^3 z^2-669906 w^4 z^2+7287522 z^3-10607798 w z^3-19520919 w^2 z^3+2004408 w^3 z^3+47232 w^4 z^3-11574677 z^4+13132471 w z^4+1044414 w^2 z^4-47232 w^3 z^4) GSV[2,4]-(1/(19440 (w-z)^4))(-1+w) w (-1+z) z (9720-98829 w+497741 w^2-98829 z-626482 w z-92115 w^2 z+497741 z^2-92115 w z^2+2952 w^2 z^2) GSV[2,5]+1/(1080 (w-z)^4) w z (-1800-9768 w+18808 w^2-8497 w^3-9768 z+52444 w z-70979 w^2 z+31897 w^3 z+18808 z^2-70979 w z^2+79234 w^2 z^2-32256 w^3 z^2-8497 z^3+31897 w z^3-32256 w^2 z^3+11616 w^3 z^3) GSV[3,1]-(11 w z (-w^2+8 w^3-4 w z+7 w^2 z+4 w^3 z-z^2+7 w z^2-44 w^2 z^2+6 w^3 z^2+8 z^3+4 w z^3+6 w^2 z^3) GSV[3,2])/(216 (w-z)^4)+(11 w z (3 w-20 w^2+4 w^3+3 z+4 w z+29 w^2 z+2 w^3 z-20 z^2+29 w z^2-52 w^2 z^2+6 w^3 z^2+4 z^3+2 w z^3+6 w^2 z^3) GSV[3,3])/(216 (w-z)^4)+1/(6480 (w-z)^5) w z (-3570 w^2+258558 w^3-131649 w^4-9960 w z-194748 w^2 z-315708 w^3 z+149730 w^4 z-690 z^2-231504 w z^2+670778 w^2 z^2-23312 w^3 z^2-39639 w^4 z^2+252474 z^3-257824 w z^3-124634 w^2 z^3-19860 w^3 z^3+18192 w^4 z^3-120847 z^4+111256 w z^4+31149 w^2 z^4-18192 w^3 z^4) GSV[3,5]+1/(9720 (w-z)^5) w z (2935 w^4+16092 w^2 z+124414 w^3 z-69913 w^4 z+11286 w z^2-335389 w^2 z^2+100762 w^3 z^2-3024 w^4 z^2-9126 z^3+162352 w z^3+87100 w^2 z^3-11115 w^3 z^3+324 w^4 z^3+58 z^4-78493 w z^4+585 w^2 z^4+1152 w^3 z^4) GSV[3,6]-1/(9720 (w-z)^5) w z (-9126 w^3+58 w^4+11286 w^2 z+162352 w^3 z-78493 w^4 z+16092 w z^2-335389 w^2 z^2+87100 w^3 z^2+585 w^4 z^2+124414 w z^3+100762 w^2 z^3-11115 w^3 z^3+1152 w^4 z^3+2935 z^4-69913 w z^4-3024 w^2 z^4+324 w^3 z^4) GSV[3,7]+1/(6480 (w-z)^4) w z (-2520+16464 w-18826 w^2+4623 w^3+16464 z-47656 w z+42747 w^2 z-10589 w^3 z-18826 z^2+42747 w z^2-28562 w^2 z^2+4674 w^3 z^2+4623 z^3-10589 w z^3+4674 w^2 z^3+552 w^3 z^3) GSV[3,8]-1/(77760 (w-z)^5) w z (8640 w-133524 w^2+1076488 w^3-810347 w^4+30240 z-550656 w z+609656 w^2 z-1891724 w^3 z+1237456 w^4 z+23148 z^2-176008 w z^2+531110 w^2 z^2+969152 w^3 z^2-499860 w^4 z^2+756568 z^3-402404 w z^3-603760 w^2 z^3-536328 w^3 z^3+220896 w^4 z^3-662027 z^4+529360 w z^4+483012 w^2 z^4-209088 w^3 z^4) GSV[3,9]-1/(77760 (w-z)^5) w z (-30240 w-23148 w^2-756568 w^3+662027 w^4-8640 z+550656 w z+176008 w^2 z+402404 w^3 z-529360 w^4 z+133524 z^2-609656 w z^2-531110 w^2 z^2+603760 w^3 z^2-483012 w^4 z^2-1076488 z^3+1891724 w z^3-969152 w^2 z^3+536328 w^3 z^3+209088 w^4 z^3+810347 z^4-1237456 w z^4+499860 w^2 z^4-220896 w^3 z^4) GSV[3,10]+((-1+w)^2 w (-1+z)^2 z (52-75 w-75 z+98 w z) GSV[3,11])/(36 (w-z)^4)+1/(6480 (w-z)^5) w z (2130 w^2-255516 w^3+126248 w^4+9960 w z+213126 w^2 z+286766 w^3 z-130493 w^4 z+2130 z^2+213126 w z^2-670778 w^2 z^2+73973 w^3 z^2+4245 w^4 z^2-255516 z^3+286766 w z^3+73973 w^2 z^3+19860 w^3 z^3+126248 z^4-130493 w z^4+4245 w^2 z^4) GSV[3,12]+1/(540 (w-z)^4) w z (-360-324 w+2454 w^2-2841 w^3-324 z+10032 w z-20019 w^2 z+8713 w^3 z+2454 z^2-20019 w z^2+42334 w^2 z^2-18306 w^3 z^2-2841 z^3+8713 w z^3-18306 w^2 z^3+8640 w^3 z^3) GSV[4,1]-1/(1620 (w-z)^5) w z (2700+21222 w-58185 w^2+53507 w^3-53685 w^4+1422 z-119736 w z+252817 w^2 z-45588 w^3 z+50698 w^4 z-10629 z^2+210130 w z^2-657867 w^2 z^2+335345 w^3 z^2-89082 w^4 z^2-6748 z^3+97422 w z^3+138416 w^2 z^3-123066 w^3 z^3+37179 w^4 z^3-39942 z^4+4381 w z^4+3654 w^2 z^4-5409 w^3 z^4+1044 w^4 z^4) GSV[4,2]-(1/(432 (w-z)^5))11 w z (2 w^2-17 w^3-10 w^4+8 w z-19 w^2 z+78 w^3 z+6 w^4 z+2 z^2-19 w z^2-4 w^2 z^2-54 w^3 z^2+4 w^4 z^2-17 z^3+78 w z^3-54 w^2 z^3+16 w^3 z^3-10 z^4+6 w z^4+4 w^2 z^4) GSV[4,3]-(1/(1080 (w-z)^5))w^2 z^2 (2520 w-2520 w^2+606 w^3+2520 z-7560 w z+6384 w^2 z-1581 w^3 z-2520 z^2+3144 w z^2-1968 w^2 z^2+319 w^3 z^2+1686 z^3-1581 w z^3+319 w^2 z^3+116 w^3 z^3) GSV[4,4]+(1/(1080 (w-z)^5))w^2 (-1+z) z (12 w-12 w^2+325 w^3+1452 z-3450 w z+1942 w^2 z-1140 w^3 z-1986 z^2+4569 w z^2-1607 w^2 z^2+411 w^3 z^2+606 z^3-1581 w z^3+319 w^2 z^3+116 w^3 z^3) GSV[4,8]+1/(19440 (w-z)^5) w z (5400+8604 w-40410 w^2+35961 w^3-62972 w^4+36684 z-256968 w z+480747 w^2 z-142438 w^3 z+81498 w^4 z-93114 z^2+511365 w z^2-1189056 w^2 z^2+657564 w^3 z^2-165006 w^4 z^2+55275 z^3-75982 w z^3+398472 w^2 z^3-269280 w^3 z^3+63540 w^4 z^3-61532 z^4+62886 w z^4-56466 w^2 z^4+11052 w^3 z^4+4176 w^4 z^4) GSV[4,10]-1/(19440 (w-z)^5) w z (-2160 w+2376 w^2+12435 w^3-207091 w^4+2160 z+17280 w z-4083 w^2 z+707236 w^3 z+70629 w^4 z+6264 z^2-95019 w z^2-1111278 w^2 z^2+92847 w^3 z^2-106380 w^4 z^2-17013 z^3+964204 w z^3-191949 w^2 z^3+17280 w^3 z^3+52272 w^4 z^3-197551 z^4-75207 w z^4+115020 w^2 z^4-52272 w^3 z^4) (GSV[4,6]-GSV[4,11])-1/(1080 (w-z)^5) (-1+w) w z^2 (1452 w-1986 w^2+606 w^3+12 z-3450 w z+4569 w^2 z-1581 w^3 z-12 z^2+1942 w z^2-1607 w^2 z^2+319 w^3 z^2+325 z^3-1140 w z^3+411 w^2 z^3+116 w^3 z^3) (GSV[4,11]+GSV[4,12])-(w z (-w-z+w z) (-298+298 w-85 w^2+298 z-170 w z+21 w^2 z-85 z^2+21 w z^2+6 w^2 z^2) (GSV[4,7]-GSV[4,13]))/(180 (w-z)^4)-1/(1080 (w-z)^5) w z (-1560 w+5348 w^2-4113 w^3+835 w^4+6560 w z-17806 w^2 z+11128 w^3 z-1286 w^4 z-1168 z^2-8929 w z^2+24165 w^2 z^2-13241 w^3 z^2+415 w^4 z^2+548 z^3+8762 w z^3-19244 w^2 z^3+9550 w^3 z^3+36 w^4 z^3+110 z^4-3429 w z^4+6295 w^2 z^4-2976 w^3 z^4) (GSV[4,11]+GSV[4,13])+1/(19440 (w-z)^5) w z (2160 w-7956 w^2+7251 w^3-514175 w^4-110016 w z+236541 w^2 z+1908032 w^3 z+26403 w^4 z-42300 z^2+346809 w z^2-3667230 w^2 z^2+289299 w^3 z^2-34128 w^4 z^2+54375 z^3+1721048 w z^3+512967 w^2 z^3-212328 w^3 z^3+6390 w^4 z^3-524255 z^4+87351 w z^4-145908 w^2 z^4+57582 w^3 z^4+2088 w^4 z^4) (GSV[4,11]-GSV[4,14])+1/(19440 (w-z)^5) w z (5400+8604 w-40194 w^2+35745 w^3-57122 w^4+36684 z-230832 w z+418431 w^2 z-107266 w^3 z+74568 w^4 z-93114 z^2+449481 w z^2-1044714 w^2 z^2+535362 w^3 z^2-137088 w^4 z^2+55275 z^3-29326 w z^3+346092 w^2 z^3-234612 w^3 z^3+58230 w^4 z^3-61532 z^4+32538 w z^4-28008 w^2 z^4+5310 w^3 z^4+2088 w^4 z^4) GSV[4,15]-1/(9720 (w-z)^5) w z (2700+18342 w-50337 w^2+37896 w^3-213751 w^4+18342 z-167256 w z+318747 w^2 z+597436 w^3 z+53331 w^4 z-50337 z^2+318747 w z^2-1763490 w^2 z^2+334209 w^3 z^2-70029 w^4 z^2+37896 z^3+587716 w z^3+363369 w^2 z^3-197496 w^3 z^3+29115 w^4 z^3-208891 z^4+43611 w z^4-70029 w^2 z^4+29115 w^3 z^4+1044 w^4 z^4) (GSV[4,11]-GSV[4,16])-((-1+w)^2 w (-1+z) z (124 w^2-312 z+688 w z-689 w^2 z+400 z^2-734 w z^2+588 w^2 z^2-65 z^3) (GSV[4,9]+GSV[4,16]))/(216 (w-z)^5)-(w z (-76123 w^2+144806 w z+3720 w^2 z-76123 z^2+3720 w z^2) GSV[4,17])/(9720 (w-z)^3)-1/(12960 (w-z)^5) w z (1200 w^2-601 w^3-118270 w^4+4800 w z-12359 w^2 z+477486 w^3 z+318 w^4 z+1200 z^2-12359 w z^2-682432 w^2 z^2-11838 w^3 z^2+960 w^4 z^2-601 z^3+477486 w z^3-11838 w^2 z^3+3840 w^3 z^3-118270 z^4+318 w z^4+960 w^2 z^4) GSV[4,18]-1/(19440 (w-z)^5) w z (720 w^2-486 w^3+152489 w^4+2880 w z-12474 w^2 z-596738 w^3 z-3243 w^4 z+720 z^2-12474 w z^2+936018 w^2 z^2-14037 w^3 z^2+1440 w^4 z^2-486 z^3-596738 w z^3-14037 w^2 z^3+5760 w^3 z^3+152489 z^4-3243 w z^4+1440 w^2 z^4) GSV[4,19]+1/(270 (w-z)^5) w z (2160 w-5130 w^2+3984 w^3-121 w^4-6210 w z+14376 w^2 z-12478 w^3 z+1624 w^4 z+5115 w z^2-9425 w^2 z^2+8564 w^3 z^2-1557 w^4 z^2+591 z^3-4792 w z^3+4919 w^2 z^3-1728 w^3 z^3+108 w^4 z^3+626 z^4-41 w z^4-747 w^2 z^4+108 w^3 z^4+54 w^4 z^4) GSV[5,1]+(1/(180 (w-z)^5))w z^2 (-24 w^3+12 w^4+24 w^2 z+12 w^3 z+39 w^4 z+24 w z^2-60 w^2 z^2-64 w^3 z^2-7 w^4 z^2-24 z^3+36 w z^3+39 w^2 z^3-7 w^3 z^3+4 w^4 z^3) GSV[5,2]-1/(180 (w-z)^5) w z (20+8 w-87 w^2+53 w^3-24 w^4-232 z-242 w z+942 w^2 z-480 w^3 z+24 w^4 z-117 z^2+1851 w z^2-2982 w^2 z^2+1308 w^3 z^2+370 z^3-2260 w z^3+3222 w^2 z^3-1380 w^3 z^3-154 z^4+826 w z^4-1140 w^2 z^4+480 w^3 z^4) GSV[5,3]+(1/(180 (w-z)^4))w z (-240+570 w-377 w^2+59 w^3+570 z-1406 w z+961 w^2 z-161 w^3 z-377 z^2+961 w z^2-638 w^2 z^2+90 w^3 z^2+59 z^3-161 w z^3+90 w^2 z^3) (GSV[5,4]-GSV[5,5])-((-1+w) w (-1+z) z (-48+30 w+19 w^2+30 z+82 w z-114 w^2 z+19 z^2-114 w z^2+96 w^2 z^2) (GSV[5,4]+GSV[5,6]))/(36 (w-z)^4)-((-1+w) w^2 (-1+z)^2 z (-48+66 w-19 w^2+42 z-45 w z+5 w^2 z-6 z^2+3 w z^2+2 w^2 z^2) (GSV[5,7]+GSV[5,8]))/(36 (w-z)^5)-1/(180 (w-z)^5) w (-1+z) z (-2 w+3 w^2-55 w^3+42 w^4-242 z+696 w z-591 w^2 z+239 w^3 z-66 w^4 z+331 z^2-927 w z^2+726 w^2 z^2-184 w^3 z^2+18 w^4 z^2-101 z^3+269 w z^3-174 w^2 z^3+12 w^3 z^3+6 w^4 z^3) (GSV[5,9]-GSV[5,10])+1/(180 (w-z)^5) w (-1+z) z (-20-8 w+267 w^2-375 w^3+148 w^4-28 z+504 w z-1689 w^2 z+1801 w^3 z-624 w^4 z+59 z^2-498 w z^2+1449 w^2 z^2-1451 w^3 z^2+477 w^4 z^2+6 z^3-54 w z^3+39 w^2 z^3-7 w^3 z^3+4 w^4 z^3) (GSV[5,4]+GSV[5,7]+GSV[5,10])-(2 w z (-w-z+w z) GSV[5,13])/(15 (w-z)^2)-1/(180 (w-z)^5) w^2 z (-420 w+420 w^2-71 w^3-420 z+1470 w z-1124 w^2 z+179 w^3 z+630 z^2-1509 w z^2+990 w^2 z^2-174 w^3 z^2-246 z^3+513 w z^3-196 w^2 z^3+12 w^3 z^3+18 z^4-84 w z^4+12 w^2 z^4+6 w^3 z^4) (GSV[5,14]-GSV[5,17])+1/(180 (w-z)^5) w z (-30 w^4-420 w z+630 w^2 z-306 w^3 z+108 w^4 z-420 z^2+1470 w z^2-1329 w^2 z^2+423 w^3 z^2-84 w^4 z^2+420 z^3-1184 w z^3+900 w^2 z^3-196 w^3 z^3+12 w^4 z^3-101 z^4+269 w z^4-174 w^2 z^4+12 w^3 z^4+6 w^4 z^4) (GSV[5,4]+GSV[5,16]+GSV[5,17])-1/(180 (w-z)^5) w z (-420 w^2+420 w^3-101 w^4-420 w z+1470 w^2 z-1184 w^3 z+269 w^4 z+630 w z^2-1329 w^2 z^2+900 w^3 z^2-174 w^4 z^2-306 w z^3+423 w^2 z^3-196 w^3 z^3+12 w^4 z^3-30 z^4+108 w z^4-84 w^2 z^4+12 w^3 z^4+6 w^4 z^4) GSV[5,18]+1/(108 (w-z)^5) w z (36 w^2-72 w^3+37 w^4+144 w z-612 w^2 z+788 w^3 z-324 w^4 z+36 z^2-612 w z^2+1950 w^2 z^2-2196 w^3 z^2+828 w^4 z^2-72 z^3+788 w z^3-2196 w^2 z^3+2304 w^3 z^3-828 w^4 z^3+37 z^4-324 w z^4+828 w^2 z^4-828 w^3 z^4+288 w^4 z^4) (200 GSV[6,1]-6 GSV[6,2]-691 GSV[6,3])-1/(540 (w-z)^5) w z (-1260 w+1890 w^2-738 w^3+59 w^4-1260 z+5040 w z-5472 w^2 z+1888 w^3 z-144 w^4 z+1890 z^2-5472 w z^2+5106 w^2 z^2-1566 w^3 z^2+90 w^4 z^2-738 z^3+1888 w z^3-1566 w^2 z^3+360 w^3 z^3+59 z^4-144 w z^4+90 w^2 z^4) GSV[6,5]+1/(540 (w-z)^5) w z (180 w^2-288 w^3+149 w^4+720 w z-3132 w^2 z+3868 w^3 z-1584 w^4 z+180 z^2-3132 w z^2+9966 w^2 z^2-11016 w^3 z^2+4140 w^4 z^2-288 z^3+3868 w z^3-11016 w^2 z^3+11520 w^3 z^3-4140 w^4 z^3+149 z^4-1584 w z^4+4140 w^2 z^4-4140 w^3 z^4+1440 w^4 z^4) (6 GSV[6,2]-GSV[6,4]+GSV[6,6])-((-1+w)^2 w (-1+z)^2 z (w^2+4 w z-7 w^2 z+z^2-7 w z^2+8 w^2 z^2) (200 GSV[6,1]-697 GSV[6,3]+GSV[6,6]-GSV[6,8]))/(3 (w-z)^5)+((-1+w)^2 w (-1+z)^2 z (8-7 w+w^2-7 z+4 w z+z^2) GSV[6,9])/(6 (w-z)^5);*)


(* ::Input:: *)
(*L3eu1=-((w z (23230-11615 w-11615 z+12009 w z) GSV[0,1])/(10368 (w-z)^2))+(1/(10368 (w-z)^4))w z (-19366 w^2+9683 w^3-73192 w z+102241 w^2 z+308001 w^3 z-19366 z^2+102241 w z^2-786060 w^2 z^2+29067 w^3 z^2+9683 z^3+308001 w z^3+29067 w^2 z^3) GSV[1,1]-1/(20736 (w-z)^4) w z (111924 w-131290 w^2-305695 w^3+111924 z-408964 w z+699601 w^2 z+594312 w^3 z-131290 z^2+699601 w z^2-1645008 w^2 z^2+58134 w^3 z^2-305695 z^3+594312 w z^3+58134 w^2 z^3) GSV[1,2]+(11 w z (2-w-z+w z) GSV[2,1])/(432 (w-z)^2)+(79843 w^2 z^2 GSV[2,2])/(4860 (w-z)^2)-1/(155520 (w-z)^5) w z (199050 w^2-199050 w^3-3865933 w^4+496680 w z-1143120 w^2 z+8607896 w^3 z+5028626 w^4 z-114150 z^2-516720 w z^2-4110480 w^2 z^2-11033298 w^3 z^2+114795 w^4 z^2+114150 z^3+2988664 w z^3+4434078 w^2 z^3+276300 w^3 z^3-1560677 z^4+359554 w z^4-76365 w^2 z^4) GSV[2,3]-1/(155520 (w-z)^5) w z (114150 w^2-114150 w^3+1560677 w^4-496680 w z+516720 w^2 z-2988664 w^3 z-359554 w^4 z-199050 z^2+1143120 w z^2+4110480 w^2 z^2-4434078 w^3 z^2+76365 w^4 z^2+199050 z^3-8607896 w z^3+11033298 w^2 z^3-276300 w^3 z^3+3865933 z^4-5028626 w z^4-114795 w^2 z^4) GSV[2,4]+((-1+w) w (-1+z) z (-9720+24435 w+288157 w^2+24435 z-676214 w z+23895 w^2 z+288157 z^2+23895 w z^2) GSV[2,5])/(19440 (w-z)^4)+(1/(54 (w-z)^4))w z (-90+135 w+317 w^2-181 w^3+135 z+752 w z-1430 w^2 z+793 w^3 z+317 z^2-1430 w z^2+1594 w^2 z^2-762 w^3 z^2-181 z^3+793 w z^3-762 w^2 z^3+288 w^3 z^3) GSV[3,1]-(11 w z (-2 w^2+w^3-8 w z+11 w^2 z+32 w^3 z-2 z^2+11 w z^2-82 w^2 z^2+3 w^3 z^2+z^3+32 w z^3+3 w^2 z^3) GSV[3,2])/(432 (w-z)^4)+(11 w z (6 w-7 w^2-16 w^3+6 z-22 w z+37 w^2 z+31 w^3 z-7 z^2+37 w z^2-86 w^2 z^2+3 w^3 z^2-16 z^3+31 w z^3+3 w^2 z^3) GSV[3,3])/(432 (w-z)^4)+1/(1296 (w-z)^5) w z (-714 w^2+714 w^3-831 w^4-1992 w z+4416 w^2 z-4512 w^3 z+2706 w^4 z-138 z^2+3264 w z^2-5240 w^2 z^2+5246 w^3 z^2-3603 w^4 z^2+138 z^3-416 w z^3+254 w^2 z^3-1020 w^3 z^3+1728 w^4 z^3+1009 z^4-2446 w z^4+3165 w^2 z^4-1728 w^3 z^4) GSV[3,5]-(w z (-2935 w^2-146376 w z+76123 w^2 z+4505 z^2+68683 w z^2) GSV[3,6])/(9720 (w-z)^3)+(w z (4505 w^2-146376 w z+68683 w^2 z-2935 z^2+76123 w z^2) GSV[3,7])/(9720 (w-z)^3)+(1/(324 (w-z)^4))w z (-126+189 w-155 w^2-78 w^3+189 z-248 w z+321 w^2 z+131 w^3 z-155 z^2+321 w z^2-496 w^2 z^2+27 w^3 z^2-78 z^3+131 w z^3+27 w^2 z^3) GSV[3,8]-1/(19440 (w-z)^5) w z (2160 w-8595 w^2-138146 w^3+68993 w^4+7560 z-34380 w z+257066 w^2 z+183762 w^3 z-111656 w^4 z-12375 z^2+197846 w z^2-885850 w^2 z^2+300896 w^3 z^2-54045 w^4 z^2-161246 z^3+328302 w z^3+150596 w^2 z^3-41220 w^3 z^3+25920 w^4 z^3+86093 z^4-196196 w z^4+60435 w^2 z^4-25920 w^3 z^4) GSV[3,9]-1/(19440 (w-z)^5) w z (-7560 w+12375 w^2+161246 w^3-86093 w^4-2160 z+34380 w z-197846 w^2 z-328302 w^3 z+196196 w^4 z+8595 z^2-257066 w z^2+885850 w^2 z^2-150596 w^3 z^2-60435 w^4 z^2+138146 z^3-183762 w z^3-300896 w^2 z^3+41220 w^3 z^3+25920 w^4 z^3-68993 z^4+111656 w z^4+54045 w^2 z^4-25920 w^3 z^4) GSV[3,10]+((-1+w)^2 w (-1+z)^2 z (2-25 w-25 z+48 w z) GSV[3,11])/(36 (w-z)^4)+1/(1296 (w-z)^5) w z (426 w^2-426 w^3-89 w^4+1992 w z-3840 w^2 z+2464 w^3 z-130 w^4 z+426 z^2-3840 w z^2+5240 w^2 z^2-2750 w^3 z^2+219 w^4 z^2-426 z^3+2464 w z^3-2750 w^2 z^3+1020 w^3 z^3-89 z^4-130 w z^4+219 w^2 z^4) GSV[3,12]+(1/(540 (w-z)^4))w z (-360+540 w+1590 w^2-885 w^3+540 z+7440 w z-10635 w^2 z+1951 w^3 z+1590 z^2-10635 w z^2+26158 w^2 z^2-9180 w^3 z^2-885 z^3+1951 w z^3-9180 w^2 z^3+4320 w^3 z^3) GSV[4,1]-1/(1620 (w-z)^5) w z (2700-5940 w-3555 w^2+12755 w^3+78084 w^4-4320 z-23850 w z+83500 w^2 z-389514 w^3 z+10738 w^4 z-5535 z^2+56275 w z^2+319083 w^2 z^2+151061 w^3 z^2-36450 w^4 z^2+5150 z^3-318000 w z^3+18644 w^2 z^3-49140 w^3 z^3+17280 w^4 z^3+71127 z^4+4777 w z^4+9450 w^2 z^4-4320 w^3 z^4) GSV[4,2]-(1/(864 (w-z)^5))11 w z (4 w^2-4 w^3-35 w^4+16 w z-32 w^2 z+90 w^3 z+33 w^4 z+4 z^2-32 w z^2-26 w^2 z^2-57 w^3 z^2+2 w^4 z^2-4 z^3+90 w z^3-57 w^2 z^3+8 w^3 z^3-35 z^4+33 w z^4+2 w^2 z^4) GSV[4,3]+1/(648 (w-z)^5) w z (159 w^2+136 w^3-68 w^4+36 z+474 w z-313 w^2 z+400 w^3 z-152 w^4 z+15 z^2-718 w z^2-88 w^2 z^2-136 w^3 z^2+24 w^4 z^2+67 z^3+400 w z^3-136 w^2 z^3+96 w^3 z^3-68 z^4-152 w z^4+24 w^2 z^4) (GSV[4,9]-GSV[4,13])-1/(9720 (w-z)^5) w z (-1080 w+2160 w^2+5070 w^3+73318 w^4+1080 z+2160 w z+10770 w^2 z-332182 w^3 z+17535 w^4 z-1080 z^2-24330 w z^2+473358 w^2 z^2+31695 w^3 z^2-27000 w^4 z^2-4470 z^3-273682 w z^3-45255 w^2 z^3+2160 w^3 z^3+12960 w^4 z^3+78628 z^4-16935 w z^4+28080 w^2 z^4-12960 w^3 z^4) (GSV[4,6]-GSV[4,14])+1/(9720 (w-z)^5) w z (2700-4860 w-3555 w^2+7485 w^3+151856 w^4-5400 z-20970 w z+55110 w^2 z-644024 w^3 z+780 w^4 z-4095 z^2+66585 w z^2+802941 w^2 z^2+55335 w^3 z^2+990 w^4 z^2+11220 z^3-673274 w z^3+93810 w^2 z^3-46260 w^3 z^3+149201 z^4+18015 w z^4-26550 w^2 z^4+12960 w^3 z^4) (GSV[4,13]+GSV[4,16])-(w z (-76123 w^2+144806 w z+3720 w^2 z-76123 z^2+3720 w z^2) GSV[4,17])/(9720 (w-z)^3)-1/(19440 (w-z)^5) w z (2700-5400 w-3735 w^2+3690 w^3+152966 w^4-5940 z-17370 w z+34065 w^2 z-634814 w^3 z+2880 w^4 z-1575 z^2+40140 w z^2+876756 w^2 z^2+19260 w^3 z^2+720 w^4 z^2+4725 z^3-634814 w z^3+19260 w^2 z^3-10080 w^3 z^3+152966 z^4+2880 w z^4+720 w^2 z^4) (2 GSV[4,11]+2 GSV[4,13]+GSV[4,18])-1/(1296 (w-z)^5) w z (-24 w^2+502 w^3-251 w^4+72 z-240 w z+2168 w^2 z-2564 w^3 z+1009 w^4 z-132 z^2+998 w z^2-4921 w^2 z^2+4970 w^3 z^2-1818 w^4 z^2+184 z^3-614 w z^3+2405 w^2 z^3-2412 w^3 z^3+864 w^4 z^3-74 z^4-140 w z^4+18 w^2 z^4) (2 GSV[4,9]+2 GSV[4,14]+GSV[4,18])+1/(19440 (w-z)^5) w z (2700-5400 w-4275 w^2+10560 w^3+149531 w^4-4860 z-21690 w z+70485 w^2 z-671834 w^3 z+16575 w^4 z-3735 z^2+59010 w z^2+787521 w^2 z^2+99570 w^3 z^2-26910 w^4 z^2+6825 z^3-642584 w z^3+61095 w^2 z^3-47700 w^3 z^3+12960 w^4 z^3+152186 z^4-660 w z^4+630 w^2 z^4) (2 GSV[4,10]+2 GSV[4,15]+GSV[4,18])-1/(9720 (w-z)^5) w z (360 w^2-360 w^3+76303 w^4+1440 w z-2880 w^2 z-301492 w^3 z-1140 w^4 z+360 z^2-2880 w z^2+457938 w^2 z^2-1020 w^3 z^2+180 w^4 z^2-360 z^3-301492 w z^3-1020 w^2 z^3+720 w^3 z^3+76303 z^4-1140 w z^4+180 w^2 z^4) GSV[4,19]-(1897 w z (-w^2+w^2 z-z^2+w z^2) GSV[5,1])/(540 (w-z)^3)-(1/(36 (w-z)^5))(-1+w) w z (-4+4 w+7 w^2+8 z+72 w z-54 w^2 z+39 z^2-159 w z^2+138 w^2 z^2-43 z^3+177 w z^3-138 w^2 z^3+19 z^4-66 w z^4+48 w^2 z^4) (GSV[5,3]-GSV[5,4])-((-1+w) w (-1+z) z (-18 w+19 w^2-18 z+82 w z-66 w^2 z+19 z^2-66 w z^2+48 w^2 z^2) GSV[5,6])/(36 (w-z)^4)+(1/(36 (w-z)^5))w (-1+z) z (-4+8 w+39 w^2-43 w^3+19 w^4+4 z+72 w z-159 w^2 z+177 w^3 z-66 w^4 z+7 z^2-54 w z^2+138 w^2 z^2-138 w^3 z^2+48 w^4 z^2) GSV[5,7]+((-1+w)^2 w (-1+z) z (-2-5 w+19 w^2-3 z+45 w z-66 w^2 z+6 z^2-42 w z^2+48 w^2 z^2) GSV[5,10])/(36 (w-z)^5)-1/(108 (w-z)^5) w z (36 w^2-36 w^3+19 w^4+144 w z-288 w^2 z+392 w^3 z-162 w^4 z+36 z^2-288 w z^2+978 w^2 z^2-1098 w^3 z^2+414 w^4 z^2-36 z^3+392 w z^3-1098 w^2 z^3+1152 w^3 z^3-414 w^4 z^3+19 z^4-162 w z^4+414 w^2 z^4-414 w^3 z^4+144 w^4 z^4) GSV[6,4]+(w z (200 GSV[6,1]-97 GSV[6,3]-GSV[6,5]+GSV[6,6]))/(108 (w-z))+((-1+w)^2 w (-1+z)^2 z (w^2+4 w z-7 w^2 z+z^2-7 w z^2+8 w^2 z^2) (6 GSV[6,3]+GSV[6,8]))/(6 (w-z)^5);*)


(* ::Input:: *)
(*L3amb=c[1](Color[es2]+Color[et1]+Color[eu1]) (w z (GSV[2,3]-GSV[2,4]))/(w-z)+c[2](Color[fu] (2 w z (GSV[3,6]-GSV[3,7]))/(w-z)+(-Color[es1]+Color[et1]+Color[fs]) (2 w z (GSV[3,9]-GSV[3,10]))/(w-z))+c[3]((3 Color[es1]+Color[es2]-2 Color[et1]-2 Color[eu1]-9 Color[fs]) (2 w z (GSV[3,6]-GSV[3,7]))/(w-z)+(3 Color[es1]-2 Color[es2]-2 Color[et1]+Color[eu1]) (2 w z (GSV[3,9]-GSV[3,10]))/(w-z))+c[4]((-Color[es1]+Color[et1]+Color[fs]) (w z (GSV[2,3]-GSV[2,4]))/(w-z)+(Color[es1]-Color[et1])(-((2 w^2 z^2 GSV[1,1])/(w-z)^2)+(w z (-w-z+2 w z) GSV[1,2])/(w-z)^2+(w^2 z^2 (-2+w+z) (GSV[2,3]-GSV[2,4]))/(w-z)^3)+(2 Color[es1]-2 Color[et1]-3 Color[fs])((w z (w+z) GSV[1,1])/(w-z)^2-(w z (-2+w+z) GSV[1,2])/(w-z)^2-(w z (-w-z+2 w z) (GSV[2,3]-GSV[2,4]))/(w-z)^3))+c[5]((-Color[es1]+2 Color[et1]+Color[eu1]+2 Color[fs]) (w z (GSV[2,3]-GSV[2,4]))/(w-z)+(2 Color[es1]+Color[es2]-2 Color[et1]-Color[eu1]-3 Color[fs])(-((2 w^2 z^2 GSV[1,1])/(w-z)^2)+(w z (-w-z+2 w z) GSV[1,2])/(w-z)^2+(w^2 z^2 (-2+w+z) (GSV[2,3]-GSV[2,4]))/(w-z)^3)+(Color[es1]+Color[es2]-2 Color[et1]-3 Color[fs])((w z (w+z) GSV[1,1])/(w-z)^2-(w z (-2+w+z) GSV[1,2])/(w-z)^2-(w z (-w-z+2 w z) (GSV[2,3]-GSV[2,4]))/(w-z)^3))+c[6](Color[et1]+Color[eu1]+Color[s2]) (w z (3 GSV[3,5]-GSV[3,6]+GSV[3,7]-GSV[3,9]+GSV[3,10]-3 GSV[3,12]))/(6 (w-z))+c[7](Color[es2] ((w^2 z^2 GSV[2,2])/(2 (w-z)^2)-(w z (w-2 w^2+3 z-8 w z+7 w^2 z+2 z^2-3 w z^2) GSV[2,3])/(12 (w-z)^3)-(w z (-3 w-2 w^2-z+8 w z+3 w^2 z+2 z^2-7 w z^2) GSV[2,4])/(12 (w-z)^3)+((-1+w) w (-1+z) z GSV[2,5])/(3 (w-z)^2)+(2 w^2 z^2 GSV[3,1])/(w-z)^2+(w z (w-4 w^2+z-4 w z+5 w^2 z+4 z^2-3 w z^2) (GSV[3,5]-GSV[3,6]))/(12 (w-z)^3)+(w z (-17 w^2-2 w z+18 w^2 z+7 z^2-6 w z^2) (GSV[3,6]-GSV[3,7]))/(72 (w-z)^3)+(w z (-5 w^2+12 z-14 w z+12 w^2 z-5 z^2) (GSV[3,8]-GSV[3,9]))/(36 (w-z)^3)+(w z (-12 w+5 w^2+14 w z+5 z^2-12 w z^2) (GSV[3,8]-GSV[3,10]))/(36 (w-z)^3)+(w z (w+z-4 w z+w^2 z+w z^2) (GSV[3,6]-GSV[3,12]))/(12 (w-z)^3)+(w z (w+z) (-w-z+2 w z) (2 GSV[4,2]-2 GSV[4,11]+2 GSV[4,14]-GSV[4,17]))/(12 (w-z)^3)-1/(12 (w-z)^3) (-1+w) w (-1+z) z (w+z) (8 GSV[4,2]+2 GSV[4,6]-2 GSV[4,10]+2 GSV[4,14]-2 GSV[4,15]-4 GSV[4,16]+GSV[4,18]))+Color[eu1] ((w^2 z^2 GSV[2,2])/(3 (w-z)^2)-(w z (-w^2+3 w^2 z+5 z^2-7 w z^2) GSV[2,3])/(12 (w-z)^3)-(w z (-5 w^2+7 w^2 z+z^2-3 w z^2) GSV[2,4])/(12 (w-z)^3)+((-1+w) w (-1+z) z GSV[2,5])/(2 (w-z)^2)+(2 w^2 z^2 GSV[3,1])/(w-z)^2+(w z (-3 w^2+3 w^2 z+5 z^2-5 w z^2) (GSV[3,5]-GSV[3,6]))/(12 (w-z)^3)+(w z (-7 w^2-10 w z+12 w^2 z+5 z^2) (GSV[3,6]-GSV[3,7]))/(36 (w-z)^3)+(w z (-6 w-w^2+18 z-22 w z+18 w^2 z-z^2-6 w z^2) (GSV[3,8]-GSV[3,9]))/(72 (w-z)^3)+(w z (-18 w+w^2+6 z+22 w z+6 w^2 z+z^2-18 w z^2) (GSV[3,8]-GSV[3,10]))/(72 (w-z)^3)-(w z (-w^2+w^2 z-z^2+w z^2) (GSV[3,6]-GSV[3,12]))/(12 (w-z)^3)+(w^2 z^2 (-2+w+z) (2 GSV[4,2]-2 GSV[4,11]+2 GSV[4,14]-GSV[4,17]))/(6 (w-z)^3)-1/(24 (w-z)^3) w z (-2+w+z) (-w-z+2 w z) (8 GSV[4,2]+2 GSV[4,6]-2 GSV[4,10]+2 GSV[4,14]-2 GSV[4,15]-4 GSV[4,16]+GSV[4,18]))+Color[et1] ((w^2 z^2 GSV[2,2])/(3 (w-z)^2)-(w z (7 w-4 w^2+21 z-28 w z+5 w^2 z-8 z^2+7 w z^2) GSV[2,3])/(6 (w-z)^3)+(w z (21 w-8 w^2+7 z-28 w z+7 w^2 z-4 z^2+5 w z^2) GSV[2,4])/(6 (w-z)^3)-(2 (-1+w) w (-1+z) z GSV[2,5])/(3 (w-z)^2)-(2 w z (-2 w-2 z+w z) GSV[3,1])/(w-z)^2-(w z (2-3 w-3 z+w z) (3 GSV[3,6]+2 GSV[3,8]-5 GSV[3,10]))/(12 (w-z)^2)-(w z (-w+2 w^2+11 z-10 w z+4 w^2 z-8 z^2+2 w z^2) (2 GSV[3,5]+GSV[3,6]-3 GSV[3,10]))/(12 (w-z)^3)-(w z (-11 w^2-24 z-2 w z+12 w^2 z+25 z^2) (GSV[3,9]-GSV[3,10]))/(36 (w-z)^3)-(w z (-7 w^2-10 w z+12 w^2 z+5 z^2) (GSV[3,7]-3 GSV[3,9]+2 GSV[3,12]))/(36 (w-z)^3)+(w z (15 w-16 w^2+15 z-40 w z+21 w^2 z-4 z^2+9 w z^2) (GSV[3,6]-3 GSV[3,10]+2 GSV[3,12]))/(36 (w-z)^3)+(w z (4 w-4 w^2+4 z-10 w z+5 w^2 z-4 z^2+5 w z^2) (2 GSV[4,2]-2 GSV[4,11]+2 GSV[4,14]-GSV[4,17]))/(6 (w-z)^3)-1/(12 (w-z)^3) w z (4 w-3 w^2+4 z-8 w z+3 w^2 z-3 z^2+3 w z^2) (2 GSV[4,10]-8 GSV[4,11]+8 GSV[4,14]+2 GSV[4,15]+GSV[4,18]-2 GSV[4,19])+(1/(3 (w-z)^3))(-1+w) w (-1+z) z (w+z) (GSV[4,6]+GSV[4,14]-2 GSV[4,16]+2 GSV[4,17]+GSV[4,18]-GSV[4,19]))+Color[fs] (-((3 w^2 z^2 GSV[2,2])/(2 (w-z)^2))+(w z (-7 w+2 w^2-21 z+16 w z+7 w^2 z+6 z^2-3 w z^2) GSV[2,3])/(4 (w-z)^3)+(w z (21 w-6 w^2+7 z-16 w z+3 w^2 z-2 z^2-7 w z^2) GSV[2,4])/(4 (w-z)^3)-((-1+w) w (-1+z) z GSV[2,5])/(w-z)^2-(w z (-7 w^2+2 w z+6 w^2 z+17 z^2-18 w z^2) (6 GSV[3,1]+4 GSV[3,5]-GSV[3,6]-3 GSV[3,10]))/(24 (w-z)^3)-(w z (-17 w^2-2 w z+18 w^2 z+7 z^2-6 w z^2) (6 GSV[3,1]+4 GSV[3,5]-GSV[3,7]-3 GSV[3,10]))/(24 (w-z)^3)+(w z (1-3 w-3 z+2 w z) (3 GSV[3,5]-GSV[3,8]-2 GSV[3,10]))/(2 (w-z)^2)+(w z (-5 w^2+12 z-14 w z+12 w^2 z-5 z^2) (GSV[3,9]-GSV[3,10]))/(12 (w-z)^3)-(w z (5 w-2 w^2+5 z-8 w z+w^2 z-2 z^2+w z^2) (GSV[3,5]-GSV[3,12]))/(4 (w-z)^3)+(w z (w+z) (4-3 w-3 z+2 w z) (2 GSV[4,2]-2 GSV[4,11]+2 GSV[4,14]-GSV[4,17]))/(4 (w-z)^3)-1/(12 (w-z)^3) w z (6 w-4 w^2+6 z-10 w z+3 w^2 z-4 z^2+3 w z^2) (2 GSV[4,10]-8 GSV[4,11]+8 GSV[4,14]+2 GSV[4,15]+GSV[4,18]-2 GSV[4,19])+(1/(2 (w-z)^3))(-1+w) w (-1+z) z (w+z) (GSV[4,6]+GSV[4,14]-2 GSV[4,16]+2 GSV[4,17]+GSV[4,18]-GSV[4,19]))+Color[es1] ((w^2 z^2 GSV[2,2])/(6 (w-z)^2)+(w z (15 w-7 w^2+45 z-56 w z+4 w^2 z-21 z^2+20 w z^2) GSV[2,3])/(12 (w-z)^3)-(w z (45 w-21 w^2+15 z-56 w z+20 w^2 z-7 z^2+4 w z^2) GSV[2,4])/(12 (w-z)^3)+(7 (-1+w) w (-1+z) z GSV[2,5])/(6 (w-z)^2)-(w z (w^2-6 w z+2 w^2 z+z^2+2 w z^2) (GSV[3,6]-GSV[3,7]))/(24 (w-z)^3)+(w z (-3 w+w^2+21 z-20 w z+12 w^2 z-11 z^2) (GSV[3,5]-GSV[3,10]))/(12 (w-z)^3)+(w z (-w-z+w z) (8 GSV[3,1]+GSV[3,8]-GSV[3,10]))/(2 (w-z)^2)-(w z (-2 w-7 w^2+22 z-26 w z+22 w^2 z-7 z^2-2 w z^2) (GSV[3,9]-GSV[3,10]))/(24 (w-z)^3)+(w z (9 w-5 w^2+9 z-20 w z+6 w^2 z-5 z^2+6 w z^2) (GSV[3,10]-GSV[3,12]))/(12 (w-z)^3)-(w z (4 w-3 w^2+4 z-10 w z+4 w^2 z-3 z^2+4 w z^2) (2 GSV[4,2]-2 GSV[4,11]+2 GSV[4,14]-GSV[4,17]))/(4 (w-z)^3)+1/(24 (w-z)^3) w z (10 w-7 w^2+10 z-22 w z+8 w^2 z-7 z^2+8 w z^2) (2 GSV[4,10]-8 GSV[4,11]+8 GSV[4,14]+2 GSV[4,15]+GSV[4,18]-2 GSV[4,19])-1/(12 (w-z)^3) w z (6 w-5 w^2+6 z-14 w z+6 w^2 z-5 z^2+6 w z^2) (GSV[4,6]+GSV[4,14]-2 GSV[4,16]+2 GSV[4,17]+GSV[4,18]-GSV[4,19])))+c[8](Color[eu1] (-((2 w^2 z^2 GSV[2,2])/(3 (w-z)^2))+(w z (-3 w^2+5 w^2 z-z^2-w z^2) GSV[2,3])/(6 (w-z)^3)+(w z (w^2+w^2 z+3 z^2-5 w z^2) GSV[2,4])/(6 (w-z)^3)-((-1+w) w (-1+z) z GSV[2,5])/(3 (w-z)^2)-(2 w^2 z^2 GSV[3,1])/(w-z)^2-(w z (-3 w^2+3 w^2 z+z^2-w z^2) (GSV[3,5]-GSV[3,6]))/(6 (w-z)^3)-(w z (-2 w-4 z+3 w z) (GSV[3,6]-GSV[3,7]))/(18 (w-z)^2)-(w z (-5 w^2+12 z-14 w z+12 w^2 z-5 z^2) (GSV[3,8]-GSV[3,9]))/(36 (w-z)^3)-(w z (-12 w+5 w^2+14 w z+5 z^2-12 w z^2) (GSV[3,8]-GSV[3,10]))/(36 (w-z)^3)-(w z (-w^2+w^2 z-z^2+w z^2) (GSV[3,6]-GSV[3,12]))/(6 (w-z)^3)-(w z (-w^2+w^2 z-z^2+w z^2) (2 GSV[4,2]-2 GSV[4,11]+2 GSV[4,14]-GSV[4,17]))/(6 (w-z)^3)+1/(12 (w-z)^3) (-1+w) w (-1+z) z (w+z) (8 GSV[4,2]+2 GSV[4,6]-2 GSV[4,10]+2 GSV[4,14]-2 GSV[4,15]-4 GSV[4,16]+GSV[4,18]))+Color[es2] (-((w^2 z^2 GSV[2,2])/(3 (w-z)^2))+(w z (-w-2 w^2-3 z+8 w z+w^2 z+2 z^2-5 w z^2) GSV[2,3])/(6 (w-z)^3)+(w z (3 w-2 w^2+z-8 w z+5 w^2 z+2 z^2-w z^2) GSV[2,4])/(6 (w-z)^3)-(2 (-1+w) w (-1+z) z GSV[2,5])/(3 (w-z)^2)-(2 w^2 z^2 GSV[3,1])/(w-z)^2-(w z (-w-2 w^2-z+4 w z+w^2 z+2 z^2-3 w z^2) (GSV[3,5]-GSV[3,6]))/(6 (w-z)^3)-(w z (-7 w^2-10 w z+12 w^2 z+5 z^2) (GSV[3,6]-GSV[3,7]))/(36 (w-z)^3)-(w z (-3-w+z+3 w z) (GSV[3,8]-GSV[3,9]))/(18 (w-z)^2)-(w z (-3+w-z+3 w z) (GSV[3,8]-GSV[3,10]))/(18 (w-z)^2)+(w z (w+z-4 w z+w^2 z+w z^2) (GSV[3,6]-GSV[3,12]))/(6 (w-z)^3)-(w^2 z^2 (-2+w+z) (2 GSV[4,2]-2 GSV[4,11]+2 GSV[4,14]-GSV[4,17]))/(6 (w-z)^3)+1/(12 (w-z)^3) w z (w+z-4 w z+w^2 z+w z^2) (8 GSV[4,2]+2 GSV[4,6]-2 GSV[4,10]+2 GSV[4,14]-2 GSV[4,15]-4 GSV[4,16]+GSV[4,18]))+Color[fs] (-((3 w^2 z^2 GSV[2,2])/(w-z)^2)+(w z (-7 w+2 w^2-21 z+16 w z+7 w^2 z+6 z^2-3 w z^2) GSV[2,3])/(2 (w-z)^3)+(w z (21 w-6 w^2+7 z-16 w z+3 w^2 z-2 z^2-7 w z^2) GSV[2,4])/(2 (w-z)^3)-(2 (-1+w) w (-1+z) z GSV[2,5])/(w-z)^2+(w z (w^2-2 w z-3 z^2+4 w z^2) (GSV[3,6]-GSV[3,7]))/(4 (w-z)^3)-(w z (-w-z+w z) (12 GSV[3,1]-GSV[3,5]-2 GSV[3,6]+3 GSV[3,8]))/(2 (w-z)^2)-(w z (-1+w z) (3 GSV[3,5]-GSV[3,8]-GSV[3,9]-GSV[3,10]))/(2 (w-z)^2)-(w z (w+z) (-1+w z) (GSV[3,5]-GSV[3,12]))/(2 (w-z)^3)+(w z (2 w+2 w^2+2 z-10 w z+w^2 z+2 z^2+w z^2) (2 GSV[4,2]-2 GSV[4,11]+2 GSV[4,14]-GSV[4,17]))/(2 (w-z)^3)-1/(12 (w-z)^3) w z (6 w-w^2+6 z-16 w z+3 w^2 z-z^2+3 w z^2) (2 GSV[4,10]-8 GSV[4,11]+8 GSV[4,14]+2 GSV[4,15]+GSV[4,18]-2 GSV[4,19])+(1/(2 (w-z)^3))w z (w+z-4 w z+w^2 z+w z^2) (GSV[4,6]+GSV[4,14]-2 GSV[4,16]+2 GSV[4,17]+GSV[4,18]-GSV[4,19]))+Color[et1] (-((2 w^2 z^2 GSV[2,2])/(3 (w-z)^2))-(w z (7 w-2 w^2+21 z-28 w z+w^2 z-10 z^2+11 w z^2) GSV[2,3])/(3 (w-z)^3)+(w z (21 w-10 w^2+7 z-28 w z+11 w^2 z-2 z^2+w z^2) GSV[2,4])/(3 (w-z)^3)-(8 (-1+w) w (-1+z) z GSV[2,5])/(3 (w-z)^2)-(2 w z (-2 w-2 z+3 w z) GSV[3,1])/(w-z)^2-(w z (-12-w+z+12 w z) (10 GSV[3,5]+2 GSV[3,7]-7 GSV[3,9]-5 GSV[3,10]))/(126 (w-z)^2)+(w z (-2-3 w-3 z+5 w z) (GSV[3,6]+5 GSV[3,7]-10 GSV[3,8]+4 GSV[3,10]))/(60 (w-z)^2)+(w z (48 w-31 w^2+36 z-64 w z+15 w^2 z+11 z^2-15 w z^2) (GSV[3,5]-GSV[3,12]))/(126 (w-z)^3)+(w z (6-31 w-11 z+15 w z) (7 GSV[3,6]-5 GSV[3,7]-12 GSV[3,10]+10 GSV[3,12]))/(1260 (w-z)^2)+(w z (8 w+w^2+8 z-32 w z+7 w^2 z+z^2+7 w z^2) (2 GSV[4,2]-2 GSV[4,11]+2 GSV[4,14]-GSV[4,17]))/(6 (w-z)^3)-1/(12 (w-z)^3) w z (6 w-w^2+6 z-20 w z+5 w^2 z-z^2+5 w z^2) (2 GSV[4,10]-8 GSV[4,11]+8 GSV[4,14]+2 GSV[4,15]+GSV[4,18]-2 GSV[4,19])+(1/(3 (w-z)^3))2 w z (w+z-4 w z+w^2 z+w z^2) (GSV[4,6]+GSV[4,14]-2 GSV[4,16]+2 GSV[4,17]+GSV[4,18]-GSV[4,19]))+Color[es1] ((w^2 z^2 GSV[2,2])/(3 (w-z)^2)+(w z (15 w-7 w^2+45 z-56 w z+4 w^2 z-21 z^2+20 w z^2) GSV[2,3])/(6 (w-z)^3)-(w z (45 w-21 w^2+15 z-56 w z+20 w^2 z-7 z^2+4 w z^2) GSV[2,4])/(6 (w-z)^3)+(7 (-1+w) w (-1+z) z GSV[2,5])/(3 (w-z)^2)-(w z (w+z) (-w-z+2 w z) (GSV[3,6]-GSV[3,7]))/(12 (w-z)^3)+(w z (-9 w+4 w^2+3 z+4 w z+3 w^2 z-2 z^2-3 w z^2) (GSV[3,5]-GSV[3,10]))/(6 (w-z)^3)+(w z (-w-z+w z) (8 GSV[3,1]+GSV[3,8]-GSV[3,10]))/(2 (w-z)^2)-(w z (-8 w+w^2+4 z+6 w z+4 w^2 z+z^2-8 w z^2) (GSV[3,9]-GSV[3,10]))/(12 (w-z)^3)+(w z (-3 w+w^2-3 z+4 w z+z^2) (GSV[3,10]-GSV[3,12]))/(6 (w-z)^3)-(w z (2 w+w^2+2 z-10 w z+2 w^2 z+z^2+2 w z^2) (2 GSV[4,2]-2 GSV[4,11]+2 GSV[4,14]-GSV[4,17]))/(2 (w-z)^3)+1/(12 (w-z)^3) w z (5 w+5 z-18 w z+4 w^2 z+4 w z^2) (2 GSV[4,10]-8 GSV[4,11]+8 GSV[4,14]+2 GSV[4,15]+GSV[4,18]-2 GSV[4,19])-1/(6 (w-z)^3) w z (3 w+w^2+3 z-14 w z+3 w^2 z+z^2+3 w z^2) (GSV[4,6]+GSV[4,14]-2 GSV[4,16]+2 GSV[4,17]+GSV[4,18]-GSV[4,19])))+c[9](Color[es1] ((3 w z (2 w-w^2+6 z-8 w z+w^2 z-3 z^2+3 w z^2) GSV[2,3])/(w-z)^3-(3 w z (6 w-3 w^2+2 z-8 w z+3 w^2 z-z^2+w z^2) GSV[2,4])/(w-z)^3+(6 (-1+w) w (-1+z) z GSV[2,5])/(w-z)^2+(w z (3 w-w^2+3 z-10 w z+3 w^2 z-z^2+3 w z^2) (GSV[3,9]-GSV[3,10]))/(w-z)^3-(3 w z (-2+w+z) (-w-z+w z) (GSV[3,5]-GSV[3,12]))/(w-z)^3-(3 w z (8 GSV[4,2]+2 GSV[4,6]-2 GSV[4,10]+2 GSV[4,14]-2 GSV[4,15]-4 GSV[4,16]+GSV[4,18]))/(2 (w-z)))+Color[et1] (-((3 w z (2 w-w^2+6 z-8 w z+w^2 z-3 z^2+3 w z^2) GSV[2,3])/(w-z)^3)+(3 w z (6 w-3 w^2+2 z-8 w z+3 w^2 z-z^2+w z^2) GSV[2,4])/(w-z)^3-(6 (-1+w) w (-1+z) z GSV[2,5])/(w-z)^2-(w z (3 w-w^2+3 z-10 w z+3 w^2 z-z^2+3 w z^2) (GSV[3,9]-GSV[3,10]))/(w-z)^3+(3 w z (-2+w+z) (-w-z+w z) (GSV[3,5]-GSV[3,12]))/(w-z)^3+(3 w z (8 GSV[4,2]+2 GSV[4,6]-2 GSV[4,10]+2 GSV[4,14]-2 GSV[4,15]-4 GSV[4,16]+GSV[4,18]))/(2 (w-z)))+Color[fs] (-((6 w^2 z^2 GSV[2,2])/(w-z)^2)+(3 w z (-3 w+w^2-9 z+8 w z+2 w^2 z+3 z^2-2 w z^2) GSV[2,3])/(w-z)^3+(3 w z (9 w-3 w^2+3 z-8 w z+2 w^2 z-z^2-2 w z^2) GSV[2,4])/(w-z)^3-(6 (-1+w) w (-1+z) z GSV[2,5])/(w-z)^2+(w z (-2 w^2-2 w z+3 w^2 z-2 z^2+3 w z^2) (GSV[3,6]-GSV[3,7]))/(w-z)^3-(w z (3 w-w^2+3 z-10 w z+3 w^2 z-z^2+3 w z^2) (GSV[3,9]-GSV[3,10]))/(w-z)^3-(3 w z (-3 w+w^2-3 z+4 w z+z^2) (GSV[3,5]-GSV[3,12]))/(w-z)^3+1/(2 (w-z)) 3 w z (12 GSV[4,2]+2 GSV[4,6]-2 GSV[4,10]-4 GSV[4,11]+6 GSV[4,14]-2 GSV[4,15]-4 GSV[4,16]-2 GSV[4,17]+GSV[4,18])))+c[10](Color[es1] (-((3 w z (2 w-w^2+6 z-8 w z+w^2 z-3 z^2+3 w z^2) GSV[2,3])/(w-z)^3)+(3 w z (6 w-3 w^2+2 z-8 w z+3 w^2 z-z^2+w z^2) GSV[2,4])/(w-z)^3-(6 (-1+w) w (-1+z) z GSV[2,5])/(w-z)^2-(w z (GSV[3,6]-GSV[3,7]))/(2 (w-z))-(w z (3 w-2 w^2+3 z-8 w z+3 w^2 z-2 z^2+3 w z^2) (GSV[3,9]-GSV[3,10]))/(w-z)^3+(3 w z (-2+w+z) (-w-z+w z) (GSV[3,5]-GSV[3,12]))/(w-z)^3+(3 w z (8 GSV[4,2]+2 GSV[4,6]-2 GSV[4,10]+2 GSV[4,14]-2 GSV[4,15]-4 GSV[4,16]+GSV[4,18]))/(2 (w-z)))+Color[fs] ((6 w^2 z^2 GSV[2,2])/(w-z)^2-(3 w z (-3 w+w^2-9 z+8 w z+2 w^2 z+3 z^2-2 w z^2) GSV[2,3])/(w-z)^3-(3 w z (9 w-3 w^2+3 z-8 w z+2 w^2 z-z^2-2 w z^2) GSV[2,4])/(w-z)^3+(6 (-1+w) w (-1+z) z GSV[2,5])/(w-z)^2-(w z (-2 w^2-2 w z+3 w^2 z-2 z^2+3 w z^2) (GSV[3,6]-GSV[3,7]))/(w-z)^3+(w z (6 w-5 w^2+6 z-14 w z+6 w^2 z-5 z^2+6 w z^2) (GSV[3,9]-GSV[3,10]))/(2 (w-z)^3)+(3 w z (-3 w+w^2-3 z+4 w z+z^2) (GSV[3,5]-GSV[3,12]))/(w-z)^3-1/(2 (w-z)) 3 w z (12 GSV[4,2]+2 GSV[4,6]-2 GSV[4,10]-4 GSV[4,11]+6 GSV[4,14]-2 GSV[4,15]-4 GSV[4,16]-2 GSV[4,17]+GSV[4,18]))+Color[et1] (-((2 w^2 z^2 GSV[2,2])/(w-z)^2)+(w z (6 w-4 w^2+18 z-24 w z+5 w^2 z-8 z^2+7 w z^2) GSV[2,3])/(w-z)^3-(w z (18 w-8 w^2+6 z-24 w z+7 w^2 z-4 z^2+5 w z^2) GSV[2,4])/(w-z)^3+(4 (-1+w) w (-1+z) z GSV[2,5])/(w-z)^2+(w^2 z^2 (-2+w+z) (GSV[3,6]-GSV[3,7]))/(w-z)^3+(w z (4 w-3 w^2+4 z-10 w z+4 w^2 z-3 z^2+4 w z^2) (GSV[3,9]-GSV[3,10]))/(2 (w-z)^3)-(3 w z (-2+w+z) (-w-z+w z) (GSV[3,5]-GSV[3,12]))/(w-z)^3-1/(2 (w-z)) w z (12 GSV[4,2]+4 GSV[4,6]-2 GSV[4,10]-4 GSV[4,11]+8 GSV[4,14]-2 GSV[4,15]-8 GSV[4,16]+2 GSV[4,17]+3 GSV[4,18]-2 GSV[4,19]))+Color[es2] (-((2 w^2 z^2 GSV[2,2])/(w-z)^2)+(w z (-w-z+2 w z) (GSV[2,3]+GSV[2,4]))/(w-z)^2-(2 (-1+w) w (-1+z) z GSV[2,5])/(w-z)^2+(w z (w+z) (-w-z+2 w z) (GSV[3,6]-GSV[3,7]))/(2 (w-z)^3)-((-1+w) w (-1+z) z (w+z) (GSV[3,9]-GSV[3,10]))/(w-z)^3+1/(w-z) w z (6 GSV[4,2]+GSV[4,6]-2 GSV[4,10]+2 GSV[4,11]-GSV[4,14]-2 GSV[4,15]-2 GSV[4,16]-GSV[4,17]+GSV[4,19]))+Color[eu1] (-((2 w^2 z^2 GSV[2,2])/(w-z)^2)+(w z (-w-z+2 w z) (GSV[2,3]+GSV[2,4]))/(w-z)^2-(2 (-1+w) w (-1+z) z GSV[2,5])/(w-z)^2+(w^2 z^2 (-2+w+z) (GSV[3,6]-GSV[3,7]))/(w-z)^3-(w z (-2+w+z) (-w-z+2 w z) (GSV[3,9]-GSV[3,10]))/(2 (w-z)^3)+1/(w-z) w z (6 GSV[4,2]+GSV[4,6]-2 GSV[4,10]+2 GSV[4,11]-GSV[4,14]-2 GSV[4,15]-2 GSV[4,16]-GSV[4,17]+GSV[4,19])))+c[11](Color[es1] (-((24 w^2 z^2 GSV[2,2])/(w-z)^2)+(6 w z (-w^2-8 w z+7 w^2 z-3 z^2+5 w z^2) GSV[2,3])/(w-z)^3-(6 w z (-3 w^2-8 w z+5 w^2 z-z^2+7 w z^2) GSV[2,4])/(w-z)^3+(12 (-1+w) w (-1+z) z GSV[2,5])/(w-z)^2-(3 w z (-2 w^2+2 w z+w^2 z+4 z^2-5 w z^2) (2 GSV[3,1]+GSV[3,5]-GSV[3,6]))/(w-z)^3-(3 w z (-4 w^2-2 w z+5 w^2 z+2 z^2-w z^2) (2 GSV[3,1]+GSV[3,5]-GSV[3,7]))/(w-z)^3+(9 w z (1-2 w-2 z+w z) (GSV[3,5]-GSV[3,8]))/(w-z)^2+(3 w z (-2+w+z) (-w-z+2 w z) (GSV[3,9]-GSV[3,10]))/(w-z)^3+(6 w z (-3 w+w^2-3 z+4 w z+z^2) (GSV[3,5]-GSV[3,12]))/(w-z)^3-(9 w z (w^2-4 w z+w^2 z+z^2+w z^2) (2 GSV[4,2]-2 GSV[4,11]+2 GSV[4,14]-GSV[4,17]))/(w-z)^3+1/(2 (w-z)^3) 3 w z (-w+2 w^2-z-4 w z+w^2 z+2 z^2+w z^2) (2 GSV[4,10]-8 GSV[4,11]+8 GSV[4,14]+2 GSV[4,15]+GSV[4,18]-2 GSV[4,19])-(6 w z (GSV[4,6]+GSV[4,14]-2 GSV[4,16]+2 GSV[4,17]+GSV[4,18]-GSV[4,19]))/(w-z))+Color[fs] ((36 w^2 z^2 (GSV[2,2]-GSV[2,4]))/(w-z)^2-(18 w z (3 w-3 w^2+z-8 w z+6 w^2 z-z^2+2 w z^2) (GSV[2,3]-GSV[2,4]))/(w-z)^3+(36 (-1+w) w (-1+z) z (GSV[2,3]-GSV[2,5]))/(w-z)^2+(9 w z (-3 w^2-2 w z+4 w^2 z+z^2) (GSV[3,6]-GSV[3,7]))/(w-z)^3-(3 w z (-8 w+3 w^2-4 z+5 w^2 z-3 z^2+7 w z^2) (GSV[3,5]-4 GSV[3,6]+3 GSV[3,8]))/(w-z)^3+(3 w z (-1+w z) (2 GSV[3,5]-8 GSV[3,6]+3 GSV[3,9]+3 GSV[3,10]))/(w-z)^2-(18 w z (w+z) (-1+w z) (4 GSV[3,6]-3 GSV[3,8]-GSV[3,12]))/(w-z)^3+(18 w z (w+z-6 w z+2 w^2 z+2 w z^2) (2 GSV[4,2]-2 GSV[4,11]+2 GSV[4,14]-GSV[4,17]))/(w-z)^3-1/(2 (w-z)^3) 3 w z (3 w-w^2+3 z-16 w z+6 w^2 z-z^2+6 w z^2) (2 GSV[4,10]-8 GSV[4,11]+8 GSV[4,14]+2 GSV[4,15]+GSV[4,18]-2 GSV[4,19])+(1/((w-z)^3))9 w z (w+z-4 w z+w^2 z+w z^2) (GSV[4,6]+GSV[4,14]-2 GSV[4,16]+2 GSV[4,17]+GSV[4,18]-GSV[4,19]))+Color[es2] (-((12 w^2 z^2 GSV[2,2])/(w-z)^2)+(6 w z (2 w+w^2+6 z-16 w z+4 w^2 z-z^2+4 w z^2) GSV[2,3])/(w-z)^3-(6 w z (6 w-w^2+2 z-16 w z+4 w^2 z+z^2+4 w z^2) GSV[2,4])/(w-z)^3+(12 (-1+w) w (-1+z) z GSV[2,5])/(w-z)^2-(36 w z (w+z) GSV[3,1])/(w-z)^2+(3 w z (-w+4 w^2+5 z-8 w z+w^2 z-4 z^2+3 w z^2) (GSV[3,5]-GSV[3,6]))/(w-z)^3-(w z (-7 w^2-10 w z+12 w^2 z+5 z^2) (GSV[3,6]-GSV[3,7]))/(w-z)^3+(3 w z (-1+w z) (3 GSV[3,6]-GSV[3,8]-2 GSV[3,10]))/(w-z)^2-(w z (-3+2 w-2 z+3 w z) (GSV[3,9]-GSV[3,10]))/(w-z)^2+(6 w z (w+z-4 w z+w^2 z+w z^2) (GSV[3,6]-GSV[3,12]))/(w-z)^3-(6 w z (-w-z+2 w z) (2 GSV[4,2]-2 GSV[4,11]+2 GSV[4,14]-GSV[4,17]))/(w-z)^3-1/(w-z)^3 3 w z (w+z-4 w z+w^2 z+w z^2) (8 GSV[4,2]+GSV[4,6]-2 GSV[4,10]+GSV[4,14]-2 GSV[4,15]-2 GSV[4,16]-2 GSV[4,17]+GSV[4,19]))+Color[eu1] ((12 w^2 z^2 GSV[2,2])/(w-z)^2-(6 w z (-3 w^2+4 w^2 z-5 z^2+4 w z^2) GSV[2,3])/(w-z)^3+(6 w z (-5 w^2+4 w^2 z-3 z^2+4 w z^2) GSV[2,4])/(w-z)^3-(12 (-1+w) w (-1+z) z GSV[2,5])/(w-z)^2-(36 w^2 z^2 GSV[3,1])/(w-z)^2-(3 w z (-3 w^2+3 w^2 z-z^2+w z^2) (GSV[3,5]+2 GSV[3,6]-3 GSV[3,10]))/(w-z)^3-(3 w z (-4+3 w+3 z+w z) (GSV[3,8]-GSV[3,10]))/(w-z)^2+(w z (-5 w^2+12 z-14 w z+12 w^2 z-5 z^2) (GSV[3,9]-GSV[3,10]))/(w-z)^3+(w z (-17 w^2+4 w z+15 w^2 z-11 z^2+9 w z^2) (2 GSV[3,6]-3 GSV[3,10]+GSV[3,12]))/(2 (w-z)^3)-(w z (-5 w-z+3 w z) (2 GSV[3,7]-3 GSV[3,10]+GSV[3,12]))/(2 (w-z)^2)+1/(w-z)^3 3 (-1+w) w (-1+z) z (w+z) (8 GSV[4,2]+2 GSV[4,6]-2 GSV[4,10]+2 GSV[4,14]-2 GSV[4,15]-4 GSV[4,16]+GSV[4,18])+1/(2 (w-z)^3) 3 w z (-w^2+w^2 z-z^2+w z^2) (4 GSV[4,2]-2 GSV[4,10]+4 GSV[4,11]-4 GSV[4,14]-2 GSV[4,15]-2 GSV[4,17]-GSV[4,18]+2 GSV[4,19]))+Color[et1] ((12 w^2 z^2 (GSV[2,2]-GSV[2,4]))/(w-z)^2-(6 w z (6 w-8 w^2+2 z-8 w z+9 w^2 z-4 z^2+3 w z^2) (GSV[2,3]-GSV[2,4]))/(w-z)^3+(24 (-1+w) w (-1+z) z (GSV[2,3]-GSV[2,5]))/(w-z)^2-(36 w^2 z^2 GSV[3,1])/(w-z)^2-(w z (-w-5 z+3 w z) (2 GSV[3,5]+5 GSV[3,6]-GSV[3,7]-6 GSV[3,10]))/(5 (w-z)^2)-(3 w z (-4+3 w+3 z+w z) (2 GSV[3,8]-GSV[3,9]-GSV[3,10]))/(2 (w-z)^2)-(w z (-60 w-13 w^2-60 z+128 w z+9 w^2 z+5 z^2-9 w z^2) (GSV[3,5]-GSV[3,12]))/(5 (w-z)^3)-(w z (-13 w-5 z+9 w z) (4 GSV[3,7]-5 GSV[3,9]-GSV[3,10]+2 GSV[3,12]))/(10 (w-z)^2)+1/(w-z)^3 3 w z (w+z-4 w z+w^2 z+w z^2) (8 GSV[4,2]+2 GSV[4,6]-2 GSV[4,10]+2 GSV[4,14]-2 GSV[4,15]-4 GSV[4,16]+GSV[4,18])+1/(2 (w-z)^3) 3 w z (-w^2+w^2 z-z^2+w z^2) (4 GSV[4,2]-2 GSV[4,10]+4 GSV[4,11]-4 GSV[4,14]-2 GSV[4,15]-2 GSV[4,17]-GSV[4,18]+2 GSV[4,19])))+c[12](Color[es2] (-((3 w^2 z^2 GSV[2,2])/(4 (w-z)^2))+(3 w z (3 w+2 w^2+9 z-24 w z+5 w^2 z-2 z^2+7 w z^2) GSV[2,3])/(8 (w-z)^3)-(3 w z (9 w-2 w^2+3 z-24 w z+7 w^2 z+2 z^2+5 w z^2) GSV[2,4])/(8 (w-z)^3)+(3 (-1+w) w (-1+z) z GSV[2,5])/(2 (w-z)^2)+(3 w z (w^2-6 w z+2 w^2 z+z^2+2 w z^2) (GSV[3,6]-GSV[3,7]))/(16 (w-z)^3)+(3 w z (-2+w+z) (-w-z+2 w z) (GSV[3,9]-GSV[3,10]))/(8 (w-z)^3)-(9 w z (w+z-4 w z+w^2 z+w z^2) (GSV[3,5]-GSV[3,12]))/(8 (w-z)^3)-1/(8 (w-z)) 3 w z (6 GSV[4,2]+2 GSV[4,6]-2 GSV[4,10]+2 GSV[4,11]-2 GSV[4,15]-4 GSV[4,16]+GSV[4,17]+GSV[4,18]))+Color[et1] ((3 w^2 z^2 GSV[2,2])/(2 (w-z)^2)-(3 w z (3 w-4 w^2+9 z-12 w z+5 w^2 z-8 z^2+7 w z^2) GSV[2,3])/(4 (w-z)^3)+(3 w z (9 w-8 w^2+3 z-12 w z+7 w^2 z-4 z^2+5 w z^2) GSV[2,4])/(4 (w-z)^3)-(3 (-1+w) w (-1+z) z GSV[2,5])/(w-z)^2-(3 w z (w+z) (-w-z+2 w z) (GSV[3,6]-GSV[3,7]))/(8 (w-z)^3)+(3 (-1+w) w (-1+z) z (w+z) (3 GSV[3,5]-2 GSV[3,9]+2 GSV[3,10]-3 GSV[3,12]))/(4 (w-z)^3)+1/(4 (w-z)) 3 w z (6 GSV[4,2]+2 GSV[4,6]-2 GSV[4,10]+2 GSV[4,11]-2 GSV[4,15]-4 GSV[4,16]+GSV[4,17]+GSV[4,18]))+Color[fs] ((9 w^2 z^2 GSV[2,2])/(4 (w-z)^2)-(9 w z (3 w-2 w^2+9 z-16 w z+5 w^2 z-6 z^2+7 w z^2) GSV[2,3])/(8 (w-z)^3)+(9 w z (9 w-6 w^2+3 z-16 w z+7 w^2 z-2 z^2+5 w z^2) GSV[2,4])/(8 (w-z)^3)-(9 (-1+w) w (-1+z) z GSV[2,5])/(2 (w-z)^2)-(3 w z (-w^2-10 w z+6 w^2 z-z^2+6 w z^2) (GSV[3,6]-GSV[3,7]))/(16 (w-z)^3)-(3 w z (6 w-5 w^2+6 z-14 w z+6 w^2 z-5 z^2+6 w z^2) (GSV[3,9]-GSV[3,10]))/(8 (w-z)^3)+(9 w z (3 w-2 w^2+3 z-8 w z+3 w^2 z-2 z^2+3 w z^2) (GSV[3,5]-GSV[3,12]))/(8 (w-z)^3)+1/(8 (w-z)) 9 w z (6 GSV[4,2]+2 GSV[4,6]-2 GSV[4,10]+2 GSV[4,11]-2 GSV[4,15]-4 GSV[4,16]+GSV[4,17]+GSV[4,18]))+Color[es1] (-((9 w^2 z^2 (GSV[2,2]-GSV[2,4]))/(4 (w-z)^2))+(9 w z (3 w-3 w^2+z-8 w z+6 w^2 z-z^2+2 w z^2) (GSV[2,3]-GSV[2,4]))/(8 (w-z)^3)-(9 (-1+w) w (-1+z) z (GSV[2,3]-GSV[2,5]))/(4 (w-z)^2)-(3 w z (-w^2-10 w z+6 w^2 z-z^2+6 w z^2) (GSV[3,5]-GSV[3,6]+GSV[3,7]-GSV[3,12]))/(16 (w-z)^3)-(3 w z (6 w-5 w^2+6 z-14 w z+6 w^2 z-5 z^2+6 w z^2) (GSV[3,5]-GSV[3,9]+GSV[3,10]-GSV[3,12]))/(16 (w-z)^3)-1/(16 (w-z)) 9 w z (4 GSV[4,2]+2 GSV[4,6]-2 GSV[4,10]+4 GSV[4,11]-2 GSV[4,14]-2 GSV[4,15]-4 GSV[4,16]+2 GSV[4,17]+GSV[4,18]))+Color[eu1] ((3 w^2 z^2 GSV[2,2])/(2 (w-z)^2)-(3 w z (-5 w^2+7 w^2 z-7 z^2+5 w z^2) GSV[2,3])/(8 (w-z)^3)+(3 w z (-7 w^2+5 w^2 z-5 z^2+7 w z^2) GSV[2,4])/(8 (w-z)^3)-(3 (-1+w) w (-1+z) z GSV[2,5])/(4 (w-z)^2)-(3 w z (w+z) (-w-z+2 w z) (GSV[3,6]-GSV[3,7]))/(8 (w-z)^3)-(3 w z (2 w-3 w^2+2 z-2 w z+2 w^2 z-3 z^2+2 w z^2) (GSV[3,9]-GSV[3,10]))/(16 (w-z)^3)+(9 w z (-w^2+w^2 z-z^2+w z^2) (GSV[3,5]-GSV[3,12]))/(8 (w-z)^3)+1/(16 (w-z)) 3 w z (2 GSV[4,6]-2 GSV[4,10]+8 GSV[4,11]-6 GSV[4,14]-2 GSV[4,15]-4 GSV[4,16]+4 GSV[4,17]+GSV[4,18])));*)


(* ::Section::Closed:: *)
(*Two-loop Correlator \[ScriptCapitalH]^(3)*)


(* ::Input:: *)
(*H3=H3es1 Color[es1]+H3es2 Color[es2]+H3fs Color[fs]+H3et1 Color[et1]+H3eu1 Color[eu1]+H3amb;*)


(* ::Input:: *)
(*H3es1=-(1/(6480 (-1+w) (w-z)^10 (-1+z))) w^2 z^2 (-180 w^9-327561300 w^5 z-2751820222 w^6 z+6741053474 w^7 z-4452891013 w^8 z+791220321 w^9 z+180 w^10 z-4386425760 w^4 z^2+4291084158 w^5 z^2+28087995084 w^6 z^2-51915686269 w^7 z^2+27655205715 w^8 z^2-3732177788 w^9 z^2-9638545320 w^3 z^3+116374766704 w^4 z^3-248114856234 w^5 z^3+148187024925 w^6 z^3+27938014614 w^7 z^3-39270015212 w^8 z^3+4523619163 w^9 z^3-4386425760 w^2 z^4+116374766704 w^3 z^4-629647796968 w^4 z^4+1134507690377 w^5 z^4-819224090307 w^6 z^4+202171071864 w^7 z^4+965637426 w^8 z^4-760860896 w^9 z^4-327561300 w z^5+4291084158 w^2 z^5-248114856234 w^3 z^5+1134507690377 w^4 z^5-1813616678286 w^5 z^5+1225227292876 w^6 z^5-326090937795 w^7 z^5+24945768264 w^8 z^5-821802060 w^9 z^5-2751820222 w z^6+28087995084 w^2 z^6+148187024925 w^3 z^6-819224090307 w^4 z^6+1225227292876 w^5 z^6-731156118068 w^6 z^6+161473423592 w^7 z^6-9843700320 w^8 z^6+6741053474 w z^7-51915686269 w^2 z^7+27938014614 w^3 z^7+202171071864 w^4 z^7-326090937795 w^5 z^7+161473423592 w^6 z^7-20316948120 w^7 z^7-4452891013 w z^8+27655205715 w^2 z^8-39270015212 w^3 z^8+965637426 w^4 z^8+24945768264 w^5 z^8-9843700320 w^6 z^8-180 z^9+791220321 w z^9-3732177788 w^2 z^9+4523619163 w^3 z^9-760860896 w^4 z^9-821802060 w^5 z^9+180 w z^10) GSV[0,1]+1/(3240 (-1+w) (w-z)^12 (-1+z)) w^3 z^3 (39161340 w^6+761936922 w^7-1679317914 w^8+1055606227 w^9-177386305 w^10-90 w^11+1359646560 w^5 z+15774473778 w^6 z-51789352356 w^7 z+52859117145 w^8 z-20389583638 w^9 z+2185696621 w^10 z+90 w^11 z+9571014540 w^4 z^2-14308406766 w^5 z^2-124024309692 w^6 z^2+320659158522 w^7 z^2-269419534659 w^8 z^2+84006201972 w^9 z^2-6484115817 w^10 z^2+18485699040 w^3 z^3-274938729414 w^4 z^3+706651475436 w^5 z^3-456182491246 w^6 z^3-300375717854 w^7 z^3+426259401021 w^8 z^3-126667056589 w^9 z^3+6767398006 w^10 z^3+9571014540 w^2 z^4-274938729414 w^3 z^4+1718520213852 w^4 z^4-3699285738648 w^5 z^4+3296747432980 w^6 z^4-1012133399455 w^7 z^4-103768791810 w^8 z^4+67131815890 w^9 z^4-1843780135 w^10 z^4+1359646560 w z^5-14308406766 w^2 z^5+706651475436 w^3 z^5-3699285738648 w^4 z^5+7094388373992 w^5 z^5-6106496635029 w^6 z^5+2293425859083 w^7 z^5-279453780126 w^8 z^5+4166972328 w^9 z^5-447812190 w^10 z^5+39161340 z^6+15774473778 w z^6-124024309692 w^2 z^6-456182491246 w^3 z^6+3296747432980 w^4 z^6-6106496635029 w^5 z^6+4859174255846 w^6 z^6-1686577375370 w^7 z^6+210849483183 w^8 z^6-9303957990 w^9 z^6+761936922 z^7-51789352356 w z^7+320659158522 w^2 z^7-300375717854 w^3 z^7-1012133399455 w^4 z^7+2293425859083 w^5 z^7-1686577375370 w^6 z^7+471675437648 w^7 z^7-35646568740 w^8 z^7-1679317914 z^8+52859117145 w z^8-269419534659 w^2 z^8+426259401021 w^3 z^8-103768791810 w^4 z^8-279453780126 w^5 z^8+210849483183 w^6 z^8-35646568740 w^7 z^8+1055606227 z^9-20389583638 w z^9+84006201972 w^2 z^9-126667056589 w^3 z^9+67131815890 w^4 z^9+4166972328 w^5 z^9-9303957990 w^6 z^9-177386305 z^10+2185696621 w z^10-6484115817 w^2 z^10+6767398006 w^3 z^10-1843780135 w^4 z^10-447812190 w^5 z^10-90 z^11+90 w z^11) GSV[1,1]-1/(3240 (w-z)^12) w^2 z^2 (-90 w^10-218148210 w^6 z-3953621210 w^7 z+6966523491 w^8 z-3294415281 w^9 z+366805065 w^10 z+90 w^11 z-4356156330 w^5 z^2-28163480844 w^6 z^2+103525828797 w^7 z^2-101117744571 w^8 z^2+33708036039 w^9 z^2-2721477762 w^10 z^2-15638367420 w^4 z^3+111230858946 w^5 z^3-26198660277 w^6 z^3-283405284720 w^7 z^3+290915972178 w^8 z^3-83996255952 w^9 z^3+4909957527 w^10 z^3-15638367420 w^3 z^4+346768593256 w^4 z^4-1220214240891 w^5 z^4+1327680886845 w^6 z^4-314510428578 w^7 z^4-184624985280 w^8 z^4+64801531977 w^9 z^4-2157465505 w^10 z^4-4356156330 w^2 z^5+111230858946 w^3 z^5-1220214240891 w^4 z^5+3410220713874 w^5 z^5-3619085983104 w^6 z^5+1492338158670 w^7 z^5-167425011153 w^8 z^5-1336712892 w^9 z^5-447812190 w^10 z^5-218148210 w z^6-28163480844 w^2 z^6-26198660277 w^3 z^6+1327680886845 w^4 z^6-3619085983104 w^5 z^6+3553155393588 w^6 z^6-1390806364671 w^7 z^6+188590172793 w^8 z^6-9303957990 w^9 z^6-3953621210 w z^7+103525828797 w^2 z^7-283405284720 w^3 z^7-314510428578 w^4 z^7+1492338158670 w^5 z^7-1390806364671 w^6 z^7+437032121768 w^7 z^7-35646568740 w^8 z^7+6966523491 w z^8-101117744571 w^2 z^8+290915972178 w^3 z^8-184624985280 w^4 z^8-167425011153 w^5 z^8+188590172793 w^6 z^8-35646568740 w^7 z^8-3294415281 w z^9+33708036039 w^2 z^9-83996255952 w^3 z^9+64801531977 w^4 z^9-1336712892 w^5 z^9-9303957990 w^6 z^9-90 z^10+366805065 w z^10-2721477762 w^2 z^10+4909957527 w^3 z^10-2157465505 w^4 z^10-447812190 w^5 z^10+90 w z^11) GSV[1,2]-1/(18 (w-z)^10) 11 w^3 z^3 (5220 w^4-23960 w^5+17197 w^6-2211 w^7+64800 w^3 z-338880 w^4 z+419110 w^5 z-153897 w^6 z+10790 w^7 z+137160 w^2 z^2-1023160 w^3 z^2+2175587 w^4 z^2-1634283 w^5 z^2+391664 w^6 z^2-17476 w^7 z^2+64800 w z^3-1023160 w^2 z^3+3646612 w^3 z^3-4862409 w^4 z^3+2494234 w^5 z^3-391092 w^6 z^3+10440 w^7 z^3+5220 z^4-338880 w z^4+2175587 w^2 z^4-4862409 w^3 z^4+4463024 w^4 z^4-1531832 w^5 z^4+129600 w^6 z^4-23960 z^5+419110 w z^5-1634283 w^2 z^5+2494234 w^3 z^5-1531832 w^4 z^5+274320 w^5 z^5+17197 z^6-153897 w z^6+391664 w^2 z^6-391092 w^3 z^6+129600 w^4 z^6-2211 z^7+10790 w z^7-17476 w^2 z^7+10440 w^3 z^7) GSV[2,1]-1/(135 (w-z)^12) w^3 z^3 (-64620 w^8+34240 w^9+6350400 w^5 z-9828000 w^6 z-1478040 w^7 z+5599964 w^8 z-1162372 w^9 z+127008000 w^4 z^2-263723040 w^5 z^2+102152700 w^6 z^2+90251210 w^7 z^2-59266976 w^8 z^2+5812409 w^9 z^2+332035200 w^3 z^3-1103578560 w^4 z^3+905363640 w^5 z^3+309662906 w^6 z^3-613770304 w^7 z^3+175637705 w^8 z^3-6832202 w^9 z^3+127008000 w^2 z^4-1103578560 w^3 z^4+1734669840 w^4 z^4+318543080 w^5 z^4-2145998368 w^6 z^4+1214917911 w^7 z^4-146672868 w^8 z^4-2733570 w^9 z^4+6350400 w z^5-263723040 w^2 z^5+905363640 w^3 z^5+318543080 w^4 z^5-3176961560 w^5 z^5+2965741175 w^6 z^5-708002070 w^7 z^5-46851930 w^8 z^5+5080320 w^9 z^5-9828000 w z^6+102152700 w^2 z^6+309662906 w^3 z^6-2145998368 w^4 z^6+2965741175 w^5 z^6-1152194120 w^6 z^6-142227900 w^7 z^6+71971200 w^8 z^6-1478040 w z^7+90251210 w^2 z^7-613770304 w^3 z^7+1214917911 w^4 z^7-708002070 w^5 z^7-142227900 w^6 z^7+158578560 w^7 z^7-64620 z^8+5599964 w z^8-59266976 w^2 z^8+175637705 w^3 z^8-146672868 w^4 z^8-46851930 w^5 z^8+71971200 w^6 z^8+34240 z^9-1162372 w z^9+5812409 w^2 z^9-6832202 w^3 z^9-2733570 w^4 z^9+5080320 w^5 z^9) GSV[2,2]+1/(1080 (w-z)^13) w^3 z^3 (6321780 w^6+389451168 w^7-608158952 w^8+251488798 w^9-21603217 w^10+172662480 w^5 z+9589049976 w^6 z-22185191112 w^7 z+16188747046 w^8 z-3997505104 w^9 z+202679781 w^10 z+743274900 w^4 z^2+21012357720 w^5 z^2-103163515512 w^6 z^2+143441985792 w^7 z^2-75022916625 w^8 z^2+13088613945 w^9 z^2-382326348 w^10 z^2+187963200 w^3 z^3-46451524736 w^4 z^3+45192892648 w^5 z^3+151241683680 w^6 z^3-246908383368 w^7 z^3+111423985496 w^8 z^3-13550226852 w^9 z^3+157135028 w^10 z^3-775395900 w^2 z^4-46987159144 w^3 z^4+332733763380 w^4 z^4-542548633112 w^5 z^4+225793100382 w^6 z^4+76606255164 w^7 z^4-50319982696 w^8 z^4+3123304420 w^9 z^4+5242140 w^10 z^4-408242160 w z^5+37343453472 w^2 z^5+2401295424 w^3 z^5-480688723572 w^4 z^5+879247563120 w^5 z^5-532199061102 w^6 z^5+100519249836 w^7 z^5-4511014596 w^8 z^5+443585520 w^9 z^5+40642560 w^10 z^5-32340060 z^6+19797854720 w z^6-178396718240 w^2 z^6+334812034716 w^3 z^6-5261229642 w^4 z^6-393974434330 w^5 z^6+273035439972 w^6 z^6-54018445028 w^7 z^6+2654261820 w^8 z^6+535127040 w^9 z^6+1142429944 z^7-44590386000 w z^7+258285503596 w^2 z^7-487905717960 w^3 z^7+338289949632 w^4 z^7-45400873492 w^5 z^7-22906386952 w^6 z^7+2219958720 w^7 z^7+692858880 w^8 z^7-1673522916 z^8+33432715374 w z^8-144977471901 w^2 z^8+235438333692 w^3 z^8-160532510592 w^4 z^8+41088554592 w^5 z^8-1796185620 w^6 z^8-692858880 w^7 z^8+688592402 z^9-8918155760 w z^9+29108797025 w^2 z^9-35873656164 w^3 z^9+16405486728 w^4 z^9-968418000 w^5 z^9-535127040 w^6 z^9-65590325 z^10+568764057 w z^10-1233143584 w^2 z^10+832345488 w^3 z^10-53378100 w^4 z^10-40642560 w^5 z^10) GSV[2,3]+1/(1080 (w-z)^13) w^3 z^3 (32340060 w^6-1142429944 w^7+1673522916 w^8-688592402 w^9+65590325 w^10+408242160 w^5 z-19797854720 w^6 z+44590386000 w^7 z-33432715374 w^8 z+8918155760 w^9 z-568764057 w^10 z+775395900 w^4 z^2-37343453472 w^5 z^2+178396718240 w^6 z^2-258285503596 w^7 z^2+144977471901 w^8 z^2-29108797025 w^9 z^2+1233143584 w^10 z^2-187963200 w^3 z^3+46987159144 w^4 z^3-2401295424 w^5 z^3-334812034716 w^6 z^3+487905717960 w^7 z^3-235438333692 w^8 z^3+35873656164 w^9 z^3-832345488 w^10 z^3-743274900 w^2 z^4+46451524736 w^3 z^4-332733763380 w^4 z^4+480688723572 w^5 z^4+5261229642 w^6 z^4-338289949632 w^7 z^4+160532510592 w^8 z^4-16405486728 w^9 z^4+53378100 w^10 z^4-172662480 w z^5-21012357720 w^2 z^5-45192892648 w^3 z^5+542548633112 w^4 z^5-879247563120 w^5 z^5+393974434330 w^6 z^5+45400873492 w^7 z^5-41088554592 w^8 z^5+968418000 w^9 z^5+40642560 w^10 z^5-6321780 z^6-9589049976 w z^6+103163515512 w^2 z^6-151241683680 w^3 z^6-225793100382 w^4 z^6+532199061102 w^5 z^6-273035439972 w^6 z^6+22906386952 w^7 z^6+1796185620 w^8 z^6+535127040 w^9 z^6-389451168 z^7+22185191112 w z^7-143441985792 w^2 z^7+246908383368 w^3 z^7-76606255164 w^4 z^7-100519249836 w^5 z^7+54018445028 w^6 z^7-2219958720 w^7 z^7+692858880 w^8 z^7+608158952 z^8-16188747046 w z^8+75022916625 w^2 z^8-111423985496 w^3 z^8+50319982696 w^4 z^8+4511014596 w^5 z^8-2654261820 w^6 z^8-692858880 w^7 z^8-251488798 z^9+3997505104 w z^9-13088613945 w^2 z^9+13550226852 w^3 z^9-3123304420 w^4 z^9-443585520 w^5 z^9-535127040 w^6 z^9+21603217 z^10-202679781 w z^10+382326348 w^2 z^10-157135028 w^3 z^10-5242140 w^4 z^10-40642560 w^5 z^10) GSV[2,4]-1/(270 (w-z)^12) w^3 z^3 (-14565600 w^4+83286000 w^5-209404167 w^6+218337927 w^7-88508417 w^8+9873183 w^9-206640000 w^3 z+1603396080 w^4 z-4582587960 w^5 z+6205092927 w^6 z-4058875559 w^7 z+1133560407 w^8 z-87091657 w^9 z-455716800 w^2 z^2+5800266720 w^3 z^2-21531399129 w^4 z^2+38923908993 w^5 z^2-37657571360 w^6 z^2+18626798928 w^7 z^2-3926882083 w^8 z^2+201079491 w^9 z^2-206640000 w z^3+5800266720 w^2 z^3-34675407888 w^3 z^3+88663185753 w^4 z^3-121059729017 w^5 z^3+91677771744 w^6 z^3-35522328256 w^7 z^3+5505117387 w^8 z^3-155138211 w^9 z^3-14565600 z^4+1603396080 w z^4-21531399129 w^2 z^4+88663185753 w^3 z^4-173379714494 w^4 z^4+186488118138 w^5 z^4-111260213437 w^6 z^4+32619694869 w^7 z^4-3221615736 w^8 z^4+20122200 w^9 z^4+83286000 z^5-4582587960 w z^5+38923908993 w^2 z^5-121059729017 w^3 z^5+186488118138 w^4 z^5-157419626734 w^5 z^5+71065947453 w^6 z^5-13985501949 w^7 z^5+461359800 w^8 z^5+10160640 w^9 z^5-209404167 z^6+6205092927 w z^6-37657571360 w^2 z^6+91677771744 w^3 z^6-111260213437 w^4 z^6+71065947453 w^5 z^6-21702075408 w^6 z^6+1764723600 w^7 z^6+143942400 w^8 z^6+218337927 z^7-4058875559 w z^7+18626798928 w^2 z^7-35522328256 w^3 z^7+32619694869 w^4 z^7-13985501949 w^5 z^7+1764723600 w^6 z^7+317157120 w^7 z^7-88508417 z^8+1133560407 w z^8-3926882083 w^2 z^8+5505117387 w^3 z^8-3221615736 w^4 z^8+461359800 w^5 z^8+143942400 w^6 z^8+9873183 z^9-87091657 w z^9+201079491 w^2 z^9-155138211 w^3 z^9+20122200 w^4 z^9+10160640 w^5 z^9) GSV[2,5]-1/(135 (w-z)^12) 2 w^3 z^3 (-15498000 w^4-7272720 w^5+80187840 w^6-87281166 w^7+31136112 w^8-2543849 w^9-182952000 w^3 z-259413840 w^4 z+2129741640 w^5 z-3255066102 w^6 z+2050002168 w^7 z-512962369 w^8 z+30986990 w^9 z-351540000 w^2 z^2-1100463840 w^3 z^2+11456203680 w^4 z^2-26157262338 w^5 z^2+26696220156 w^6 z^2-13044431554 w^7 z^2+2642431424 w^8 z^2-127688973 w^9 z^2-182952000 w z^3-1100463840 w^2 z^3+19455212880 w^3 z^3-69479085594 w^4 z^3+111093682032 w^5 z^3-91128938554 w^6 z^3+37367089676 w^7 z^3-6298300941 w^8 z^3+228207426 w^9 z^3-15498000 z^4-259413840 w z^4+11456203680 w^2 z^4-69479085594 w^3 z^4+175883243064 w^4 z^4-229155280474 w^5 z^4+160350068000 w^6 z^4-56143846899 w^7 z^4+7619298084 w^8 z^4-178310160 w^9 z^4-7272720 z^5+2129741640 w z^5-26157262338 w^2 z^5+111093682032 w^3 z^5-229155280474 w^4 z^5+255925051820 w^5 z^5-154702295187 w^6 z^5+45231093270 w^7 z^5-4470757200 w^8 z^5+49109760 w^9 z^5+80187840 z^6-3255066102 w z^6+26696220156 w^2 z^6-91128938554 w^3 z^6+160350068000 w^4 z^6-154702295187 w^5 z^6+78912056040 w^6 z^6-17923883040 w^7 z^6+982195200 w^8 z^6-87281166 z^7+2050002168 w z^7-13044431554 w^2 z^7+37367089676 w^3 z^7-56143846899 w^4 z^7+45231093270 w^5 z^7-17923883040 w^6 z^7+2567738880 w^7 z^7+31136112 z^8-512962369 w z^8+2642431424 w^2 z^8-6298300941 w^3 z^8+7619298084 w^4 z^8-4470757200 w^5 z^8+982195200 w^6 z^8-2543849 z^9+30986990 w z^9-127688973 w^2 z^9+228207426 w^3 z^9-178310160 w^4 z^9+49109760 w^5 z^9) GSV[3,1]+1/(9 (w-z)^12) 11 w^3 z^3 (-900 w^6+4200 w^7-3069 w^8+407 w^9-32400 w^5 z+165900 w^6 z-190848 w^7 z+65901 w^8 z-4560 w^9 z-202500 w^4 z^2+1253700 w^5 z^2-2223042 w^6 z^2+1456530 w^7 z^2-320415 w^8 z^2+13815 w^9 z^2-360000 w^3 z^3+3150000 w^4 z^3-8510736 w^5 z^3+9315214 w^6 z^3-4177740 w^7 z^3+626865 w^8 z^3-17888 w^9 z^3-202500 w^2 z^4+3150000 w^3 z^4-13071810 w^4 z^4+22425948 w^5 z^4-17242785 w^6 z^4+5493195 w^7 z^4-545772 w^8 z^4+8820 w^9 z^4-32400 w z^5+1253700 w^2 z^5-8510736 w^3 z^5+22425948 w^4 z^5-27195000 w^5 z^5+15071925 w^6 z^5-3242760 w^7 z^5+175140 w^8 z^5-900 z^6+165900 w z^6-2223042 w^2 z^6+9315214 w^3 z^6-17242785 w^4 z^6+15071925 w^5 z^6-5692760 w^6 z^6+647640 w^7 z^6+4200 z^7-190848 w z^7+1456530 w^2 z^7-4177740 w^3 z^7+5493195 w^4 z^7-3242760 w^5 z^7+647640 w^6 z^7-3069 z^8+65901 w z^8-320415 w^2 z^8+626865 w^3 z^8-545772 w^4 z^8+175140 w^5 z^8+407 z^9-4560 w z^9+13815 w^2 z^9-17888 w^3 z^9+8820 w^4 z^9) GSV[3,2]-1/(9 (w-z)^12) 11 w^3 z^3 (4410 w^5-23035 w^6+26709 w^7-9516 w^8+738 w^9+87570 w^4 z-514680 w^5 z+854295 w^6 z-543012 w^7 z+123804 w^8 z-6198 w^9 z+323820 w^3 z^2-2458965 w^4 z^2+6074181 w^5 z^2-6339288 w^6 z^2+2860740 w^7 z^2-473151 w^8 z^2+16635 w^9 z^2+323820 w^2 z^3-3985840 w^3 z^3+15082215 w^4 z^3-24703284 w^5 z^3+18979776 w^6 z^3-6491544 w^7 z^3+792525 w^8 z^3-19688 w^9 z^3+87570 w z^4-2458965 w^2 z^4+15082215 w^3 z^4-38265000 w^4 z^4+46641942 w^5 z^4-27598497 w^6 z^4+7149015 w^7 z^4-610572 w^8 z^4+8820 w^9 z^4+4410 z^5-514680 w z^5+6074181 w^2 z^5-24703284 w^3 z^5+46641942 w^4 z^5-43958820 w^5 z^5+19900425 w^6 z^5-3647760 w^7 z^5+175140 w^8 z^5-23035 z^6+854295 w z^6-6339288 w^2 z^6+18979776 w^3 z^6-27598497 w^4 z^6+19900425 w^5 z^6-6412760 w^6 z^6+647640 w^7 z^6+26709 z^7-543012 w z^7+2860740 w^2 z^7-6491544 w^3 z^7+7149015 w^4 z^7-3647760 w^5 z^7+647640 w^6 z^7-9516 z^8+123804 w z^8-473151 w^2 z^8+792525 w^3 z^8-610572 w^4 z^8+175140 w^5 z^8+738 z^9-6198 w z^9+16635 w^2 z^9-19688 w^3 z^9+8820 w^4 z^9) GSV[3,3]+1/(27 (w-z)^12) 2 w^3 z^3 (-40 w^9+17032 w^8 z-10037 w^9 z+1294510 w^7 z^2-1442120 w^8 z^2+293049 w^9 z^2+13992358 w^6 z^3-24065930 w^7 z^3+10911735 w^8 z^3-880587 w^9 z^3+42076540 w^5 z^4-111015968 w^6 z^4+88114581 w^7 z^4-20758788 w^8 z^4+593460 w^9 z^4+42076540 w^4 z^5-180985490 w^5 z^5+234983835 w^6 z^5-105297165 w^7 z^5+10451700 w^8 z^5+52920 w^9 z^5+13992358 w^3 z^6-111015968 w^4 z^6+234983835 w^5 z^6-175232520 w^6 z^6+36356040 w^7 z^6+1058400 w^8 z^6+1294510 w^2 z^7-24065930 w^3 z^7+88114581 w^4 z^7-105297165 w^5 z^7+36356040 w^6 z^7+2766960 w^7 z^7+17032 w z^8-1442120 w^2 z^8+10911735 w^3 z^8-20758788 w^4 z^8+10451700 w^5 z^8+1058400 w^6 z^8-40 z^9-10037 w z^9+293049 w^2 z^9-880587 w^3 z^9+593460 w^4 z^9+52920 w^5 z^9) GSV[3,4]-1/(135 (w-z)^13) w^3 z^3 (-1223100 w^6+20171628 w^7-28442682 w^8+11256950 w^9-951123 w^10-31676400 w^5 z+540508284 w^6 z-1115986608 w^7 z+795891918 w^8 z-200594664 w^9 z+11204212 w^10 z-129807900 w^4 z^2+2014883388 w^5 z^2-6956079828 w^6 z^2+8902222740 w^7 z^2-4726522917 w^8 z^2+918713958 w^9 z^2-35833437 w^10 z^2-117720000 w^3 z^3+798758220 w^4 z^3-8808122592 w^5 z^3+24589447068 w^6 z^3-26501715552 w^7 z^3+11954897820 w^8 z^3-1921553028 w^9 z^3+56504142 w^10 z^3+9522900 w^2 z^4-868426320 w^3 z^4+2680851150 w^4 z^4+10764151194 w^5 z^4-38411851434 w^6 z^4+39835173282 w^7 z^4-16307776254 w^8 z^4+2257325586 w^9 z^4-52396560 w^10 z^4+19429200 w z^5+318750264 w^2 z^5+2744446044 w^3 z^5-12295875852 w^4 z^5+2809313712 w^5 z^5+27785109408 w^6 z^5-32572798632 w^7 z^5+12767775642 w^8 z^5-1509501600 w^9 z^5+21803040 w^10 z^5+1422900 z^6+239558712 w z^6-1680378264 w^2 z^6-3273915270 w^3 z^6+20612556582 w^4 z^6-21485099034 w^5 z^6-2098321938 w^6 z^6+12445704150 w^7 z^6-5232103920 w^8 z^6+443892960 w^9 z^6+11268624 z^7-556849764 w z^7+1983261018 w^2 z^7+3814964400 w^3 z^7-20044210380 w^4 z^7+24200716488 w^5 z^7-9962248200 w^6 z^7-251640000 w^7 z^7+781341120 w^8 z^7-18700656 z^8+369734130 w z^8-636613875 w^2 z^8-3077143122 w^3 z^8+10074847986 w^4 z^8-10882472616 w^5 z^8+4973308920 w^6 z^8-781341120 w^7 z^8+7410904 z^9-74876328 w z^9-22597524 w^2 z^9+886937292 w^3 z^9-1839404688 w^4 z^9+1482091200 w^5 z^9-443892960 w^6 z^9-564801 z^10+2177780 w z^10+9876723 w^2 z^10-42864816 w^3 z^10+52715160 w^4 z^10-21803040 w^5 z^10) GSV[3,5]+1/(135 (w-z)^13) 2 w^3 z^3 (30690 w^8-32055 w^9+5905 w^10-6350400 w^5 z+13532400 w^6 z-6817590 w^7 z-1876464 w^8 z+1661104 w^9 z-131710 w^10 z-123832800 w^4 z^2+332367840 w^5 z^2-285603870 w^6 z^2+53772801 w^7 z^2+31802394 w^8 z^2-8410305 w^9 z^2-527280 w^10 z^2-268531200 w^3 z^3+1154820240 w^4 z^3-1614664890 w^5 z^3+766835325 w^6 z^3+59015796 w^7 z^3-93328200 w^8 z^3-5557686 w^9 z^3+3030885 w^10 z^3+39009600 w^2 z^4+598207680 w^3 z^4-2057329260 w^4 z^4+1969225713 w^5 z^4-282862410 w^6 z^4-323982270 w^7 z^4+11206857 w^8 z^4+46861680 w^9 z^4-2719440 w^10 z^4+57153600 w z^5-294945840 w^2 z^5-132071610 w^3 z^5+966789915 w^4 z^5-301142544 w^5 z^5-580426050 w^6 z^5+178488624 w^7 z^5+146565405 w^8 z^5-39591270 w^9 z^5+105840 w^10 z^5+3175200 z^6-122562720 w z^6+455657490 w^2 z^6-491882121 w^3 z^6+518540346 w^4 z^6-846090540 w^5 z^6+463977255 w^6 z^6+142307310 w^7 z^6-126238230 w^8 z^6+4551120 w^9 z^6-4914000 z^7+88681770 w z^7-289660221 w^2 z^7+507884556 w^3 z^7-696768180 w^4 z^7+463872450 w^5 z^7+87285735 w^6 z^7-197711460 w^7 z^7+39402720 w^8 z^7+2303070 z^8-27355170 w z^8+102891009 w^2 z^8-214720410 w^3 z^8+177911031 w^4 z^8+85353660 w^5 z^8-201399120 w^6 z^8+75872160 w^7 z^8-344523 z^9+4327400 w z^9-19130580 w^2 z^9+19502148 w^3 z^9+36398535 w^4 z^9-74833470 w^5 z^9+33974640 w^6 z^9+6644 z^10-279755 w z^10+200001 w^2 z^10+2661990 w^3 z^10-5037210 w^4 z^10+2434320 w^5 z^10) GSV[3,6]-1/(135 (w-z)^13) 2 w^3 z^3 (3175200 w^6-4914000 w^7+2303070 w^8-344523 w^9+6644 w^10+57153600 w^5 z-122562720 w^6 z+88681770 w^7 z-27355170 w^8 z+4327400 w^9 z-279755 w^10 z+39009600 w^4 z^2-294945840 w^5 z^2+455657490 w^6 z^2-289660221 w^7 z^2+102891009 w^8 z^2-19130580 w^9 z^2+200001 w^10 z^2-268531200 w^3 z^3+598207680 w^4 z^3-132071610 w^5 z^3-491882121 w^6 z^3+507884556 w^7 z^3-214720410 w^8 z^3+19502148 w^9 z^3+2661990 w^10 z^3-123832800 w^2 z^4+1154820240 w^3 z^4-2057329260 w^4 z^4+966789915 w^5 z^4+518540346 w^6 z^4-696768180 w^7 z^4+177911031 w^8 z^4+36398535 w^9 z^4-5037210 w^10 z^4-6350400 w z^5+332367840 w^2 z^5-1614664890 w^3 z^5+1969225713 w^4 z^5-301142544 w^5 z^5-846090540 w^6 z^5+463872450 w^7 z^5+85353660 w^8 z^5-74833470 w^9 z^5+2434320 w^10 z^5+13532400 w z^6-285603870 w^2 z^6+766835325 w^3 z^6-282862410 w^4 z^6-580426050 w^5 z^6+463977255 w^6 z^6+87285735 w^7 z^6-201399120 w^8 z^6+33974640 w^9 z^6-6817590 w z^7+53772801 w^2 z^7+59015796 w^3 z^7-323982270 w^4 z^7+178488624 w^5 z^7+142307310 w^6 z^7-197711460 w^7 z^7+75872160 w^8 z^7+30690 z^8-1876464 w z^8+31802394 w^2 z^8-93328200 w^3 z^8+11206857 w^4 z^8+146565405 w^5 z^8-126238230 w^6 z^8+39402720 w^7 z^8-32055 z^9+1661104 w z^9-8410305 w^2 z^9-5557686 w^3 z^9+46861680 w^4 z^9-39591270 w^5 z^9+4551120 w^6 z^9+5905 z^10-131710 w z^10-527280 w^2 z^10+3030885 w^3 z^10-2719440 w^4 z^10+105840 w^5 z^10) GSV[3,7]+1/(135 (w-z)^12) w^3 z^3 (-6476400 w^4+13411440 w^5-10559610 w^6+4226529 w^7-705117 w^8-15703 w^9-171864000 w^3 z+441730800 w^4 z-402077520 w^5 z+157236735 w^6 z-25197597 w^7 z-589187 w^8 z+585094 w^9 z-491551200 w^2 z^2+1903275360 w^3 z^2-2470151430 w^4 z^2+1149082821 w^5 z^2+42085122 w^6 z^2-177918950 w^7 z^2+51296341 w^8 z^2-4659072 w^9 z^2-171864000 w z^3+1903275360 w^2 z^3-4371626880 w^3 z^3+2859927915 w^4 z^3+1296231477 w^5 z^3-2379274598 w^6 z^3+1049200744 w^7 z^3-198567960 w^8 z^3+11778651 w^9 z^3-6476400 z^4+441730800 w z^4-2470151430 w^2 z^4+2859927915 w^3 z^4+2689096230 w^4 z^4-7645101962 w^5 z^4+5784866371 w^6 z^4-1944254448 w^7 z^4+299301264 w^8 z^4-11787300 w^9 z^4+13411440 z^5-402077520 w z^5+1149082821 w^2 z^5+1296231477 w^3 z^5-7645101962 w^4 z^5+10026831700 w^5 z^5-5898248520 w^6 z^5+1663368885 w^7 z^5-203382900 w^8 z^5+4127760 w^9 z^5-10559610 z^6+157236735 w z^6+42085122 w^2 z^6-2379274598 w^3 z^6+5784866371 w^4 z^6-5898248520 w^5 z^6+2928434400 w^6 z^6-678799800 w^7 z^6+52920000 w^8 z^6+4226529 z^7-25197597 w z^7-177918950 w^2 z^7+1049200744 w^3 z^7-1944254448 w^4 z^7+1663368885 w^5 z^7-678799800 w^6 z^7+108773280 w^7 z^7-705117 z^8-589187 w z^8+51296341 w^2 z^8-198567960 w^3 z^8+299301264 w^4 z^8-203382900 w^5 z^8+52920000 w^6 z^8-15703 z^9+585094 w z^9-4659072 w^2 z^9+11778651 w^3 z^9-11787300 w^4 z^9+4127760 w^5 z^9) GSV[3,8]+1/(135 (w-z)^13) w^3 z^3 (1058400 w^5-7889400 w^6+21841314 w^7-22531677 w^8+8472316 w^9-786054 w^10+27392400 w^4 z-266349240 w^5 z+845647242 w^6 z-1148015460 w^7 z+703900692 w^8 z-173739108 w^9 z+10508618 w^10 z+137491200 w^3 z^2-1553524200 w^4 z^2+5914345734 w^5 z^2-10907071386 w^6 z^2+10328842680 w^7 z^2-4783111704 w^8 z^2+899148912 w^9 z^2-36650553 w^10 z^2+193687200 w^2 z^3-2488736880 w^3 z^3+12357052350 w^4 z^3-31892231004 w^5 z^3+45587004012 w^6 z^3-35294470752 w^7 z^3+13526421420 w^8 z^3-2039953116 w^9 z^3+59248242 w^10 z^3+83210400 w z^4-1204962840 w^2 z^4+8591054100 w^3 z^4-31966605786 w^4 z^4+69099060330 w^5 z^4-86300719422 w^6 z^4+58882963614 w^7 z^4-19587963666 w^8 z^4+2435905236 w^9 z^4-52892280 w^10 z^4+6224400 z^5-164924280 w z^5+1627478352 w^2 z^5-8946991932 w^3 z^5+30395361156 w^4 z^5-64534125060 w^5 z^5+78663938046 w^6 z^5-50693021772 w^7 z^5+15207363702 w^8 z^5-1554514740 w^9 z^5+21062160 w^10 z^5-4305960 z^6-54262524 w z^6+789852342 w^2 z^6-3561706830 w^3 z^6+3055941510 w^4 z^6+11558507934 w^5 z^6-26272436106 w^6 z^6+19780991820 w^7 z^6-5738129820 w^8 z^6+424735920 w^9 z^6-12109368 z^7+363390828 w z^7-3277224378 w^2 z^7+13247646456 w^3 z^7-25060289850 w^4 z^7+21926637564 w^5 z^7-6926345340 w^6 z^7-939292920 w^7 z^7+685450080 w^8 z^7+14846475 z^8-314585040 w z^8+2490629724 w^2 z^8-8897880468 w^3 z^8+15558113118 w^4 z^8-13728053466 w^5 z^8+5792489280 w^6 z^8-915999840 w^7 z^8-4919338 z^9+94166784 w z^9-660564762 w^2 z^9+2009017788 w^3 z^9-2897454348 w^4 z^9+1960860060 w^5 z^9-501787440 w^6 z^9+365226 z^10-6760664 w z^10+39585543 w^2 z^10-88410246 w^3 z^10+81530820 w^4 z^10-26142480 w^5 z^10) GSV[3,9]+1/(135 (w-z)^13) w^3 z^3 (-6224400 w^5+4305960 w^6+12109368 w^7-14846475 w^8+4919338 w^9-365226 w^10-83210400 w^4 z+164924280 w^5 z+54262524 w^6 z-363390828 w^7 z+314585040 w^8 z-94166784 w^9 z+6760664 w^10 z-193687200 w^3 z^2+1204962840 w^4 z^2-1627478352 w^5 z^2-789852342 w^6 z^2+3277224378 w^7 z^2-2490629724 w^8 z^2+660564762 w^9 z^2-39585543 w^10 z^2-137491200 w^2 z^3+2488736880 w^3 z^3-8591054100 w^4 z^3+8946991932 w^5 z^3+3561706830 w^6 z^3-13247646456 w^7 z^3+8897880468 w^8 z^3-2009017788 w^9 z^3+88410246 w^10 z^3-27392400 w z^4+1553524200 w^2 z^4-12357052350 w^3 z^4+31966605786 w^4 z^4-30395361156 w^5 z^4-3055941510 w^6 z^4+25060289850 w^7 z^4-15558113118 w^8 z^4+2897454348 w^9 z^4-81530820 w^10 z^4-1058400 z^5+266349240 w z^5-5914345734 w^2 z^5+31892231004 w^3 z^5-69099060330 w^4 z^5+64534125060 w^5 z^5-11558507934 w^6 z^5-21926637564 w^7 z^5+13728053466 w^8 z^5-1960860060 w^9 z^5+26142480 w^10 z^5+7889400 z^6-845647242 w z^6+10907071386 w^2 z^6-45587004012 w^3 z^6+86300719422 w^4 z^6-78663938046 w^5 z^6+26272436106 w^6 z^6+6926345340 w^7 z^6-5792489280 w^8 z^6+501787440 w^9 z^6-21841314 z^7+1148015460 w z^7-10328842680 w^2 z^7+35294470752 w^3 z^7-58882963614 w^4 z^7+50693021772 w^5 z^7-19780991820 w^6 z^7+939292920 w^7 z^7+915999840 w^8 z^7+22531677 z^8-703900692 w z^8+4783111704 w^2 z^8-13526421420 w^3 z^8+19587963666 w^4 z^8-15207363702 w^5 z^8+5738129820 w^6 z^8-685450080 w^7 z^8-8472316 z^9+173739108 w z^9-899148912 w^2 z^9+2039953116 w^3 z^9-2435905236 w^4 z^9+1554514740 w^5 z^9-424735920 w^6 z^9+786054 z^10-10508618 w z^10+36650553 w^2 z^10-59248242 w^3 z^10+52892280 w^4 z^10-21062160 w^5 z^10) GSV[3,10]-1/(27 (w-z)^12) 4 w^3 z^3 (52920 w^4-858060 w^5+2022453 w^6-1741248 w^7+572740 w^8-48765 w^9+1058400 w^3 z-17278380 w^4 z+55098252 w^5 z-71763660 w^6 z+42804589 w^7 z-10596405 w^8 z+676844 w^9 z+2766960 w^2 z^2-64191960 w^3 z^2+307267155 w^4 z^2-613708812 w^5 z^2+600686116 w^6 z^2-288011100 w^7 z^2+58021289 w^8 z^2-2828208 w^9 z^2+1058400 w z^3-64191960 w^2 z^3+528603480 w^3 z^3-1677856680 w^4 z^3+2607252475 w^5 z^3-2112154620 w^6 z^3+854157896 w^7 z^3-141956580 w^8 z^3+5084229 w^9 z^3+52920 z^4-17278380 w z^4+307267155 w^2 z^4-1677856680 w^3 z^4+4185091360 w^4 z^4-5447809110 w^5 z^4+3784922831 w^6 z^4-1305048132 w^7 z^4+174817296 w^8 z^4-4154220 w^9 z^4-858060 z^5+55098252 w z^5-613708812 w^2 z^5+2607252475 w^3 z^5-5447809110 w^4 z^5+6112119080 w^5 z^5-3669496680 w^6 z^5+1062387315 w^7 z^5-106259580 w^8 z^5+1270080 w^9 z^5+2022453 z^6-71763660 w z^6+600686116 w^2 z^6-2112154620 w^3 z^6+3784922831 w^4 z^6-3669496680 w^5 z^6+1871343120 w^6 z^6-430957800 w^7 z^6+25401600 w^8 z^6-1741248 z^7+42804589 w z^7-288011100 w^2 z^7+854157896 w^3 z^7-1305048132 w^4 z^7+1062387315 w^5 z^7-430957800 w^6 z^7+66407040 w^7 z^7+572740 z^8-10596405 w z^8+58021289 w^2 z^8-141956580 w^3 z^8+174817296 w^4 z^8-106259580 w^5 z^8+25401600 w^6 z^8-48765 z^9+676844 w z^9-2828208 w^2 z^9+5084229 w^3 z^9-4154220 w^4 z^9+1270080 w^5 z^9) GSV[3,11]+1/(45 (w-z)^13) w^3 z^3 (33300 w^6+5240042 w^7-7857223 w^8+3111309 w^9-252654 w^10-2041200 w^5 z+130011166 w^6 z-278806062 w^7 z+194271008 w^8 z-45911832 w^9 z+2230332 w^10 z-20047500 w^4 z^2+388938942 w^5 z^2-1439409682 w^6 z^2+1814247293 w^7 z^2-893856132 w^8 z^2+149352739 w^9 z^2-4326119 w^10 z^2-39240000 w^3 z^3-11611350 w^4 z^3-1010612758 w^5 z^3+3552588633 w^6 z^3-3781125192 w^7 z^3+1479625783 w^8 z^3-172435956 w^9 z^3+2273221 w^10 z^3-20047500 w^2 z^4-11611350 w^3 z^4+893617050 w^4 z^4-255287443 w^5 z^4-2966549142 w^6 z^4+3298493817 w^7 z^4-1038821378 w^8 z^4+69653483 w^9 z^4+53100 w^10 z^4-2041200 w z^5+388938942 w^2 z^5-1010612758 w^3 z^5-255287443 w^4 z^5+936437904 w^5 z^5+1050001729 w^6 z^5-1395347024 w^7 z^5+314217171 w^8 z^5-4568400 w^9 z^5+33300 z^6+130011166 w z^6-1439409682 w^2 z^6+3552588633 w^3 z^6-2966549142 w^4 z^6+1050001729 w^5 z^6-699440646 w^6 z^6+413909325 w^7 z^6-43132500 w^8 z^6+5240042 z^7-278806062 w z^7+1814247293 w^2 z^7-3781125192 w^3 z^7+3298493817 w^4 z^7-1395347024 w^5 z^7+413909325 w^6 z^7-83880000 w^7 z^7-7857223 z^8+194271008 w z^8-893856132 w^2 z^8+1479625783 w^3 z^8-1038821378 w^4 z^8+314217171 w^5 z^8-43132500 w^6 z^8+3111309 z^9-45911832 w z^9+149352739 w^2 z^9-172435956 w^3 z^9+69653483 w^4 z^9-4568400 w^5 z^9-252654 z^10+2230332 w z^10-4326119 w^2 z^10+2273221 w^3 z^10+53100 w^4 z^10) GSV[3,12]-1/(45 (w-z)^12) 4 w^3 z^3 (-529200 w^4+415800 w^5+2049000 w^6-3225840 w^7+1390484 w^8-129537 w^9-10584000 w^3 z+10727640 w^4 z+79912800 w^5 z-188155056 w^6 z+147612212 w^7 z-42578429 w^8 z+2889260 w^9 z-27669600 w^2 z^2+43742160 w^3 z^2+518047560 w^4 z^2-1866237984 w^5 z^2+2420791784 w^6 z^2-1383656246 w^7 z^2+312698558 w^8 z^2-16463439 w^9 z^2-10584000 w z^3+43742160 w^2 z^3+930540480 w^3 z^3-5421791520 w^4 z^3+11319898580 w^5 z^3-11101546134 w^6 z^3+5147286368 w^7 z^3-947094207 w^8 z^3+37363172 w^9 z^3-529200 z^4+10727640 w z^4+518047560 w^2 z^4-5421791520 w^3 z^4+18583977080 w^4 z^4-29771423654 w^5 z^4+24078402194 w^6 z^4-9337840281 w^7 z^4+1377269940 w^8 z^4-36435420 w^9 z^4+415800 z^5+79912800 w z^5-1866237984 w^2 z^5+11319898580 w^3 z^5-29771423654 w^4 z^5+39526912040 w^5 z^5-27050747673 w^6 z^5+8707203924 w^7 z^5-955746540 w^8 z^5+12700800 w^9 z^5+2049000 z^6-188155056 w z^6+2420791784 w^2 z^6-11101546134 w^3 z^6+24078402194 w^4 z^6-27050747673 w^5 z^6+15521778728 w^6 z^6-3940037640 w^7 z^6+254016000 w^8 z^6-3225840 z^7+147612212 w z^7-1383656246 w^2 z^7+5147286368 w^3 z^7-9337840281 w^4 z^7+8707203924 w^5 z^7-3940037640 w^6 z^7+664070400 w^7 z^7+1390484 z^8-42578429 w z^8+312698558 w^2 z^8-947094207 w^3 z^8+1377269940 w^4 z^8-955746540 w^5 z^8+254016000 w^6 z^8-129537 z^9+2889260 w z^9-16463439 w^2 z^9+37363172 w^3 z^9-36435420 w^4 z^9+12700800 w^5 z^9) GSV[4,1]-1/(45 (w-z)^13) 2 w^3 z^3 (-5166000 w^4+5097960 w^5+14276100 w^6-27888396 w^7+17905740 w^8-4627242 w^9+350445 w^10-60984000 w^3 z+48562920 w^4 z+481048560 w^5 z-1221344316 w^6 z+1218168888 w^7 z-579431910 w^8 z+121950644 w^9 z-7528114 w^10 z-117180000 w^2 z^2+44014320 w^3 z^2+2984261580 w^4 z^2-10436033484 w^5 z^2+15538791552 w^6 z^2-11982183780 w^7 z^2+4805968737 w^8 z^2-883299558 w^9 z^2+47019288 w^10 z^2-60984000 w z^3-12937680 w^2 z^3+5366681760 w^3 z^3-27759381036 w^4 z^3+61440289752 w^5 z^3-72527354796 w^6 z^3+47912060384 w^7 z^3-17008834128 w^8 z^3+2758410216 w^9 z^3-115849624 w^10 z^3-5166000 z^4+15046920 w z^4+3092309100 w^2 z^4-26474708484 w^3 z^4+89481621060 w^4 z^4-158919369324 w^5 z^4+162041910880 w^6 z^4-95463732768 w^7 z^4+30316884828 w^8 z^4-4198604756 w^9 z^4+122605350 w^10 z^4+3333960 z^5+514796400 w z^5-9016414596 w^2 z^5+49934878584 w^3 z^5-135277456908 w^4 z^5+207816015408 w^5 z^5-189797632704 w^6 z^5+101082635304 w^7 z^5-28301101548 w^8 z^5+3093327720 w^9 z^5-49793940 w^10 z^5+15636900 z^6-945251124 w z^6+10009351080 w^2 z^6-43507823940 w^3 z^6+101066648276 w^4 z^6-138994728696 w^5 z^6+115651644480 w^6 z^6-55464635848 w^7 z^6+13081803210 w^8 z^6-924541380 w^9 z^6+3386880 w^10 z^6-19110564 z^7+578294040 w z^7-4521902940 w^2 z^7+16270234768 w^3 z^7-33385009512 w^4 z^7+42193538760 w^5 z^7-32440970672 w^6 z^7+13694508240 w^7 z^7-2406088440 w^8 z^7+38102400 w^9 z^7+5003304 z^8-89445954 w z^8+462843171 w^2 z^8-1266634392 w^3 z^8+2502011340 w^4 z^8-3518678532 w^5 z^8+2844872730 w^6 z^8-1007347320 w^7 z^8+70035840 w^8 z^8+460794 z^9-14466100 w z^9+109663818 w^2 z^9-308868984 w^3 z^9+336952916 w^4 z^9-61288920 w^5 z^9-101388420 w^6 z^9+38102400 w^7 z^9-65413 z^10+1331254 w z^10-6563232 w^2 z^10+10704064 w^3 z^10-2472330 w^4 z^10-6470100 w^5 z^10+3386880 w^6 z^10) GSV[4,2]+1/(3 (w-z)^13) 11 w^3 z^3 (300 w^6-1550 w^7+1698 w^8-543 w^9+33 w^10+10800 w^5 z-60850 w^6 z+91116 w^7 z-50349 w^8 z+9408 w^9 z-330 w^10 z+67500 w^4 z^2-457050 w^5 z^2+973764 w^6 z^2-864450 w^7 z^2+322821 w^8 z^2-41460 w^9 z^2+966 w^10 z^2+120000 w^3 z^3-1143750 w^4 z^3+3571212 w^5 z^3-4873326 w^6 z^3+3092184 w^7 z^3-846990 w^8 z^3+77292 w^9 z^3-1240 w^10 z^3+67500 w^2 z^4-1143750 w^3 z^4+5416020 w^4 z^4-11120532 w^5 z^4+11072322 w^6 z^4-5289870 w^7 z^4+1067148 w^8 z^4-66320 w^9 z^4+600 w^10 z^4+10800 w z^5-457050 w^2 z^5+3571212 w^3 z^5-11120532 w^4 z^5+16744464 w^5 z^5-12670950 w^6 z^5+4533324 w^7 z^5-630240 w^8 z^5+21600 w^9 z^5+300 z^6-60850 w z^6+973764 w^2 z^6-4873326 w^3 z^6+11072322 w^4 z^6-12670950 w^5 z^6+7214940 w^6 z^6-1797000 w^7 z^6+135000 w^8 z^6-1550 z^7+91116 w z^7-864450 w^2 z^7+3092184 w^3 z^7-5289870 w^4 z^7+4533324 w^5 z^7-1797000 w^6 z^7+240000 w^7 z^7+1698 z^8-50349 w z^8+322821 w^2 z^8-846990 w^3 z^8+1067148 w^4 z^8-630240 w^5 z^8+135000 w^6 z^8-543 z^9+9408 w z^9-41460 w^2 z^9+77292 w^3 z^9-66320 w^4 z^9+21600 w^5 z^9+33 z^10-330 w z^10+966 w^2 z^10-1240 w^3 z^10+600 w^4 z^10) GSV[4,3]-1/(135 (w-z)^13) 2 w^3 z^3 (-1620 w^8+2935 w^9-1595 w^10-6350400 w^5 z+11907000 w^6 z-7394040 w^7 z+1811310 w^8 z-147650 w^9 z-15368 w^10 z-127008000 w^4 z^2+307200600 w^5 z^2-263144160 w^6 z^2+93115290 w^7 z^2-6052320 w^8 z^2-5940354 w^9 z^2+1396188 w^10 z^2-332035200 w^3 z^3+1252616400 w^4 z^3-1645769880 w^5 z^3+922103100 w^6 z^3-143449920 w^7 z^3-98421540 w^8 z^3+56232816 w^9 z^3-6710280 w^10 z^3-127008000 w^2 z^4+1252616400 w^3 z^4-2928288600 w^4 z^4+2731960590 w^5 z^4-881520225 w^6 z^4-416846256 w^7 z^4+518522589 w^8 z^4-169515480 w^9 z^4+11414055 w^10 z^4-6350400 w z^5+307200600 w^2 z^5-1645769880 w^3 z^5+2814356190 w^4 z^5-1744979220 w^5 z^5-582682332 w^6 z^5+1700490852 w^7 z^5-1055216520 w^8 z^5+224951400 w^9 z^5-7821450 w^10 z^5+11907000 w z^6-263144160 w^2 z^6+1010333130 w^3 z^6-1241905215 w^4 z^6-284366832 w^5 z^6+2389894035 w^6 z^6-2509506420 w^7 z^6+1015065585 w^8 z^6-125611290 w^9 z^6+1693440 w^10 z^6-7394040 w z^7+108386880 w^2 z^7-312483240 w^3 z^7-71721756 w^4 z^7+1569358872 w^5 z^7-2583214320 w^6 z^7+1679707920 w^7 z^7-407258460 w^8 z^7+19051200 w^9 z^7-1620 z^8+1926615 w z^8-22796640 w^2 z^8-24113640 w^3 z^8+478946619 w^4 z^8-1156492800 w^5 z^8+1105105185 w^6 z^8-415801260 w^7 z^8+35017920 w^8 z^8-12040 z^9-95890 w z^9-3540804 w^2 z^9+59156196 w^3 z^9-197009520 w^4 z^9+253074600 w^5 z^9-130638690 w^6 z^9+19051200 w^7 z^9+5915 z^10-83518 w z^10+1878633 w^2 z^10-7981860 w^3 z^10+12548055 w^4 z^10-8086050 w^5 z^10+1693440 w^6 z^10) GSV[4,4]+1/(27 (w-z)^13) w^3 z^3 (80 w^9-31 w^10+11190 w^8 z-10240 w^9 z+266 w^10 z-683544 w^7 z^2+1364355 w^8 z^2-801942 w^9 z^2+118224 w^10 z^2-14441412 w^6 z^3+35974896 w^7 z^3-29533980 w^8 z^3+8414736 w^9 z^3-421560 w^10 z^3-64430484 w^5 z^4+212133108 w^6 z^4-247328988 w^7 z^4+118033146 w^8 z^4-18705180 w^9 z^4+329400 w^10 z^4-93469620 w^4 z^5+430317648 w^5 z^5-712079736 w^6 z^5+518102424 w^7 z^5-154257660 w^8 z^5+11351880 w^9 z^5-47991600 w^3 z^6+340392960 w^4 z^6-810086736 w^5 z^6+850097850 w^6 z^6-393865560 w^7 z^6+61353720 w^8 z^6+105840 w^9 z^6-8160756 w^2 z^7+105578880 w^3 z^7-374764548 w^4 z^7+552683376 w^5 z^7-358712400 w^6 z^7+81274320 w^7 z^7+2116800 w^8 z^7-353748 w z^8+11549619 w^2 z^8-66812820 w^3 z^8+137038734 w^4 z^8-112304700 w^5 z^8+25337880 w^6 z^8+5533920 w^7 z^8-1706 z^9+326752 w z^9-3867762 w^2 z^9+10783464 w^3 z^9-9458460 w^4 z^9+102600 w^5 z^9+2116800 w^6 z^9+853 z^10-43754 w z^10+152046 w^2 z^10-90480 w^3 z^10-124200 w^4 z^10+105840 w^5 z^10) GSV[4,5]+1/(135 (w-z)^13) 2 w^3 z^3 (-529200 w^5+901800 w^6+983310 w^7-2316420 w^8+1090786 w^9-111029 w^10-10054800 w^4 z+27807840 w^5 z+26136930 w^6 z-126911808 w^7 z+116865690 w^8 z-36753896 w^9 z+2738899 w^10 z-17085600 w^3 z^2+142364520 w^4 z^2-24455430 w^5 z^2-945527184 w^6 z^2+1708671954 w^7 z^2-1131136371 w^8 z^2+282291279 w^9 z^2-16470918 w^10 z^2+17085600 w^2 z^3+194400000 w^3 z^3-868380330 w^4 z^3-516006288 w^5 z^3+5380094598 w^6 z^3-7596246480 w^7 z^3+4243658700 w^8 z^3-887466240 w^9 z^3+38145330 w^10 z^3+10054800 w z^4+76335480 w^2 z^4-1693366170 w^3 z^4+4861730160 w^4 z^4-1244986158 w^5 z^4-10853725698 w^6 z^4+15231800112 w^7 z^4-7682193036 w^8 z^4+1329095790 w^9 z^4-37408500 w^10 z^4+529200 z^5+7184160 w z^5-900724950 w^2 z^5+6649322400 w^3 z^5-15773506206 w^4 z^5+11775837888 w^5 z^5+6769979430 w^6 z^5-14637003696 w^7 z^5+7023567510 w^8 z^5-937528560 w^9 z^5+13071240 w^10 z^5+70200 z^6-129590670 w z^6+2412003888 w^2 z^6-12371730990 w^3 z^6+26118735786 w^4 z^6-23788471794 w^5 z^6+4861730160 w^6 z^6+5650841610 w^7 z^6-2988741780 w^8 z^6+248353560 w^9 z^6-3114690 z^7+237643344 w z^7-2794607634 w^2 z^7+11605119216 w^3 z^7-22223436504 w^4 z^7+20770319808 w^5 z^7-8212588110 w^6 z^7+194400000 w^7 z^7+422014320 w^8 z^7+3853908 z^8-167988408 w z^8+1506644055 w^2 z^8-5329594380 w^3 z^8+9148669740 w^4 z^8-7948747890 w^5 z^8+3207441780 w^6 z^8-422014320 w^7 z^8-1487632 z^9+45981128 w z^9-333413997 w^2 z^9+998197776 w^3 z^9-1432549530 w^4 z^9+972520560 w^5 z^9-248353560 w^6 z^9+135401 z^10-3135745 w z^10+18008406 w^2 z^10-40276710 w^3 z^10+38380500 w^4 z^10-13071240 w^5 z^10) GSV[4,6]-1/(135 (w-z)^12) 2 w^3 z^3 (-6350400 w^4+13532400 w^5-9615150 w^6+2525661 w^7-159751 w^8-6160 w^9-127008000 w^3 z+341515440 w^4 z-330099300 w^5 z+136343385 w^6 z-21241852 w^7 z+349108 w^8 z+63257 w^9 z-332035200 w^2 z^2+1371353760 w^3 z^2-2014488090 w^4 z^2+1319885199 w^5 z^2-378881488 w^6 z^2+34048960 w^7 z^2+1792610 w^8 z^2-172467 w^9 z^2-127008000 w z^3+1371353760 w^2 z^3-3564351720 w^3 z^3+3815252955 w^4 z^3-1844266444 w^5 z^3+353487352 w^6 z^3-2696800 w^7 z^3-5513895 w^8 z^3+253020 w^9 z^3-6350400 z^4+341515440 w z^4-2014488090 w^2 z^4+3815252955 w^3 z^4-3065155330 w^4 z^4+1036651540 w^5 z^4-78594202 w^6 z^4-33294753 w^7 z^4+7635780 w^8 z^4-245700 w^9 z^4+13532400 z^5-330099300 w z^5+1319885199 w^2 z^5-1844266444 w^3 z^5+1036651540 w^4 z^5-160464130 w^5 z^5-70790085 w^6 z^5+41743980 w^7 z^5-6339060 w^8 z^5+105840 w^9 z^5-9615150 z^6+136343385 w z^6-378881488 w^2 z^6+353487352 w^3 z^6-78594202 w^4 z^6-70790085 w^5 z^6+70380840 w^6 z^6-25847640 w^7 z^6+2116800 w^8 z^6+2525661 z^7-21241852 w z^7+34048960 w^2 z^7-2696800 w^3 z^7-33294753 w^4 z^7+41743980 w^5 z^7-25847640 w^6 z^7+5533920 w^7 z^7-159751 z^8+349108 w z^8+1792610 w^2 z^8-5513895 w^3 z^8+7635780 w^4 z^8-6339060 w^5 z^8+2116800 w^6 z^8-6160 z^9+63257 w z^9-172467 w^2 z^9+253020 w^3 z^9-245700 w^4 z^9+105840 w^5 z^9) GSV[4,7]+1/(45 (w-z)^13) w^3 z^3 (25200 w^6-50400 w^7+106956 w^8-87046 w^9+16513 w^10+650160 w^5 z-1751400 w^6 z+2378688 w^7 z-2365062 w^8 z+1191388 w^9 z-172158 w^10 z+2651040 w^4 z^2-10878840 w^5 z^2+13278876 w^6 z^2-13789068 w^7 z^2+17079471 w^8 z^2-9737970 w^9 z^2+1479450 w^10 z^2+2651040 w^3 z^3-19882800 w^4 z^3+30614880 w^5 z^3-46186004 w^6 z^3+119125912 w^7 z^3-136132644 w^8 z^3+55395688 w^9 z^3-5303360 w^10 z^3+650160 w^2 z^4-11879280 w^3 z^4+28971420 w^4 z^4-109540680 w^5 z^4+441652766 w^6 z^4-746569900 w^7 z^4+529579974 w^8 z^4-141937240 w^9 z^4+7994570 w^10 z^4+25200 w z^5-2063880 w^2 z^5+8446944 w^3 z^5-104367624 w^4 z^5+721245912 w^5 z^5-1774279548 w^6 z^5+1921465728 w^7 z^5-928350840 w^8 z^5+164626080 w^9 z^5-5143740 w^10 z^5-63000 w z^6+8052 w^2 z^6-28039988 w^3 z^6+468548782 w^4 z^6-1825878732 w^5 z^6+2969014930 w^6 z^6-2264885480 w^7 z^6+761029230 w^8 z^6-82153260 w^9 z^6+1128960 w^10 z^6-90336 w z^7-196332 w^2 z^7+107398664 w^3 z^7-781560100 w^4 z^7+1983817080 w^5 z^7-2293426720 w^6 z^7+1236186080 w^7 z^7-264288360 w^8 z^7+12700800 w^9 z^7-1080 z^8+203934 w z^8+5995353 w^2 z^8-124979196 w^3 z^8+541409442 w^4 z^8-953493720 w^5 z^8+774034950 w^6 z^8-266566440 w^7 z^8+23345280 w^8 z^8+2270 z^9-65556 w z^9-5525550 w^2 z^9+51585856 w^3 z^9-143940920 w^4 z^9+168688320 w^5 z^9-83493900 w^6 z^9+12700800 w^7 z^9-1205 z^10-9802 w z^10+1129452 w^2 z^10-5176120 w^3 z^10+8158370 w^4 z^10-5214300 w^5 z^10+1128960 w^6 z^10) GSV[4,8]+1/(27 (w-z)^13) 2 w^3 z^3 (-329400 w^6+896040 w^7-829944 w^8+289634 w^9-26299 w^10+105840 w^4 z-11986920 w^5 z+42935820 w^6 z-58190016 w^7 z+35617026 w^8 z-9100144 w^9 z+618164 w^10 z+2116800 w^3 z^2-77123880 w^4 z^2+366199740 w^5 z^2-712738026 w^6 z^2+684572748 w^7 z^2-326349045 w^8 z^2+66789930 w^9 z^2-3467592 w^10 z^2+5533920 w^2 z^3-142480080 w^3 z^3+943185240 w^4 z^3-2669638104 w^5 z^3+3862918020 w^6 z^3-2994138912 w^7 z^3+1186191240 w^8 z^3-199222344 w^9 z^3+7650180 w^10 z^3+2116800 w z^4-83126520 w^2 z^4+858285600 w^3 z^4-3678101490 w^4 z^4+7981960332 w^5 z^4-9509832870 w^6 z^4+6247777524 w^7 z^4-2095957206 w^8 z^4+284191380 w^9 z^4-7313760 w^10 z^4+105840 z^5-13861800 w z^5+275928300 w^2 z^5-1946812896 w^3 z^5+6512330436 w^4 z^5-11752879536 w^5 z^5+11977743612 w^6 z^5-6759575928 w^7 z^5+1898242560 w^8 z^5-193758480 w^9 z^5+2540160 w^10 z^5-405000 z^6+26856540 w z^6-372754494 w^2 z^6+2064544044 w^3 z^6-5749810506 w^4 z^6+8878633836 w^5 z^6-7789083750 w^6 z^6+3720918240 w^7 z^6-829705680 w^8 z^6+50803200 w^9 z^6+471120 z^7-21022824 w z^7+226744932 w^2 z^7-1035920640 w^3 z^7+2443642560 w^4 z^7-3211501608 w^5 z^7+2357879220 w^6 z^7-893103840 w^7 z^7+132814080 w^8 z^7-193806 z^8+6447930 w z^8-55887183 w^2 z^8+210396180 w^3 z^8-408379986 w^4 z^8+428809140 w^5 z^8-231996960 w^6 z^8+50803200 w^7 z^8+21298 z^9-534560 w z^9+3555816 w^2 z^9-10112184 w^3 z^9+14126760 w^4 z^9-9596880 w^5 z^9+2540160 w^6 z^9-305 z^10+4738 w z^10-17802 w^2 z^10+24120 w^3 z^10-10800 w^4 z^10) GSV[4,9]+1/(45 (w-z)^13) 2 w^3 z^3 (-861000 w^4+790860 w^5+2370350 w^6-4130650 w^7+2350374 w^8-556463 w^9+45080 w^10-10164000 w^3 z+6976620 w^4 z+79157760 w^5 z-186488430 w^6 z+171901476 w^7 z-75833106 w^8 z+15389646 w^9 z-1004918 w^10 z-19530000 w^2 z^2+5437320 w^3 z^2+486504210 w^4 z^2-1625236230 w^5 z^2+2286873666 w^6 z^2-1662517734 w^7 z^2+638079747 w^8 z^2-116666022 w^9 z^2+6644619 w^10 z^2-10164000 w z^3-257880 w^2 z^3+866972480 w^3 z^3-4385790810 w^4 z^3+9340973124 w^5 z^3-10554887612 w^6 z^3+6713114872 w^7 z^3-2332475082 w^8 z^3+381494032 w^9 z^3-17385500 w^10 z^3-861000 z^4+3625020 w z^4+495508170 w^2 z^4-4240289650 w^3 z^4+14035624680 w^4 z^4-24213890340 w^5 z^4+24018035826 w^6 z^4-13861061238 w^7 z^4+4354930884 w^8 z^4-612025360 w^9 z^4+19882670 w^10 z^4+614460 z^5+81970080 w z^5-1470376350 w^2 z^5+8121082956 w^3 z^5-21715215252 w^4 z^5+32919454044 w^5 z^5-29752155450 w^6 z^5+15668727000 w^7 z^5-4332944100 w^8 z^5+484648440 w^9 z^5-9289140 w^10 z^5+2483750 z^6-158845430 w z^6+1714521354 w^2 z^6-7510382834 w^3 z^6+17598006364 w^4 z^6-24465146142 w^5 z^6+20400331360 w^6 z^6-9615151800 w^7 z^6+2202643110 w^8 z^6-165025980 w^9 z^6+1128960 w^10 z^6-3397250 z^7+109427964 w z^7-894318276 w^2 z^7+3393192888 w^3 z^7-7399748058 w^4 z^7+9708866016 w^5 z^7-7372810020 w^6 z^7+2925039680 w^7 z^7-480327960 w^8 z^7+12700800 w^9 z^7+1269606 z^8-27520413 w z^8+186360078 w^2 z^8-692848518 w^3 z^8+1541224128 w^4 z^8-1927814520 w^5 z^8+1242977970 w^6 z^8-347629800 w^7 z^8+23345280 w^8 z^8-112770 z^9+1528454 w z^9-12978132 w^2 z^9+71989576 w^3 z^9-175002340 w^4 z^9+189117960 w^5 z^9-86933700 w^6 z^9+12700800 w^7 z^9+6201 z^10-72040 w z^10+1291185 w^2 z^10-5331560 w^3 z^10+8170970 w^4 z^10-5179020 w^5 z^10+1128960 w^6 z^10) GSV[4,10]-1/(45 (w-z)^13) w^3 z^3 (-1722000 w^4-2651880 w^5+12837100 w^6-12031940 w^7+3836652 w^8-302264 w^9+1575 w^10-20328000 w^3 z-70365960 w^4 z+353547120 w^5 z-467608180 w^6 z+255935072 w^7 z-53551014 w^8 z+2156324 w^9 z-698 w^10 z-39060000 w^2 z^2-203426160 w^3 z^2+1692581460 w^4 z^2-3557325720 w^5 z^2+3278925870 w^6 z^2-1406643204 w^7 z^2+245995077 w^8 z^2-12500316 w^9 z^2+794208 w^10 z^2-20328000 w z^3-66741360 w^2 z^3+2302484320 w^3 z^3-8571368040 w^4 z^3+13197254136 w^5 z^3-10083609524 w^6 z^3+3895414744 w^7 z^3-706573620 w^8 z^3+60962960 w^9 z^3-4089080 w^10 z^3-1722000 z^4+10072440 w z^4+1004021700 w^2 z^4-7530122100 w^3 z^4+19770182330 w^4 z^4-25295523864 w^5 z^4+17560497130 w^6 z^4-6724382480 w^7 z^4+1341623196 w^8 z^4-140445300 w^9 z^4+6912770 w^10 z^4+1581720 z^5+134266800 w z^5-2425584900 w^2 z^5+11512701168 w^3 z^5-24370741236 w^4 z^5+28013905200 w^5 z^5-18956126256 w^6 z^5+7425306816 w^7 z^5-1496097780 w^8 z^5+151029960 w^9 z^5-4720380 w^10 z^5+3790300 z^6-252263680 w z^6+2475796578 w^2 z^6-8970561476 w^3 z^6+16655543626 w^4 z^6-18558453792 w^5 z^6+12768364760 w^6 z^6-4916570080 w^7 z^6+883495470 w^8 z^6-73686060 w^9 z^6+1128960 w^10 z^6-5571440 z^7+164351000 w z^7-1133036196 w^2 z^7+3442827928 w^3 z^7-6248330204 w^4 z^7+7338409152 w^5 z^7-5062479760 w^6 z^7+1729137680 w^7 z^7-242152680 w^8 z^7+12700800 w^9 z^7+2089194 z^8-37140456 w z^8+190086231 w^2 z^8-592476240 w^3 z^8+1318789980 w^4 z^8-1679014500 w^5 z^8+1029559710 w^6 z^8-258099240 w^7 z^8+23345280 w^8 z^8-170766 z^9+980380 w z^9-6508230 w^2 z^9+64660304 w^3 z^9-184029540 w^4 z^9+196652040 w^5 z^9-83070540 w^6 z^9+12700800 w^7 z^9+6185 z^10-1764 w z^10+1224624 w^2 z^10-5825960 w^3 z^10+8752370 w^4 z^10-5214300 w^5 z^10+1128960 w^6 z^10) GSV[4,11]-1/(45 (w-z)^13) w^3 z^3 (-1080 w^8+2270 w^9-1205 w^10+25200 w^5 z-63000 w^6 z-90336 w^7 z+203934 w^8 z-65556 w^9 z-9802 w^10 z+650160 w^4 z^2-2063880 w^5 z^2+8052 w^6 z^2-196332 w^7 z^2+5995353 w^8 z^2-5525550 w^9 z^2+1129452 w^10 z^2+2651040 w^3 z^3-11879280 w^4 z^3+8446944 w^5 z^3-28039988 w^6 z^3+107398664 w^7 z^3-124979196 w^8 z^3+51585856 w^9 z^3-5176120 w^10 z^3+2651040 w^2 z^4-19882800 w^3 z^4+28971420 w^4 z^4-104367624 w^5 z^4+468548782 w^6 z^4-781560100 w^7 z^4+541409442 w^8 z^4-143940920 w^9 z^4+8158370 w^10 z^4+650160 w z^5-10878840 w^2 z^5+30614880 w^3 z^5-109540680 w^4 z^5+721245912 w^5 z^5-1825878732 w^6 z^5+1983817080 w^7 z^5-953493720 w^8 z^5+168688320 w^9 z^5-5214300 w^10 z^5+25200 z^6-1751400 w z^6+13278876 w^2 z^6-46186004 w^3 z^6+441652766 w^4 z^6-1774279548 w^5 z^6+2969014930 w^6 z^6-2293426720 w^7 z^6+774034950 w^8 z^6-83493900 w^9 z^6+1128960 w^10 z^6-50400 z^7+2378688 w z^7-13789068 w^2 z^7+119125912 w^3 z^7-746569900 w^4 z^7+1921465728 w^5 z^7-2264885480 w^6 z^7+1236186080 w^7 z^7-266566440 w^8 z^7+12700800 w^9 z^7+106956 z^8-2365062 w z^8+17079471 w^2 z^8-136132644 w^3 z^8+529579974 w^4 z^8-928350840 w^5 z^8+761029230 w^6 z^8-264288360 w^7 z^8+23345280 w^8 z^8-87046 z^9+1191388 w z^9-9737970 w^2 z^9+55395688 w^3 z^9-141937240 w^4 z^9+164626080 w^5 z^9-82153260 w^6 z^9+12700800 w^7 z^9+16513 z^10-172158 w z^10+1479450 w^2 z^10-5303360 w^3 z^10+7994570 w^4 z^10-5143740 w^5 z^10+1128960 w^6 z^10) GSV[4,12]+1/(27 (w-z)^13) 2 w^3 z^3 (-105840 w^5+405000 w^6-471120 w^7+193806 w^8-21298 w^9+305 w^10-2116800 w^4 z+13861800 w^5 z-26856540 w^6 z+21022824 w^7 z-6447930 w^8 z+534560 w^9 z-4738 w^10 z-5533920 w^3 z^2+83126520 w^4 z^2-275928300 w^5 z^2+372754494 w^6 z^2-226744932 w^7 z^2+55887183 w^8 z^2-3555816 w^9 z^2+17802 w^10 z^2-2116800 w^2 z^3+142480080 w^3 z^3-858285600 w^4 z^3+1946812896 w^5 z^3-2064544044 w^6 z^3+1035920640 w^7 z^3-210396180 w^8 z^3+10112184 w^9 z^3-24120 w^10 z^3-105840 w z^4+77123880 w^2 z^4-943185240 w^3 z^4+3678101490 w^4 z^4-6512330436 w^5 z^4+5749810506 w^6 z^4-2443642560 w^7 z^4+408379986 w^8 z^4-14126760 w^9 z^4+10800 w^10 z^4+11986920 w z^5-366199740 w^2 z^5+2669638104 w^3 z^5-7981960332 w^4 z^5+11752879536 w^5 z^5-8878633836 w^6 z^5+3211501608 w^7 z^5-428809140 w^8 z^5+9596880 w^9 z^5+329400 z^6-42935820 w z^6+712738026 w^2 z^6-3862918020 w^3 z^6+9509832870 w^4 z^6-11977743612 w^5 z^6+7789083750 w^6 z^6-2357879220 w^7 z^6+231996960 w^8 z^6-2540160 w^9 z^6-896040 z^7+58190016 w z^7-684572748 w^2 z^7+2994138912 w^3 z^7-6247777524 w^4 z^7+6759575928 w^5 z^7-3720918240 w^6 z^7+893103840 w^7 z^7-50803200 w^8 z^7+829944 z^8-35617026 w z^8+326349045 w^2 z^8-1186191240 w^3 z^8+2095957206 w^4 z^8-1898242560 w^5 z^8+829705680 w^6 z^8-132814080 w^7 z^8-289634 z^9+9100144 w z^9-66789930 w^2 z^9+199222344 w^3 z^9-284191380 w^4 z^9+193758480 w^5 z^9-50803200 w^6 z^9+26299 z^10-618164 w z^10+3467592 w^2 z^10-7650180 w^3 z^10+7313760 w^4 z^10-2540160 w^5 z^10) GSV[4,13]-1/(45 (w-z)^13) w^3 z^3 (-352800 w^5+1213200 w^6-1316700 w^7+531678 w^8-80958 w^9+8299 w^10-2822400 w^4 z+30969360 w^5 z-70604900 w^6 z+61418968 w^7 z-21707502 w^8 z+2874960 w^9 z-181454 w^10 z+66225600 w^3 z^2-4905360 w^4 z^2-565303440 w^5 z^2+1052346570 w^6 z^2-740654496 w^7 z^2+215293359 w^8 z^2-24229728 w^9 z^2+1505622 w^10 z^2+214300800 w^2 z^3-554139360 w^3 z^3-1094634200 w^4 z^3+5159851104 w^5 z^3-6611160140 w^6 z^3+3693120584 w^7 z^3-892355616 w^8 z^3+89503800 w^9 z^3-5021980 w^10 z^3+84319200 w z^4-711473040 w^2 z^4-344390580 w^3 z^4+8991094030 w^4 z^4-20438949864 w^5 z^4+19873215490 w^6 z^4-9181826308 w^7 z^4+1895224524 w^8 z^4-174762000 w^9 z^4+7661570 w^10 z^4+4233600 z^5-193935600 w z^5+256717620 w^2 z^5+5915078472 w^3 z^5-24511517412 w^4 z^5+39882024744 w^5 z^5-31899174444 w^6 z^5+12622697784 w^7 z^5-2254080360 w^8 z^5+184175880 w^9 z^5-5143740 w^10 z^5-8060400 z^6+89453600 w z^6+1393921902 w^2 z^6-11587121648 w^3 z^6+31808320910 w^4 z^6-42075520596 w^5 z^6+28890438000 w^6 z^6-9896078780 w^7 z^6+1472596230 w^8 z^6-90796860 w^9 z^6+1128960 w^10 z^6+3677000 z^7+94781920 w z^7-2003446404 w^2 z^7+9880377736 w^3 z^7-21628400392 w^4 z^7+24455522088 w^5 z^7-14526672020 w^6 z^7+4149741680 w^7 z^7-437160360 w^8 z^7+12700800 w^9 z^7+945756 z^8-101922330 w z^8+1062823851 w^2 z^8-4057511364 w^3 z^8+7499804820 w^4 z^8-7247256240 w^5 z^8+3537990750 w^6 z^8-718503240 w^7 z^8+23345280 w^8 z^8-836846 z^9+29421400 w z^9-225613422 w^2 z^9+712210056 w^3 z^9-1092392280 w^4 z^9+820858920 w^5 z^9-256365900 w^6 z^9+12700800 w^7 z^9+90667 z^10-2048276 w z^10+12642906 w^2 z^10-30866740 w^3 z^10+32924570 w^4 z^10-13857900 w^5 z^10+1128960 w^6 z^10) GSV[4,14]+1/(135 (w-z)^13) 2 w^3 z^3 (-2583000 w^4+2372580 w^5+7073250 w^6-12316350 w^7+6890688 w^8-1553995 w^9+118058 w^10-30492000 w^3 z+20929860 w^4 z+236498040 w^5 z-556838190 w^6 z+512136396 w^7 z-223864395 w^8 z+44459216 w^9 z-2825332 w^10 z-58590000 w^2 z^2+16311960 w^3 z^2+1455536070 w^4 z^2-4859390430 w^5 z^2+6840702684 w^6 z^2-4949889150 w^7 z^2+1868464827 w^8 z^2-330986706 w^9 z^2+17901567 w^10 z^2-30492000 w z^3-773640 w^2 z^3+2596940880 w^3 z^3-13127548230 w^4 z^3+27976997052 w^5 z^3-31471050270 w^6 z^3+19701685188 w^7 z^3-6645083430 w^8 z^3+1043275104 w^9 z^3-44419140 w^10 z^3-2583000 z^4+10875060 w z^4+1485549270 w^2 z^4-12703050030 w^3 z^4+42063416910 w^4 z^4-72233888190 w^5 z^4+70500910569 w^6 z^4-39499881894 w^7 z^4+11935763856 w^8 z^4-1603901310 w^9 z^4+47966655 w^10 z^4+1843380 z^5+245872440 w z^5-4408033230 w^2 z^5+24350578452 w^3 z^5-64837815870 w^4 z^5+96600699144 w^5 z^5-84516532188 w^6 z^5+42697594368 w^7 z^5-11321938170 w^8 z^5+1206749700 w^9 z^5-20416410 w^10 z^5+7451250 z^6-476441790 w z^6+5143551984 w^2 z^6-22457339550 w^3 z^6+51600598509 w^4 z^6-68929718988 w^5 z^6+54622227060 w^6 z^6-24537171180 w^7 z^6+5403040785 w^8 z^6-377140050 w^9 z^6+1693440 w^10 z^6-10191750 z^7+328419396 w z^7-2677530030 w^2 z^7+9923566788 w^3 z^7-20435117154 w^4 z^7+24900295968 w^5 z^7-17707801080 w^6 z^7+6717654120 w^7 z^7-1058386140 w^8 z^7+19051200 w^9 z^7+3810438 z^8-82098075 w z^8+537957477 w^2 z^8-1798352610 w^3 z^8+3508537356 w^4 z^8-3971164950 w^5 z^8+2414497185 w^6 z^8-648331740 w^7 z^8+35017920 w^8 z^8-322475 z^9+3815056 w z^9-23376216 w^2 z^9+108707904 w^3 z^9-257955450 w^4 z^9+285941700 w^5 z^9-135824850 w^6 z^9+19051200 w^7 z^9+10768 z^10-23882 w z^10+1316817 w^2 z^10-6732720 w^3 z^10+11451855 w^4 z^10-7715610 w^5 z^10+1693440 w^6 z^10) GSV[4,15]+1/(135 (w-z)^13) 2 w^3 z^3 (-2583000 w^4+1843380 w^5+7019250 w^6-9266520 w^7+3164184 w^8-163328 w^9+1705 w^10-30492000 w^3 z+10875060 w^4 z+230320440 w^5 z-432481500 w^6 z+283424688 w^7 z-62247414 w^8 z+399088 w^9 z+115834 w^10 z-58590000 w^2 z^2-773640 w^3 z^2+1388349270 w^4 z^2-4020646500 w^5 z^2+4558964292 w^6 z^2-2262143400 w^7 z^2+399192786 w^8 z^2-4987398 w^9 z^2+769887 w^10 z^2-30492000 w z^3+16311960 w^2 z^3+2424140880 w^3 z^3-11638442280 w^4 z^3+21929499936 w^5 z^3-19802955276 w^6 z^3+8443474524 w^7 z^3-1404087000 w^8 z^3+68619564 w^9 z^3-5944260 w^10 z^3-2583000 z^4+20929860 w z^4+1358336070 w^2 z^4-12062940480 w^3 z^4+38236727250 w^4 z^4-58397460582 w^5 z^4+45967213047 w^6 z^4-17885289552 w^7 z^4+2972648376 w^8 z^4-219408870 w^9 z^4+11073855 w^10 z^4+2372580 z^5+220946040 w z^5-4472003700 w^2 z^5+25555918536 w^3 z^5-65793532902 w^4 z^5+87910394040 w^5 z^5-62711476734 w^6 z^5+22648700268 w^7 z^5-3624773490 w^8 z^5+272333700 w^9 z^5-7715610 w^10 z^5+6641250 z^6-512877900 w z^6+6256114992 w^2 z^6-28816665996 w^3 z^6+64867525107 w^4 z^6-78298289934 w^5 z^6+51047706960 w^6 z^6-16746335580 w^7 z^6+2329447185 w^8 z^6-135824850 w^9 z^6+1693440 w^10 z^6-11391120 z^7+467141688 w z^7-4534502520 w^2 z^7+18221592924 w^3 z^7-36950054292 w^4 z^7+40445998668 w^5 z^7-23575705680 w^6 z^7+6566454120 w^7 z^7-648331740 w^8 z^7+19051200 w^9 z^7+6244434 z^8-204013734 w z^8+1729700136 w^2 z^8-6250817820 w^3 z^8+11399874876 w^4 z^8-10975546710 w^5 z^8+5317990785 w^6 z^8-1058386140 w^7 z^8+35017920 w^8 z^8-1394848 z^9+41043248 w z^9-312597888 w^2 z^9+1003186764 w^3 z^9-1565354730 w^4 z^9+1193141700 w^5 z^9-377140050 w^6 z^9+19051200 w^7 z^9+108995 z^10-2685616 w z^10+17354637 w^2 z^10-43630680 w^3 z^10+47588655 w^4 z^10-20416410 w^5 z^10+1693440 w^6 z^10) GSV[4,16]+1/(9 (w-z)^13) 8 w^3 z^3 (-102 w^8+102 w^9-17 w^10+576 w^7 z-354 w^8 z-76 w^9 z+12 w^10 z+92244 w^6 z^2-187080 w^7 z^2+120903 w^8 z^2-26724 w^9 z^2+1338 w^10 z^2+610272 w^5 z^3-1894656 w^6 z^3+2022912 w^7 z^3-872880 w^8 z^3+133056 w^9 z^3-3900 w^10 z^3+1088820 w^4 z^4-5402412 w^5 z^4+9154866 w^6 z^4-6671136 w^7 z^4+2040564 w^8 z^4-203100 w^9 z^4+2700 w^10 z^4+610272 w^3 z^5-5402412 w^4 z^5+14824824 w^5 z^5-17377272 w^6 z^5+9140832 w^7 z^5-1899900 w^8 z^5+97200 w^9 z^5+92244 w^2 z^6-1894656 w^3 z^6+9154866 w^4 z^6-17377272 w^5 z^6+14790420 w^6 z^6-5377500 w^7 z^6+607500 w^8 z^6+576 w z^7-187080 w^2 z^7+2022912 w^3 z^7-6671136 w^4 z^7+9140832 w^5 z^7-5377500 w^6 z^7+1080000 w^7 z^7-102 z^8-354 w z^8+120903 w^2 z^8-872880 w^3 z^8+2040564 w^4 z^8-1899900 w^5 z^8+607500 w^6 z^8+102 z^9-76 w z^9-26724 w^2 z^9+133056 w^3 z^9-203100 w^4 z^9+97200 w^5 z^9-17 z^10+12 w z^10+1338 w^2 z^10-3900 w^3 z^10+2700 w^4 z^10) GSV[4,17]+1/(45 (w-z)^13) w^3 z^3 (144000 w^6-308410 w^7+215418 w^8-53049 w^9+3021 w^10+5184000 w^5 z-14653430 w^6 z+14998236 w^7 z-6616887 w^8 z+1138656 w^9 z-46572 w^10 z+32400000 w^4 z^2-129128910 w^5 z^2+194862564 w^6 z^2-138462210 w^7 z^2+46254897 w^8 z^2-6129606 w^9 z^2+182310 w^10 z^2+57600000 w^3 z^3-354869250 w^4 z^3+807026172 w^5 z^3-884794758 w^6 z^3+493364088 w^7 z^3-131421870 w^8 z^3+13362780 w^9 z^3-262820 w^10 z^3+32400000 w^2 z^4-354869250 w^3 z^4+1275563220 w^4 z^4-2146785096 w^5 z^4+1877795154 w^6 z^4-849942534 w^7 z^4+178629660 w^8 z^4-12848860 w^9 z^4+126000 w^10 z^4+5184000 w z^5-129128910 w^2 z^5+807026172 w^3 z^5-2146785096 w^4 z^5+2896768368 w^5 z^5-2072747418 w^6 z^5+750531900 w^7 z^5-115463820 w^8 z^5+4536000 w^9 z^5+144000 z^6-14653430 w z^6+194862564 w^2 z^6-884794758 w^3 z^6+1877795154 w^4 z^6-2072747418 w^5 z^6+1191506700 w^6 z^6-320488500 w^7 z^6+28350000 w^8 z^6-308410 z^7+14998236 w z^7-138462210 w^2 z^7+493364088 w^3 z^7-849942534 w^4 z^7+750531900 w^5 z^7-320488500 w^6 z^7+50400000 w^7 z^7+215418 z^8-6616887 w z^8+46254897 w^2 z^8-131421870 w^3 z^8+178629660 w^4 z^8-115463820 w^5 z^8+28350000 w^6 z^8-53049 z^9+1138656 w z^9-6129606 w^2 z^9+13362780 w^3 z^9-12848860 w^4 z^9+4536000 w^5 z^9+3021 z^10-46572 w z^10+182310 w^2 z^10-262820 w^3 z^10+126000 w^4 z^10) GSV[4,18]+1/(45 (w-z)^13) 2 w^3 z^3 (18000 w^6-46820 w^7+40830 w^8-13092 w^9+1041 w^10+648000 w^5 z-2588860 w^6 z+3457020 w^7 z-1903566 w^8 z+399216 w^9 z-19569 w^10 z+4050000 w^4 z^2-25067820 w^5 z^2+49550220 w^6 z^2-42527070 w^7 z^2+16329717 w^8 z^2-2390847 w^9 z^2+73938 w^10 z^2+7200000 w^3 z^3-72088500 w^4 z^3+215193180 w^5 z^3-280477974 w^6 z^3+174781368 w^7 z^3-49567410 w^8 z^3+5092476 w^9 z^3-92410 w^10 z^3+4050000 w^2 z^4-72088500 w^3 z^4+345013500 w^4 z^4-689630298 w^5 z^4+666373194 w^6 z^4-315330198 w^7 z^4+65783124 w^8 z^4-4393430 w^9 z^4+36000 w^10 z^4+648000 w z^5-25067820 w^2 z^5+215193180 w^3 z^5-689630298 w^4 z^5+1028510928 w^5 z^5-763667976 w^6 z^5+271687452 w^7 z^5-38732910 w^8 z^5+1296000 w^9 z^5+18000 z^6-2588860 w z^6+49550220 w^2 z^6-280477974 w^3 z^6+666373194 w^4 z^6-763667976 w^5 z^6+429070020 w^6 z^6-106469250 w^7 z^6+8100000 w^8 z^6-46820 z^7+3457020 w z^7-42527070 w^2 z^7+174781368 w^3 z^7-315330198 w^4 z^7+271687452 w^5 z^7-106469250 w^6 z^7+14400000 w^7 z^7+40830 z^8-1903566 w z^8+16329717 w^2 z^8-49567410 w^3 z^8+65783124 w^4 z^8-38732910 w^5 z^8+8100000 w^6 z^8-13092 z^9+399216 w z^9-2390847 w^2 z^9+5092476 w^3 z^9-4393430 w^4 z^9+1296000 w^5 z^9+1041 z^10-19569 w z^10+73938 w^2 z^10-92410 w^3 z^10+36000 w^4 z^10) GSV[4,19]+1/(15 (w-z)^13) 4 w^3 z^3 (9844 w^7-22908 w^8+15392 w^9-2521 w^10-104788 w^6 z-185928 w^7 z+619362 w^8 z-348028 w^9 z+34520 w^10 z+286044 w^5 z^2-2117880 w^6 z^2+8346120 w^7 z^2-8198820 w^8 z^2+2030478 w^9 z^2-14127 w^10 z^2+5885700 w^4 z^3-18972744 w^5 z^3+52152708 w^6 z^3-67271292 w^7 z^3+28394412 w^8 z^3-654948 w^9 z^3-352552 w^10 z^3+7145700 w^3 z^4-41133480 w^4 z^4+133852848 w^5 z^4-235474704 w^6 z^4+159446616 w^7 z^4-13696614 w^8 z^4-11693336 w^9 z^4+736500 w^10 z^4+606588 w^2 z^5-23490600 w^3 z^5+131707656 w^4 z^5-361409940 w^5 z^5+402760044 w^6 z^5-100103412 w^7 z^5-67128432 w^8 z^5+21348000 w^9 z^5-521640 w^10 z^5-493876 w z^6-1289304 w^2 z^6+45407256 w^3 z^6-234967974 w^4 z^6+454648188 w^5 z^6-260943948 w^6 z^6-98671080 w^7 z^6+106316100 w^8 z^6-13161960 w^9 z^6+123480 w^10 z^6-29612 z^7+694488 w z^7+3886428 w^2 z^7-59927172 w^3 z^7+219553740 w^4 z^7-255972972 w^5 z^7-7321080 w^6 z^7+149095200 w^7 z^7-52844400 w^8 z^7+2469600 w^9 z^7+31956 z^8-99600 w z^8-5238855 w^2 z^8+41262816 w^3 z^8-93725514 w^4 z^8+41682648 w^5 z^8+63791100 w^6 z^8-52844400 w^7 z^8+6456240 w^8 z^8-4970 z^9-131888 w z^9+2444292 w^2 z^9-11378268 w^3 z^9+13070704 w^4 z^9+6379200 w^5 z^9-13161960 w^6 z^9+2469600 w^7 z^9-806 z^10+26494 w z^10-307797 w^2 z^10+683528 w^3 z^10-57300 w^4 z^10-521640 w^5 z^10+123480 w^6 z^10) GSV[5,1]-1/(45 (w-z)^13) 2 w^3 z^3 (430 w^9-215 w^10-8640 w^7 z+134160 w^8 z-107804 w^9 z+10912 w^10 z-198720 w^6 z^2+3821340 w^7 z^2-4340952 w^8 z^2+933630 w^9 z^2+45783 w^10 z^2-440640 w^5 z^3+25366120 w^6 z^3-44059940 w^7 z^3+17678208 w^8 z^3+1173324 w^9 z^3-398184 w^10 z^3+648000 w^4 z^4+53683500 w^5 z^4-158998958 w^6 z^4+117229156 w^7 z^4-1362762 w^8 z^4-12841872 w^9 z^4+741900 w^10 z^4+648000 w^3 z^5+41296020 w^4 z^5-233131716 w^5 z^5+313053204 w^6 z^5-65925540 w^7 z^5-73316664 w^8 z^5+21542400 w^9 z^5-521640 w^10 z^5-440640 w^2 z^6+13730860 w^3 z^6-145132196 w^4 z^6+356625348 w^5 z^6-210243840 w^6 z^6-111790680 w^7 z^6+107531100 w^8 z^6-13161960 w^9 z^6+123480 w^10 z^6-198720 w z^7+2973600 w^2 z^7-38445548 w^3 z^7+173435320 w^4 z^7-218172348 w^5 z^7-21070680 w^6 z^7+151255200 w^7 z^7-52844400 w^8 z^7+2469600 w^9 z^7-8640 z^8+357390 w z^8-4287915 w^2 z^8+33471252 w^3 z^8-82111374 w^4 z^8+35334144 w^5 z^8+65006100 w^6 z^8-52844400 w^7 z^8+6456240 w^8 z^8+8580 z^9-182832 w z^9+2090484 w^2 z^9-10226508 w^3 z^9+12116712 w^4 z^9+6573600 w^5 z^9-13161960 w^6 z^9+2469600 w^7 z^9-1524 z^10+24486 w z^10-286335 w^2 z^10+657624 w^3 z^10-51900 w^4 z^10-521640 w^5 z^10+123480 w^6 z^10) GSV[5,2]+1/(45 (w-z)^13) 2 w^3 z^3 (176400 w^4-226800 w^5-304400 w^6+586768 w^7-265482 w^8+33508 w^9-1514 w^10+3528000 w^3 z-7544880 w^4 z-9941160 w^5 z+36003844 w^6 z-30881528 w^7 z+9665052 w^8 z-869660 w^9 z+24994 w^10 z+9223200 w^2 z^2-63292320 w^3 z^2+1143480 w^4 z^2+348277428 w^5 z^2-569598078 w^6 z^2+356844576 w^7 z^2-89337942 w^8 z^2+7054278 w^9 z^2-301293 w^10 z^2+3528000 w z^3-131634720 w^2 z^3+191252560 w^3 z^3+999004960 w^4 z^3-3131241792 w^5 z^3+3460867480 w^6 z^3-1733336504 w^7 z^3+366757572 w^8 z^3-25707172 w^9 z^3+728168 w^10 z^3+176400 z^4-47764080 w z^4+231232080 w^2 z^4+1068762760 w^3 z^4-6384553490 w^4 z^4+11751330864 w^5 z^4-10177466126 w^6 z^4+4270242076 w^7 z^4-748573782 w^8 z^4+36201764 w^9 z^4-174250 w^10 z^4-2343600 z^5+58552440 w z^5+451318212 w^2 z^5-5170505928 w^3 z^5+15713611872 w^4 z^5-22199253120 w^5 z^5+16069224180 w^6 z^5-5661890148 w^7 z^5+754573068 w^8 z^5-12363000 w^9 z^5-422100 w^10 z^5+2077000 z^6+67415476 w z^6-1611546762 w^2 z^6+8460030208 w^3 z^6-19386840650 w^4 z^6+22813714716 w^5 z^6-14002732000 w^6 z^6+4002142400 w^7 z^6-337903950 w^8 z^6-6444900 w^9 z^6+88200 w^10 z^6+2432152 z^7-165580352 w z^7+1721825064 w^2 z^7-6700003688 w^3 z^7+12692891332 w^4 z^7-12662984892 w^5 z^7+6451196000 w^6 z^7-1383485200 w^7 z^7+41718600 w^8 z^7+1764000 w^9 z^7-3584988 z^8+109483740 w z^8-824532696 w^2 z^8+2613268908 w^3 z^8-4147716858 w^4 z^8+3416016132 w^5 z^8-1345840950 w^6 z^8+178403400 w^7 z^8+4611600 w^8 z^8+1297236 z^9-27477444 w z^9+163742994 w^2 z^9-421917628 w^3 z^9+534083036 w^4 z^9-325498200 w^5 z^9+73993500 w^6 z^9+1764000 w^7 z^9-112656 z^10+1772550 w z^10-7972227 w^2 z^10+15023432 w^3 z^10-12610450 w^4 z^10+3811500 w^5 z^10+88200 w^6 z^10) (GSV[5,3]-GSV[5,4]+GSV[5,5])-1/(45 (w-z)^13) 4 w^3 z^3 (-6300 w^5+15750 w^6-32784 w^7+35046 w^8-13702 w^9+1265 w^10-162540 w^4 z+519120 w^5 z-835692 w^6 z+930984 w^7 z-602700 w^8 z+166412 w^9 z-11152 w^10 z-662760 w^3 z^2+3051090 w^4 z^2-5255604 w^5 z^2+5563854 w^6 z^2-4706868 w^7 z^2+2578572 w^8 z^2-610026 w^9 z^2+32319 w^10 z^2-662760 w^2 z^3+5302080 w^3 z^3-13130520 w^4 z^3+14213376 w^5 z^3-10309856 w^6 z^3+8509852 w^7 z^3-5017800 w^8 z^3+1149932 w^9 z^3-51472 w^10 z^3-162540 w z^4+3051090 w^2 z^4-13760520 w^3 z^4+21677280 w^4 z^4-11667114 w^5 z^4+4052467 w^6 z^4-8653364 w^7 z^4+7024134 w^8 z^4-1598626 w^9 z^4+61175 w^10 z^4-6300 z^5+519120 w z^5-5415876 w^2 z^5+17016624 w^3 z^5-16788258 w^4 z^5+95472 w^5 z^5-1039338 w^6 z^5+13435980 w^7 z^5-9613962 w^8 z^5+1794900 w^9 z^5-49770 w^10 z^5+15750 z^6-641148 w z^6+5028606 w^2 z^6-12754760 w^3 z^6+10732483 w^4 z^6-5197338 w^5 z^6+15496430 w^6 z^6-21024340 w^7 z^6+9620025 w^8 z^6-1241730 w^9 z^6+17640 w^10 z^6-13056 z^7+395736 w z^7-2900892 w^2 z^7+7644988 w^3 z^7-10603844 w^4 z^7+15247356 w^5 z^7-21339340 w^6 z^7+16133000 w^7 z^7-4945500 w^8 z^7+352800 w^9 z^7+3294 z^8-131604 w z^8+1125108 w^2 z^8-3555480 w^3 z^8+6664278 w^4 z^8-9694098 w^5 z^8+9620025 w^6 z^8-4945500 w^7 z^8+922320 w^8 z^8+554 z^9+20828 w z^9-238506 w^2 z^9+811676 w^3 z^9-1501354 w^4 z^9+1794900 w^5 z^9-1241730 w^6 z^9+352800 w^7 z^9-247 z^10-352 w z^10+13095 w^2 z^10-41608 w^3 z^10+61175 w^4 z^10-49770 w^5 z^10+17640 w^6 z^10) (GSV[5,9]-GSV[5,10])-1/(45 (w-z)^13) 4 w^3 z^3 (88200 w^4-113400 w^5-946000 w^6+2412776 w^7-2050299 w^8+664638 w^9-56580 w^10+1764000 w^3 z-2714040 w^4 z-22453080 w^5 z+77926088 w^6 z-98348956 w^7 z+56690910 w^8 z-13741488 w^9 z+880458 w^10 z+4611600 w^2 z^2-10478160 w^3 z^2-103737360 w^4 z^2+522419256 w^5 z^2-977292456 w^6 z^2+900129852 w^7 z^2-412888878 w^8 z^2+81217314 w^9 z^2-3988431 w^10 z^2+1764000 w z^3-10478160 w^2 z^3-140812720 w^3 z^3+1120003880 w^4 z^3-3156567204 w^5 z^3+4456002164 w^6 z^3-3363052168 w^7 z^3+1295897940 w^8 z^3-210393868 w^9 z^3+7633928 w^10 z^3+88200 z^4-2714040 w z^4-61212360 w^2 z^4+870523880 w^3 z^4-3858807820 w^4 z^4+8312303046 w^5 z^4-9749051293 w^6 z^4+6287758196 w^7 z^4-2063037516 w^8 z^4+270735074 w^9 z^4-6553825 w^10 z^4-113400 z^5-7484280 w z^5+241200864 w^2 z^5-1836950556 w^3 z^5+6214116102 w^4 z^5-11163598308 w^5 z^5+11263913562 w^6 z^5-6269464020 w^7 z^5+1726184538 w^8 z^5-169930500 w^9 z^5+2067030 w^10 z^5-152200 z^6+20102672 w z^6-317417604 w^2 z^6+1816230680 w^3 z^6-5098632667 w^4 z^6+7865593602 w^5 z^6-6857248420 w^6 z^6+3237914660 w^7 z^6-707445975 w^8 z^6+41094270 w^9 z^6+17640 w^10 z^6+293384 z^7-16042804 w z^7+183401088 w^2 z^7-857288512 w^3 z^7+2043389816 w^4 z^7-2692793244 w^5 z^7+1968027860 w^6 z^7-735104200 w^7 z^7+105732900 w^8 z^7+352800 w^9 z^7-129501 z^8+4708776 w z^8-42366447 w^2 z^8+163652280 w^3 z^8-323091672 w^4 z^8+341137602 w^5 z^8-182214975 w^6 z^8+37390500 w^7 z^8+922320 w^8 z^8+13544 z^9-332212 w z^9+2241984 w^2 z^9-6588724 w^3 z^9+9315146 w^4 z^9-5878500 w^5 z^9+875070 w^6 z^9+352800 w^7 z^9-247 z^10-352 w z^10+13095 w^2 z^10-41608 w^3 z^10+61175 w^4 z^10-49770 w^5 z^10+17640 w^6 z^10) (GSV[5,5]+GSV[5,7]+GSV[5,10])-1/(45 (w-z)^12) 2 w^3 z^3 (8640 w^7-8150 w^8+1309 w^9+198720 w^6 z-231380 w^7 z+76337 w^8 z-13574 w^9 z+440640 w^5 z^2+616360 w^6 z^2+23300 w^7 z^2-1170428 w^8 z^2+332118 w^9 z^2-648000 w^4 z^3+12251620 w^5 z^3-5591092 w^6 z^3-16963472 w^7 z^3+11731950 w^8 z^3-1055808 w^9 z^3-648000 w^3 z^4+24639100 w^4 z^4-19457854 w^5 z^4-73169636 w^6 z^4+92480562 w^7 z^4-26014392 w^8 z^4+793800 w^9 z^4+440640 w^2 z^5+12251620 w^3 z^5-19457854 w^4 z^5-116741780 w^5 z^5+244727370 w^6 z^5-134665200 w^7 z^5+15762600 w^8 z^5+198720 w z^6+616360 w^2 z^6-5591092 w^3 z^6-73169636 w^4 z^6+244727370 w^5 z^6-225385200 w^6 z^6+58287600 w^7 z^6+8640 z^7-231380 w z^7+23300 w^2 z^7-16963472 w^3 z^7+92480562 w^4 z^7-134665200 w^5 z^7+58287600 w^6 z^7-8150 z^8+76337 w z^8-1170428 w^2 z^8+11731950 w^3 z^8-26014392 w^4 z^8+15762600 w^5 z^8+1309 z^9-13574 w z^9+332118 w^2 z^9-1055808 w^3 z^9+793800 w^4 z^9) GSV[5,13]-1/(9 (w-z)^13) 2 (-1+w) w^3 z^3 (12 w^9-3222 w^8 z+1794 w^9 z-239616 w^7 z^2+266103 w^8 z^2-53433 w^9 z^2-2717660 w^6 z^3+4472144 w^7 z^3-1924156 w^8 z^3+141688 w^9 z^3-9101604 w^5 z^4+21396472 w^6 z^4-14872504 w^7 z^4+2839994 w^8 z^4-34850 w^9 z^4-10817052 w^4 z^5+37861032 w^5 z^5-38695212 w^6 z^5+11126328 w^7 z^5+512340 w^8 z^5-84420 w^9 z^5-4693928 w^3 z^6+27149366 w^4 z^6-39540910 w^5 z^6+11842750 w^6 z^6+7035150 w^7 z^6-2118060 w^8 z^6+17640 w^9 z^6-677004 w^2 z^7+7822072 w^3 z^7-16658932 w^4 z^7+2097560 w^5 z^7+15559960 w^6 z^7-8237880 w^7 z^7+352800 w^8 z^7-24240 w z^8+802176 w^2 z^8-2840904 w^3 z^8-1158378 w^4 z^8+9989850 w^5 z^8-7668360 w^6 z^8+922320 w^7 z^8-86 z^9+20798 w z^9-172516 w^2 z^9-270344 w^3 z^9+1807620 w^4 z^9-1782900 w^5 z^9+352800 w^6 z^9+43 z^10-2233 w z^10-8398 w^2 z^10+57130 w^3 z^10-66780 w^4 z^10+17640 w^5 z^10) (GSV[5,11]+GSV[5,15]-GSV[5,16]-2 GSV[5,17])-1/(45 (w-z)^13) 2 w^3 z^3 (2116800 w^5-3969000 w^6+2393400 w^7-522090 w^8+39380 w^9-2014 w^10+42336000 w^4 z-103458600 w^5 z+88436700 w^6 z-31389720 w^7 z+4581120 w^8 z-404452 w^9 z+27326 w^10 z+110678400 w^3 z^2-438706800 w^4 z^2+593520300 w^5 z^2-344450790 w^6 z^2+89254680 w^7 z^2-13005180 w^8 z^2+1580574 w^9 z^2+11655 w^10 z^2+42336000 w^2 z^3-472878000 w^3 z^3+1171245000 w^4 z^3-1142589600 w^5 z^3+504466760 w^6 z^3-123455248 w^7 z^3+23090172 w^8 z^3+591852 w^9 z^3-378456 w^10 z^3+2116800 w z^4-123568200 w^2 z^4+742042800 w^3 z^4-1329757350 w^4 z^4+1009114260 w^5 z^4-427355596 w^6 z^4+137965100 w^7 z^4-1961514 w^8 z^4-12647328 w^9 z^4+741900 w^10 z^4-5027400 w z^5+134124300 w^2 z^5-542620440 w^3 z^5+757866900 w^4 z^5-587300976 w^5 z^5+361380768 w^6 z^5-62847108 w^7 z^5-73476936 w^8 z^5+21542400 w^9 z^5-521640 w^10 z^5+4201500 w z^6-66649770 w^2 z^6+204323840 w^3 z^6-322440688 w^4 z^6+407891064 w^5 z^6-210243840 w^6 z^6-112420680 w^7 z^6+107531100 w^8 z^6-13161960 w^9 z^6+123480 w^10 z^6-1476240 w z^7+16403760 w^2 z^7-65502400 w^3 z^7+189757316 w^4 z^7-221250780 w^5 z^7-20440680 w^6 z^7+151255200 w^7 z^7-52844400 w^8 z^7+2469600 w^9 z^7+225360 w z^8-3948102 w^2 z^8+32642388 w^3 z^8-81512622 w^4 z^8+35494416 w^5 z^8+65006100 w^6 z^8-52844400 w^7 z^8+6456240 w^8 z^8-60 z^9-35004 w z^9+1580850 w^2 z^9-9645036 w^3 z^9+11922168 w^4 z^9+6573600 w^5 z^9-13161960 w^6 z^9+2469600 w^7 z^9+60 z^10+8442 w z^10-252207 w^2 z^10+637896 w^3 z^10-51900 w^4 z^10-521640 w^5 z^10+123480 w^6 z^10) (GSV[5,14]-GSV[5,17])+1/(9 (w-z)^12) 4 w^3 z^3 (-158760 w^5+427824 w^6-390510 w^7+133070 w^8-11569 w^9-3152520 w^4 z+12031416 w^5 z-16958790 w^6 z+10623716 w^7 z-2722541 w^8 z+178322 w^9 z-11657520 w^3 z^2+68243040 w^4 z^2-149040810 w^5 z^2+154330664 w^6 z^2-77117720 w^7 z^2+16047692 w^8 z^2-804150 w^9 z^2-11657520 w^2 z^3+118013040 w^3 z^3-412403490 w^4 z^3+681795980 w^5 z^3-578443424 w^6 z^3+242789288 w^7 z^3-41632830 w^8 z^3+1537080 w^9 z^3-3152520 w z^4+68243040 w^2 z^4-412403490 w^3 z^4+1100409140 w^4 z^4-1507191146 w^5 z^4+1091272868 w^6 z^4-389693970 w^7 z^4+53840520 w^8 z^4-1323000 w^9 z^4-158760 z^5+12031416 w z^5-149040810 w^2 z^5+681795980 w^3 z^5-1507191146 w^4 z^5+1770105260 w^5 z^5-1104665850 w^6 z^5+330833880 w^7 z^5-34133400 w^8 z^5+423360 w^9 z^5+427824 z^6-16958790 w z^6+154330664 w^2 z^6-578443424 w^3 z^6+1091272868 w^4 z^6-1104665850 w^5 z^6+584748240 w^6 z^6-139179600 w^7 z^6+8467200 w^8 z^6-390510 z^7+10623716 w z^7-77117720 w^2 z^7+242789288 w^3 z^7-389693970 w^4 z^7+330833880 w^5 z^7-139179600 w^6 z^7+22135680 w^7 z^7+133070 z^8-2722541 w z^8+16047692 w^2 z^8-41632830 w^3 z^8+53840520 w^4 z^8-34133400 w^5 z^8+8467200 w^6 z^8-11569 z^9+178322 w z^9-804150 w^2 z^9+1537080 w^3 z^9-1323000 w^4 z^9+423360 w^5 z^9) (GSV[5,6]-GSV[5,16]-GSV[5,17])-1/(9 (w-z)^13) 2 w^3 (-1+z) z^3 (-86 w^9+43 w^10-24240 w^8 z+20798 w^9 z-2233 w^10 z-677004 w^7 z^2+802176 w^8 z^2-172516 w^9 z^2-8398 w^10 z^2-4693928 w^6 z^3+7822072 w^7 z^3-2840904 w^8 z^3-270344 w^9 z^3+57130 w^10 z^3-10817052 w^5 z^4+27149366 w^6 z^4-16658932 w^7 z^4-1158378 w^8 z^4+1807620 w^9 z^4-66780 w^10 z^4-9101604 w^4 z^5+37861032 w^5 z^5-39540910 w^6 z^5+2097560 w^7 z^5+9989850 w^8 z^5-1782900 w^9 z^5+17640 w^10 z^5-2717660 w^3 z^6+21396472 w^4 z^6-38695212 w^5 z^6+11842750 w^6 z^6+15559960 w^7 z^6-7668360 w^8 z^6+352800 w^9 z^6-239616 w^2 z^7+4472144 w^3 z^7-14872504 w^4 z^7+11126328 w^5 z^7+7035150 w^6 z^7-8237880 w^7 z^7+922320 w^8 z^7-3222 w z^8+266103 w^2 z^8-1924156 w^3 z^8+2839994 w^4 z^8+512340 w^5 z^8-2118060 w^6 z^8+352800 w^7 z^8+12 z^9+1794 w z^9-53433 w^2 z^9+141688 w^3 z^9-34850 w^4 z^9-84420 w^5 z^9+17640 w^6 z^9) (GSV[5,7]-GSV[5,12]+GSV[5,17])-1/(45 (w-z)^13) 2 w^3 z^3 (1587600 w^6-4278240 w^7+3898620 w^8-1324280 w^9+114670 w^10-2116800 w^4 z+34965000 w^5 z-120237420 w^6 z+166886880 w^7 z-104658960 w^8 z+26904484 w^9 z-1757522 w^10 z-42336000 w^3 z^2+208618200 w^4 z^2-696240540 w^5 z^2+1386057330 w^6 z^2-1447027080 w^7 z^2+739346742 w^8 z^2-156123390 w^9 z^2+7714017 w^10 z^2-110678400 w^2 z^3+472878000 w^3 z^3-1239742800 w^4 z^3+3176286120 w^5 z^3-5446247040 w^6 z^3+4994497560 w^7 z^3-2227962948 w^8 z^3+395757076 w^9 z^3-14559416 w^10 z^3-42336000 w z^4+353656800 w^2 z^4-673545000 w^3 z^4+1333062150 w^4 z^4-4863032940 w^5 z^4+9307276428 w^6 z^4-8301373356 w^7 z^4+3378220962 w^8 z^4-505462928 w^9 z^4+12933400 w^10 z^4-2116800 z^5+73521000 w z^5-31404060 w^2 z^5-1490998320 w^3 z^5+3275137380 w^4 z^5+127943496 w^5 z^5-6450286944 w^6 z^5+6873415140 w^7 z^5-2697635736 w^8 z^5+327498000 w^9 z^5-4556160 w^10 z^5+2381400 z^6+27599220 w z^6-977782050 w^2 z^6+4822679040 w^3 z^6-9176215284 w^4 z^6+7074211512 w^5 z^6-288235160 w^6 z^6-2473056920 w^7 z^6+1076988000 w^8 z^6-88633440 w^9 z^6+52920 w^10 z^6+1884840 z^7-134565240 w z^7+1358634840 w^2 z^7-4987156392 w^3 z^7+8602210740 w^4 z^7-7273775652 w^5 z^7+2514510280 w^6 z^7+86723200 w^7 z^7-169747200 w^8 z^7+1058400 w^9 z^7-3389490 z^8+101008380 w z^8-742706730 w^2 z^8+2288888988 w^3 z^8-3502253226 w^4 z^8+2733580656 w^5 z^8-981411000 w^6 z^8+103622400 w^7 z^8+2766960 w^8 z^8+1298660 z^9-27104188 w z^9+160002066 w^2 z^9-409416692 w^3 z^9+515647288 w^4 z^9-313741200 w^5 z^9+72243360 w^6 z^9+1058400 w^7 z^9-115186 z^10+1794854 w z^10-8036865 w^2 z^10+15126376 w^3 z^10-12732800 w^4 z^10+3911040 w^5 z^10+52920 w^6 z^10) (GSV[5,5]+GSV[5,16]+GSV[5,17])-1/(45 (w-z)^13) 2 w^3 z^3 (2116800 w^5-3969000 w^6+2393400 w^7-515610 w^8+32470 w^9-719 w^10+42336000 w^4 z-103458600 w^5 z+88436700 w^6 z-31117560 w^7 z+4019280 w^8 z-109952 w^9 z-254 w^10 z+110678400 w^3 z^2-438706800 w^4 z^2+593520300 w^5 z^2-343038150 w^6 z^2+81819660 w^7 z^2-5377140 w^8 z^2-341796 w^9 z^2+26190 w^10 z^2+42336000 w^2 z^3-472878000 w^3 z^3+1171245000 w^4 z^3-1142628480 w^5 z^3+475443760 w^6 z^3-68596028 w^7 z^3-3257628 w^8 z^3+1619032 w^9 z^3-83216 w^10 z^3+2116800 w z^4-123568200 w^2 z^4+742042800 w^3 z^4-1333062150 w^4 z^4+965079480 w^5 z^4-270478406 w^6 z^4+5030080 w^7 z^4+13229196 w^8 z^4-3002708 w^9 z^4+122350 w^10 z^4-5027400 w z^5+134124300 w^2 z^5-542659320 w^3 z^5+722409360 w^4 z^5-371333916 w^5 z^5+47563788 w^6 z^5+30274392 w^7 z^5-19388196 w^8 z^5+3589800 w^9 z^5-99540 w^10 z^5+4201500 w z^6-65237130 w^2 z^6+185182180 w^3 z^6-172289588 w^4 z^6+44744244 w^5 z^6+31316860 w^6 z^6-42678680 w^7 z^6+19240050 w^8 z^6-2483460 w^9 z^6+35280 w^10 z^6-1204080 w z^7+11155680 w^2 z^7-17189540 w^3 z^7-2117564 w^4 z^7+27195960 w^5 z^7-42048680 w^6 z^7+32266000 w^7 z^7-9891000 w^8 z^7+705600 w^9 z^7+6480 z^8-231390 w z^8+2076453 w^2 z^8-7471512 w^3 z^8+13827948 w^4 z^8-19227924 w^5 z^8+19240050 w^6 z^8-9891000 w^7 z^8+1844640 w^8 z^8-6480 z^9+180156 w z^9-972630 w^2 z^9+2200504 w^3 z^9-3197252 w^4 z^9+3589800 w^5 z^9-2483460 w^6 z^9+705600 w^7 z^9+1080 z^10-16728 w z^10+60318 w^2 z^10-102944 w^3 z^10+122350 w^4 z^10-99540 w^5 z^10+35280 w^6 z^10) GSV[5,18]+1/(15 (w-z)^13) 4 w^3 z^3 (-352800 w^4+837900 w^5-700250 w^6+246040 w^7-35010 w^8+2074 w^9-77 w^10-7056000 w^3 z+20771100 w^4 z-22773000 w^5 z+11458420 w^6 z-2663240 w^7 z+277602 w^8 z-17732 w^9 z+658 w^10 z-18446400 w^2 z^2+82341000 w^3 z^2-133941750 w^4 z^2+101543940 w^5 z^2-37338240 w^6 z^2+6415140 w^7 z^2-569259 w^8 z^2+44754 w^9 z^2-1296 w^10 z^2-7056000 w z^3+82341000 w^2 z^3-234026000 w^3 z^3+281761600 w^4 z^3-162265560 w^5 z^3+44159828 w^6 z^3-5486536 w^7 z^3+494220 w^8 z^3-45792 w^9 z^3+720 w^10 z^3-352800 z^4+20771100 w z^4-133941750 w^2 z^4+281761600 w^3 z^4-260675900 w^4 z^4+111307356 w^5 z^4-20121688 w^6 z^4+1568636 w^7 z^4-213408 w^8 z^4+16560 w^9 z^4+837900 z^5-22773000 w z^5+101543940 w^2 z^5-162265560 w^3 z^5+111307356 w^4 z^5-30769416 w^5 z^5+2049732 w^6 z^5+16416 w^7 z^5+36720 w^8 z^5-700250 z^6+11458420 w z^6-37338240 w^2 z^6+44159828 w^3 z^6-20121688 w^4 z^6+2049732 w^5 z^6+488160 w^6 z^6-54000 w^7 z^6+246040 z^7-2663240 w z^7+6415140 w^2 z^7-5486536 w^3 z^7+1568636 w^4 z^7+16416 w^5 z^7-54000 w^6 z^7-35010 z^8+277602 w z^8-569259 w^2 z^8+494220 w^3 z^8-213408 w^4 z^8+36720 w^5 z^8+2074 z^9-17732 w z^9+44754 w^2 z^9-45792 w^3 z^9+16560 w^4 z^9-77 z^10+658 w z^10-1296 w^2 z^10+720 w^3 z^10) GSV[6,5]+1/(15 (w-z)^13) 4 w^3 z^3 (54000 w^6-146160 w^7+135180 w^8-47286 w^9+4323 w^10+1944000 w^5 z-7267680 w^6 z+10142640 w^7 z-6378678 w^8 z+1676028 w^9 z-117462 w^10 z+12150000 w^4 z^2-66044160 w^5 z^2+137765880 w^6 z^2-139373460 w^7 z^2+69534261 w^8 z^2-14872806 w^9 z^2+816534 w^10 z^2+21600000 w^3 z^3-184338000 w^4 z^3+584262000 w^5 z^3-912553092 w^6 z^3+752202744 w^7 z^3-315127980 w^8 z^3+56366968 w^9 z^3-2431880 w^10 z^3+12150000 w^2 z^4-184338000 w^3 z^4+930396600 w^4 z^4-2238941484 w^5 z^4+2886247752 w^6 z^4-2030918604 w^7 z^4+732234732 w^8 z^4-110225240 w^9 z^4+3578500 w^10 z^4+1944000 w z^5-66044160 w^2 z^5+584262000 w^3 z^5-2238941484 w^4 z^5+4464233784 w^5 z^5-4948727148 w^6 z^5+3037264536 w^7 z^5-948763080 w^8 z^5+117250800 w^9 z^5-2557800 w^10 z^5+54000 z^6-7267680 w z^6+137765880 w^2 z^6-912553092 w^3 z^6+2886247752 w^4 z^6-4948727148 w^5 z^6+4804002460 w^6 z^6-2585145800 w^7 z^6+688961100 w^8 z^6-64297800 w^9 z^6+705600 w^10 z^6-146160 z^7+10142640 w z^7-139373460 w^2 z^7+752202744 w^3 z^7-2030918604 w^4 z^7+3037264536 w^5 z^7-2585145800 w^6 z^7+1199543200 w^7 z^7-257468400 w^8 z^7+14112000 w^9 z^7+135180 z^8-6378678 w z^8+69534261 w^2 z^8-315127980 w^3 z^8+732234732 w^4 z^8-948763080 w^5 z^8+688961100 w^6 z^8-257468400 w^7 z^8+36892800 w^8 z^8-47286 z^9+1676028 w z^9-14872806 w^2 z^9+56366968 w^3 z^9-110225240 w^4 z^9+117250800 w^5 z^9-64297800 w^6 z^9+14112000 w^7 z^9+4323 z^10-117462 w z^10+816534 w^2 z^10-2431880 w^3 z^10+3578500 w^4 z^10-2557800 w^5 z^10+705600 w^6 z^10) (GSV[6,4]-GSV[6,7])-1/(5 (w-z)^11) 96 w^3 z^3 (-w-z+w z) (-20 w^4+30 w^5-12 w^6+w^7-480 w^3 z+1030 w^4 z-708 w^5 z+165 w^6 z-8 w^7 z-1520 w^2 z^2+5240 w^3 z^2-6020 w^4 z^2+2719 w^5 z^2-412 w^6 z^2+10 w^7 z^2-480 w z^3+5240 w^2 z^3-11720 w^3 z^3+9715 w^4 z^3-3040 w^5 z^3+250 w^6 z^3-20 z^4+1030 w z^4-6020 w^2 z^4+9715 w^3 z^4-5680 w^4 z^4+1000 w^5 z^4+30 z^5-708 w z^5+2719 w^2 z^5-3040 w^3 z^5+1000 w^4 z^5-12 z^6+165 w z^6-412 w^2 z^6+250 w^3 z^6+z^7-8 w z^7+10 w^2 z^7) (6 GSV[6,2]+GSV[6,6]-GSV[6,7])-1/(3 (w-z)^13) 8 w^3 z^3 (5400 w^6-14760 w^7+13734 w^8-4814 w^9+439 w^10+194400 w^5 z-730080 w^6 z+1021608 w^7 z-642702 w^8 z+168580 w^9 z-11798 w^10 z+1215000 w^4 z^2-6611760 w^5 z^2+13809852 w^6 z^2-13969140 w^7 z^2+6966765 w^8 z^2-1493454 w^9 z^2+82710 w^10 z^2+2160000 w^3 z^3-18423000 w^4 z^3+58423176 w^5 z^3-91205668 w^6 z^3+75227000 w^7 z^3-31632900 w^8 z^3+5698120 w^9 z^3-246680 w^10 z^3+1215000 w^2 z^4-18423000 w^3 z^4+92964060 w^4 z^4-223491276 w^5 z^4+288409100 w^6 z^4-203805316 w^7 z^4+73942980 w^8 z^4-11172140 w^9 z^4+360550 w^10 z^4+194400 w z^5-6611760 w^2 z^5+58423176 w^3 z^5-223491276 w^4 z^5+445981032 w^5 z^5-496527732 w^6 z^5+306559560 w^7 z^5-96093900 w^8 z^5+11822280 w^9 z^5-255780 w^10 z^5+5400 z^6-730080 w z^6+13809852 w^2 z^6-91205668 w^3 z^6+288409100 w^4 z^6-496527732 w^5 z^6+484812460 w^6 z^6-261717680 w^7 z^6+69503610 w^8 z^6-6429780 w^9 z^6+70560 w^10 z^6-14760 z^7+1021608 w z^7-13969140 w^2 z^7+75227000 w^3 z^7-203805316 w^4 z^7+306559560 w^5 z^7-261717680 w^6 z^7+121034320 w^7 z^7-25746840 w^8 z^7+1411200 w^9 z^7+13734 z^8-642702 w z^8+6966765 w^2 z^8-31632900 w^3 z^8+73942980 w^4 z^8-96093900 w^5 z^8+69503610 w^6 z^8-25746840 w^7 z^8+3689280 w^8 z^8-4814 z^9+168580 w z^9-1493454 w^2 z^9+5698120 w^3 z^9-11172140 w^4 z^9+11822280 w^5 z^9-6429780 w^6 z^9+1411200 w^7 z^9+439 z^10-11798 w z^10+82710 w^2 z^10-246680 w^3 z^10+360550 w^4 z^10-255780 w^5 z^10+70560 w^6 z^10) (6 GSV[6,3]-GSV[6,7]+GSV[6,8]);*)


(* ::Input:: *)
(*H3es2=-(1/(3240 (-1+w) (w-z)^10 (-1+z))) w^2 z^2 (90 w^9-60 w^10+209319570 w^5 z-866633695 w^6 z+1185339763 w^7 z-631724092 w^8 z+103698064 w^9 z+90 w^10 z+2524859280 w^4 z^2-9553960065 w^5 z^2+15826099158 w^6 z^2-13392926347 w^7 z^2+5227653416 w^8 z^2-631724092 w^9 z^2+5229523620 w^3 z^3-22255361000 w^4 z^3+44682177501 w^5 z^3-55616152437 w^6 z^3+40167395300 w^7 z^3-13392926347 w^8 z^3+1185339763 w^9 z^3+2524859280 w^2 z^4-22255361000 w^3 z^4+54766597876 w^4 z^4-78166316374 w^5 z^4+83786913492 w^6 z^4-55616152437 w^7 z^4+15826099158 w^8 z^4-866633695 w^9 z^4+209319570 w z^5-9553960065 w^2 z^5+44682177501 w^3 z^5-78166316374 w^4 z^5+85657551176 w^5 z^5-78166316374 w^6 z^5+44682177501 w^7 z^5-9553960065 w^8 z^5+209319570 w^9 z^5-866633695 w z^6+15826099158 w^2 z^6-55616152437 w^3 z^6+83786913492 w^4 z^6-78166316374 w^5 z^6+54766597876 w^6 z^6-22255361000 w^7 z^6+2524859280 w^8 z^6+1185339763 w z^7-13392926347 w^2 z^7+40167395300 w^3 z^7-55616152437 w^4 z^7+44682177501 w^5 z^7-22255361000 w^6 z^7+5229523620 w^7 z^7-631724092 w z^8+5227653416 w^2 z^8-13392926347 w^3 z^8+15826099158 w^4 z^8-9553960065 w^5 z^8+2524859280 w^6 z^8+90 z^9+103698064 w z^9-631724092 w^2 z^9+1185339763 w^3 z^9-866633695 w^4 z^9+209319570 w^5 z^9-60 z^10+90 w z^10) GSV[0,1]+1/(3240 (w-z)^12) w^3 z^3 (-66820140 w^6+237178170 w^7-177482972 w^8+28742961 w^9+90 w^10-2131760160 w^5 z+7339967130 w^6 z-8536152008 w^7 z+3600070037 w^8 z-383759298 w^9 z-11612614140 w^4 z^2+39649805730 w^5 z^2-63893145488 w^6 z^2+50175673274 w^7 z^2-15637171046 w^8 z^2+1130151154 w^9 z^2-18992348640 w^3 z^3+72404589570 w^4 z^3-131886587864 w^5 z^3+160869987546 w^6 z^3-104869479972 w^7 z^3+25288335778 w^8 z^3-1047483220 w^9 z^3-11612614140 w^2 z^4+72404589570 w^3 z^4-134722344056 w^4 z^4+165883025582 w^5 z^4-182716964700 w^6 z^4+104550781122 w^7 z^4-17616374700 w^8 z^4+235311930 w^9 z^4-2131760160 w z^5+39649805730 w^2 z^5-131886587864 w^3 z^5+165883025582 w^4 z^5-153900248948 w^5 z^5+140885272306 w^6 z^5-60200894460 w^7 z^5+4815173970 w^8 z^5-66820140 z^6+7339967130 w z^6-63893145488 w^2 z^6+160869987546 w^3 z^6-182716964700 w^4 z^6+140885272306 w^5 z^6-81533576440 w^6 z^6+18256882860 w^7 z^6+237178170 z^7-8536152008 w z^7+50175673274 w^2 z^7-104869479972 w^3 z^7+104550781122 w^4 z^7-60200894460 w^5 z^7+18256882860 w^6 z^7-177482972 z^8+3600070037 w z^8-15637171046 w^2 z^8+25288335778 w^3 z^8-17616374700 w^4 z^8+4815173970 w^5 z^8+28742961 z^9-383759298 w z^9+1130151154 w^2 z^9-1047483220 w^3 z^9+235311930 w^4 z^9+90 z^10) GSV[1,1]-1/(1620 (w-z)^12) w^2 z^2 (45 w^10+117655965 w^6 z-557151680 w^7 z+683664662 w^8 z-280621135 w^9 z+28742961 w^10 z+45 w^11 z+2407586985 w^5 z^2-9874067430 w^6 z^2+16314151454 w^7 z^2-12086661527 w^8 z^2+3600070037 w^9 z^2-280621135 w^10 z^2+9128441430 w^4 z^3-35906754300 w^5 z^3+72100293426 w^6 z^3-84381312730 w^7 z^3+50175673274 w^8 z^3-12086661527 w^9 z^3+683664662 w^10 z^3+9128441430 w^3 z^4-50262962540 w^4 z^4+106644930938 w^5 z^4-157301776282 w^6 z^4+160869987546 w^7 z^4-84381312730 w^8 z^4+16314151454 w^9 z^4-557151680 w^10 z^4+2407586985 w^2 z^5-35906754300 w^3 z^5+106644930938 w^4 z^5-144311296502 w^5 z^5+165883025582 w^6 z^5-157301776282 w^7 z^5+72100293426 w^8 z^5-9874067430 w^9 z^5+117655965 w^10 z^5+117655965 w z^6-9874067430 w^2 z^6+72100293426 w^3 z^6-157301776282 w^4 z^6+165883025582 w^5 z^6-144311296502 w^6 z^6+106644930938 w^7 z^6-35906754300 w^8 z^6+2407586985 w^9 z^6-557151680 w z^7+16314151454 w^2 z^7-84381312730 w^3 z^7+160869987546 w^4 z^7-157301776282 w^5 z^7+106644930938 w^6 z^7-50262962540 w^7 z^7+9128441430 w^8 z^7+683664662 w z^8-12086661527 w^2 z^8+50175673274 w^3 z^8-84381312730 w^4 z^8+72100293426 w^5 z^8-35906754300 w^6 z^8+9128441430 w^7 z^8-280621135 w z^9+3600070037 w^2 z^9-12086661527 w^3 z^9+16314151454 w^4 z^9-9874067430 w^5 z^9+2407586985 w^6 z^9+45 z^10+28742961 w z^10-280621135 w^2 z^10+683664662 w^3 z^10-557151680 w^4 z^10+117655965 w^5 z^10+45 w z^11) GSV[1,2]+1/(18 (w-z)^10) 11 w^3 z^3 (5220 w^4-11996 w^5+8369 w^6-1568 w^7+64800 w^3 z-147972 w^4 z+145442 w^5 z-65544 w^6 z+8369 w^7 z+137160 w^2 z^2-394432 w^3 z^2+492031 w^4 z^2-383640 w^5 z^2+145442 w^6 z^2-11996 w^7 z^2+64800 w z^3-394432 w^2 z^3+648716 w^3 z^3-658048 w^4 z^3+492031 w^5 z^3-147972 w^6 z^3+5220 w^7 z^3+5220 z^4-147972 w z^4+492031 w^2 z^4-658048 w^3 z^4+648716 w^4 z^4-394432 w^5 z^4+64800 w^6 z^4-11996 z^5+145442 w z^5-383640 w^2 z^5+492031 w^3 z^5-394432 w^4 z^5+137160 w^5 z^5+8369 z^6-65544 w z^6+145442 w^2 z^6-147972 w^3 z^6+64800 w^4 z^6-1568 z^7+8369 w z^7-11996 w^2 z^7+5220 w^3 z^7) GSV[2,1]-1/(405 (w-z)^12) w^3 z^3 (-1430154 w^8+710367 w^9+19051200 w^5 z-29370600 w^6 z-67314228 w^7 z+85156371 w^8 z-16754724 w^9 z+381024000 w^4 z^2-788243400 w^5 z^2-53977752 w^6 z^2+1083111840 w^7 z^2-638301388 w^8 z^2+66391280 w^9 z^2+996105600 w^3 z^3-3298806000 w^4 z^3+2673759924 w^5 z^3+2465547384 w^6 z^3-4336250592 w^7 z^3+1521375800 w^8 z^3-77158704 w^9 z^3+381024000 w^2 z^4-3298806000 w^3 z^4+5973119220 w^4 z^4-337096962 w^5 z^4-8470781556 w^6 z^4+7096115520 w^7 z^4-1441183356 w^8 z^4+23418990 w^9 z^4+19051200 w z^5-788243400 w^2 z^5+2673759924 w^3 z^5-337096962 w^4 z^5-8419363480 w^5 z^5+12056491400 w^6 z^5-5475900240 w^7 z^5+482271030 w^8 z^5-29370600 w z^6-53977752 w^2 z^6+2465547384 w^3 z^6-8470781556 w^4 z^6+12056491400 w^5 z^6-7874549400 w^6 z^6+1740488580 w^7 z^6-67314228 w z^7+1083111840 w^2 z^7-4336250592 w^3 z^7+7096115520 w^4 z^7-5475900240 w^5 z^7+1740488580 w^6 z^7-1430154 z^8+85156371 w z^8-638301388 w^2 z^8+1521375800 w^3 z^8-1441183356 w^4 z^8+482271030 w^5 z^8+710367 z^9-16754724 w z^9+66391280 w^2 z^9-77158704 w^3 z^9+23418990 w^4 z^9) GSV[2,2]+1/(810 (w-z)^13) w^3 z^3 (-10273635 w^6+53030610 w^7-52726043 w^8+11831504 w^9+612530 w^10-306476460 w^5 z+1488726000 w^6 z-2113344096 w^7 z+1018671160 w^8 z-79968340 w^9 z-18817636 w^10 z-1385203275 w^4 z^2+6433852860 w^5 z^2-13576250862 w^6 z^2+12443227152 w^7 z^2-3913755882 w^8 z^2-92654020 w^9 z^2+80056517 w^10 z^2-946350000 w^3 z^3+5038354950 w^4 z^3-17171259992 w^5 z^3+32336503964 w^6 z^3-24869652448 w^7 z^3+5020655792 w^8 z^3+855366144 w^9 z^3-101286798 w^10 z^3+1131231825 w^2 z^4-3311570850 w^3 z^4+8688136956 w^4 z^4-1408153100 w^5 z^4-21990845920 w^6 z^4+18611966684 w^7 z^4-909025822 w^8 z^4-1277425704 w^9 z^4+36564345 w^10 z^4+611227620 w z^5-2948142420 w^2 z^5+9023552064 w^3 z^5-30374071428 w^4 z^5+36124347288 w^5 z^5-7904035540 w^6 z^5-2229383032 w^7 z^5-2359526508 w^8 z^5+611227620 w^9 z^5+36564345 z^6-561008400 w z^6-3057007778 w^2 z^6+7800589676 w^3 z^6+10451591696 w^4 z^6-23878188988 w^5 z^6+8688136956 w^6 z^6-989106570 w^7 z^6+1131231825 w^8 z^6-28968870 z^7-1293961032 w z^7+12956228704 w^2 z^7-28906652032 w^3 z^7+21525126956 w^4 z^7-5918324896 w^5 z^7+2715890670 w^6 z^7-946350000 w^7 z^7-47190897 z^8+2000060772 w z^8-11044818366 w^2 z^8+20378800064 w^3 z^8-15724232818 w^4 z^8+5845236948 w^5 z^8-1385203275 w^6 z^8+45326676 z^9-813807924 w z^9+3111385952 w^2 z^9-4262671272 w^3 z^9+2205143304 w^4 z^9-306476460 w^5 z^9-7366002 z^10+75975816 w z^10-179973457 w^2 z^10+125348538 w^3 z^10-10273635 w^4 z^10) GSV[2,3]+1/(810 (w-z)^13) w^3 z^3 (-36564345 w^6+28968870 w^7+47190897 w^8-45326676 w^9+7366002 w^10-611227620 w^5 z+561008400 w^6 z+1293961032 w^7 z-2000060772 w^8 z+813807924 w^9 z-75975816 w^10 z-1131231825 w^4 z^2+2948142420 w^5 z^2+3057007778 w^6 z^2-12956228704 w^7 z^2+11044818366 w^8 z^2-3111385952 w^9 z^2+179973457 w^10 z^2+946350000 w^3 z^3+3311570850 w^4 z^3-9023552064 w^5 z^3-7800589676 w^6 z^3+28906652032 w^7 z^3-20378800064 w^8 z^3+4262671272 w^9 z^3-125348538 w^10 z^3+1385203275 w^2 z^4-5038354950 w^3 z^4-8688136956 w^4 z^4+30374071428 w^5 z^4-10451591696 w^6 z^4-21525126956 w^7 z^4+15724232818 w^8 z^4-2205143304 w^9 z^4+10273635 w^10 z^4+306476460 w z^5-6433852860 w^2 z^5+17171259992 w^3 z^5+1408153100 w^4 z^5-36124347288 w^5 z^5+23878188988 w^6 z^5+5918324896 w^7 z^5-5845236948 w^8 z^5+306476460 w^9 z^5+10273635 z^6-1488726000 w z^6+13576250862 w^2 z^6-32336503964 w^3 z^6+21990845920 w^4 z^6+7904035540 w^5 z^6-8688136956 w^6 z^6-2715890670 w^7 z^6+1385203275 w^8 z^6-53030610 z^7+2113344096 w z^7-12443227152 w^2 z^7+24869652448 w^3 z^7-18611966684 w^4 z^7+2229383032 w^5 z^7+989106570 w^6 z^7+946350000 w^7 z^7+52726043 z^8-1018671160 w z^8+3913755882 w^2 z^8-5020655792 w^3 z^8+909025822 w^4 z^8+2359526508 w^5 z^8-1131231825 w^6 z^8-11831504 z^9+79968340 w z^9+92654020 w^2 z^9-855366144 w^3 z^9+1277425704 w^4 z^9-611227620 w^5 z^9-612530 z^10+18817636 w z^10-80056517 w^2 z^10+101286798 w^3 z^10-36564345 w^4 z^10) GSV[2,4]+1/(405 (w-z)^10) w^3 z^3 (36158964 w^4-63623707 w^5+32072156 w^6-3989266 w^7+466685544 w^3 z-1265534709 w^4 z+1142573864 w^5 z-378887590 w^6 z+32072156 w^7 z+997271784 w^2 z^2-4679723984 w^3 z^2+7299291580 w^4 z^2-4690226214 w^5 z^2+1142573864 w^6 z^2-63623707 w^7 z^2+466685544 w z^3-4679723984 w^2 z^3+13096536800 w^3 z^3-14956504930 w^4 z^3+7299291580 w^5 z^3-1265534709 w^6 z^3+36158964 w^7 z^3+36158964 z^4-1265534709 w z^4+7299291580 w^2 z^4-14956504930 w^3 z^4+13096536800 w^4 z^4-4679723984 w^5 z^4+466685544 w^6 z^4-63623707 z^5+1142573864 w z^5-4690226214 w^2 z^5+7299291580 w^3 z^5-4679723984 w^4 z^5+997271784 w^5 z^5+32072156 z^6-378887590 w z^6+1142573864 w^2 z^6-1265534709 w^3 z^6+466685544 w^4 z^6-3989266 z^7+32072156 w z^7-63623707 w^2 z^7+36158964 w^3 z^7) GSV[2,5]+1/(135 (w-z)^12) 2 w^3 z^3 (12700800 w^5-20120400 w^6+7437972 w^7+925776 w^8-466061 w^9+266716800 w^4 z-575100000 w^5 z+402409020 w^6 z-82121040 w^7 z-11356705 w^8 z+2977616 w^9 z+918086400 w^3 z^2-3057879600 w^4 z^2+3489777108 w^5 z^2-1598935320 w^6 z^2+165882320 w^7 z^2+68099420 w^8 z^2-9134208 w^9 z^2+918086400 w^2 z^3-5167800000 w^3 z^3+9372711900 w^4 z^3-7142980176 w^5 z^3+1860088280 w^6 z^3+528279320 w^7 z^3-350248680 w^8 z^3+27538740 w^9 z^3+266716800 w z^4-3057879600 w^2 z^4+9372711900 w^3 z^4-11393250480 w^4 z^4+4871500166 w^5 z^4+2201430884 w^6 z^4-3209091912 w^7 z^4+970997760 w^8 z^4-45511200 w^9 z^4+12700800 z^5-575100000 w z^5+3489777108 w^2 z^5-7142980176 w^3 z^5+4871500166 w^4 z^5+3679081520 w^5 z^5-9304693200 w^6 z^5+6092909100 w^7 z^5-1183140000 w^8 z^5+25401600 w^9 z^5-20120400 z^6+402409020 w z^6-1598935320 w^2 z^6+1860088280 w^3 z^6+2201430884 w^4 z^6-9304693200 w^5 z^6+10864900800 w^6 z^6-4858660800 w^7 z^6+508032000 w^8 z^6+7437972 z^7-82121040 w z^7+165882320 w^2 z^7+528279320 w^3 z^7-3209091912 w^4 z^7+6092909100 w^5 z^7-4858660800 w^6 z^7+1328140800 w^7 z^7+925776 z^8-11356705 w z^8+68099420 w^2 z^8-350248680 w^3 z^8+970997760 w^4 z^8-1183140000 w^5 z^8+508032000 w^6 z^8-466061 z^9+2977616 w z^9-9134208 w^2 z^9+27538740 w^3 z^9-45511200 w^4 z^9+25401600 w^5 z^9) GSV[3,1]-1/(9 (w-z)^12) 11 w^3 z^3 (-900 w^6+2220 w^7-1569 w^8+284 w^9-32400 w^5 z+82560 w^6 z-80328 w^7 z+32322 w^8 z-3641 w^9 z-202500 w^4 z^2+585720 w^5 z^2-734682 w^6 z^2+489120 w^7 z^2-147237 w^8 z^2+11114 w^9 z^2-360000 w^3 z^3+1408500 w^4 z^3-2222616 w^5 z^3+2078068 w^6 z^3-1153838 w^7 z^3+273290 w^8 z^3-12193 w^9 z^3-202500 w^2 z^4+1408500 w^3 z^4-3069210 w^4 z^4+3637206 w^5 z^4-3010259 w^6 z^4+1444446 w^7 z^4-242052 w^8 z^4+4410 w^9 z^4-32400 w z^5+585720 w^2 z^5-2222616 w^3 z^5+3637206 w^4 z^5-3844050 w^5 z^5+2844950 w^6 z^5-1031295 w^7 z^5+87570 w^8 z^5-900 z^6+82560 w z^6-734682 w^2 z^6+2078068 w^3 z^6-3010259 w^4 z^6+2844950 w^5 z^6-1586920 w^6 z^6+323820 w^7 z^6+2220 z^7-80328 w z^7+489120 w^2 z^7-1153838 w^3 z^7+1444446 w^4 z^7-1031295 w^5 z^7+323820 w^6 z^7-1569 z^8+32322 w z^8-147237 w^2 z^8+273290 w^3 z^8-242052 w^4 z^8+87570 w^5 z^8+284 z^9-3641 w z^9+11114 w^2 z^9-12193 w^3 z^9+4410 w^4 z^9) GSV[3,2]+1/(9 (w-z)^12) 11 w^3 z^3 (4410 w^5-13093 w^6+13334 w^7-5210 w^8+568 w^9+87570 w^4 z-274452 w^5 z+355850 w^6 z-227565 w^7 z+64644 w^8 z-5210 w^9 z+323820 w^3 z^2-1233795 w^4 z^2+2030166 w^5 z^2-1888520 w^6 z^2+978240 w^7 z^2-227565 w^8 z^2+13334 w^9 z^2+323820 w^2 z^3-1946920 w^3 z^3+4253450 w^4 z^3-5232875 w^5 z^3+4156136 w^6 z^3-1888520 w^7 z^3+355850 w^8 z^3-13093 w^9 z^3+87570 w z^4-1233795 w^2 z^4+4253450 w^3 z^4-6913260 w^4 z^4+7274412 w^5 z^4-5232875 w^6 z^4+2030166 w^7 z^4-274452 w^8 z^4+4410 w^9 z^4+4410 z^5-274452 w z^5+2030166 w^2 z^5-5232875 w^3 z^5+7274412 w^4 z^5-6913260 w^5 z^5+4253450 w^6 z^5-1233795 w^7 z^5+87570 w^8 z^5-13093 z^6+355850 w z^6-1888520 w^2 z^6+4156136 w^3 z^6-5232875 w^4 z^6+4253450 w^5 z^6-1946920 w^6 z^6+323820 w^7 z^6+13334 z^7-227565 w z^7+978240 w^2 z^7-1888520 w^3 z^7+2030166 w^4 z^7-1233795 w^5 z^7+323820 w^6 z^7-5210 z^8+64644 w z^8-227565 w^2 z^8+355850 w^3 z^8-274452 w^4 z^8+87570 w^5 z^8+568 z^9-5210 w z^9+13334 w^2 z^9-13093 w^3 z^9+4410 w^4 z^9) GSV[3,3]+1/(27 (w-z)^12) 2 w^3 z^3 (40 w^9-17032 w^8 z+6635 w^9 z-1294510 w^7 z^2+1283156 w^8 z^2-199959 w^9 z^2-13992358 w^6 z^3+26972714 w^7 z^3-13262145 w^8 z^3+1168149 w^9 z^3-42076540 w^5 z^4+141244340 w^6 z^4-142177491 w^7 z^4+44309016 w^8 z^4-2196180 w^9 z^4-42076540 w^4 z^5+239779910 w^5 z^5-428143605 w^6 z^5+286111395 w^7 z^5-57580740 w^8 z^5+1270080 w^9 z^5-13992358 w^3 z^6+141244340 w^4 z^6-428143605 w^5 z^6+514368480 w^6 z^6-237104280 w^7 z^6+25401600 w^8 z^6-1294510 w^2 z^7+26972714 w^3 z^7-142177491 w^4 z^7+286111395 w^5 z^7-237104280 w^6 z^7+66407040 w^7 z^7-17032 w z^8+1283156 w^2 z^8-13262145 w^3 z^8+44309016 w^4 z^8-57580740 w^5 z^8+25401600 w^6 z^8+40 z^9+6635 w z^9-199959 w^2 z^9+1168149 w^3 z^9-2196180 w^4 z^9+1270080 w^5 z^9) GSV[3,4]-1/(135 (w-z)^13) w^3 z^3 (747900 w^6-1794600 w^7+1092982 w^8-112092 w^9-11883 w^10+23036400 w^5 z-64562400 w^6 z+66866964 w^7 z-30161066 w^8 z+5554636 w^9 z-360092 w^10 z+114817500 w^4 z^2-386182800 w^5 z^2+582019116 w^6 z^2-468378810 w^7 z^2+195648597 w^8 z^2-36981066 w^9 z^2+1965942 w^10 z^2+139320000 w^3 z^3-732761400 w^4 z^3+1508181028 w^5 z^3-1796016634 w^6 z^3+1280401728 w^7 z^3-492062810 w^8 z^3+80378004 w^9 z^3-2474120 w^10 z^3+29767500 w^2 z^4-571338600 w^3 z^4+1773487020 w^4 z^4-2728577498 w^5 z^4+2759180734 w^6 z^4-1762164634 w^7 z^4+594240556 w^8 z^4-71263360 w^9 z^4+747900 w^10 z^4-6901200 w z^5-102355200 w^2 z^5+999691788 w^3 z^5-2358662358 w^4 z^5+3034870296 w^5 z^5-2661741498 w^6 z^5+1439713188 w^7 z^5-380662320 w^8 z^5+23036400 w^9 z^5-839700 z^6+8526000 w z^6+170410156 w^2 z^6-1045495534 w^3 z^6+2111254014 w^4 z^6-2425498358 w^5 z^6+1773487020 w^6 z^6-711061400 w^7 z^6+114817500 w^8 z^6+882600 z^7-2698596 w z^7-126001790 w^2 z^7+600034528 w^3 z^7-1079347534 w^4 z^7+1068159628 w^5 z^7-593038600 w^6 z^7+139320000 w^7 z^7-500058 z^8+5917134 w z^8+14503197 w^2 z^8-102317790 w^3 z^8+158188716 w^4 z^8-107875680 w^5 z^8+29767500 w^6 z^8+390248 z^9-4983684 w z^9+12737134 w^2 z^9-16209636 w^3 z^9+15226960 w^4 z^9-6901200 w^5 z^9-80163 z^10+638248 w z^10-1373018 w^2 z^10+1562120 w^3 z^10-839700 w^4 z^10) GSV[3,5]-1/(135 (w-z)^13) w^3 z^3 (-473478 w^8+472188 w^9-78083 w^10+12700800 w^5 z-26989200 w^6 z-7111836 w^7 z+36490134 w^8 z-17245016 w^9 z+1528664 w^10 z+247665600 w^4 z^2-662823000 w^5 z^2+454837436 w^6 z^2+226216010 w^7 z^2-366931247 w^8 z^2+113001052 w^9 z^2-6747932 w^10 z^2+537062400 w^3 z^3-2302662600 w^4 z^3+3215256708 w^5 z^3-888425714 w^6 z^3-1658328408 w^7 z^3+1396458920 w^8 z^3-327220164 w^9 z^3+16020050 w^10 z^3-78019200 w^2 z^4-1192438800 w^3 z^4+4334177640 w^4 z^4-4164518418 w^5 z^4-1484568154 w^6 z^4+4962581428 w^7 z^4-2926767256 w^8 z^4+579983350 w^9 z^4-22709700 w^10 z^4-114307200 w z^5+587865600 w^2 z^5+237192668 w^3 z^5-2370617218 w^4 z^5+454562056 w^5 z^5+5702272936 w^6 z^5-7496362628 w^7 z^5+3586355550 w^8 z^5-589582800 w^9 z^5+12700800 w^10 z^5-6350400 z^6+244225800 w z^6-1004978124 w^2 z^6+1252973686 w^3 z^6-598921154 w^4 z^6+1634581196 w^5 z^6-4755816240 w^6 z^6+5129181850 w^7 z^6-2157718500 w^8 z^6+241315200 w^9 z^6+9790200 z^7-189483396 w z^7+751103010 w^2 z^7-1064187848 w^3 z^7-180919592 w^4 z^7+1641045092 w^5 z^7-685906450 w^6 z^7-676382400 w^7 z^7+410054400 w^8 z^7-4654018 z^8+69540134 w z^8-250808987 w^2 z^8-8280260 w^3 z^8+1535185624 w^4 z^8-2778687750 w^5 z^8+1843487100 w^6 z^8-410054400 w^7 z^8+808588 z^9-11634416 w z^9+11522432 w^2 z^9+199471716 w^3 z^9-633838350 w^4 z^9+675054000 w^5 z^9-241315200 w^6 z^9-44743 z^10+309224 w z^10+3897788 w^2 z^10-20489850 w^3 z^10+29151900 w^4 z^10-12700800 w^5 z^10) GSV[3,6]-1/(135 (w-z)^13) w^3 z^3 (6350400 w^6-9790200 w^7+4654018 w^8-808588 w^9+44743 w^10+114307200 w^5 z-244225800 w^6 z+189483396 w^7 z-69540134 w^8 z+11634416 w^9 z-309224 w^10 z+78019200 w^4 z^2-587865600 w^5 z^2+1004978124 w^6 z^2-751103010 w^7 z^2+250808987 w^8 z^2-11522432 w^9 z^2-3897788 w^10 z^2-537062400 w^3 z^3+1192438800 w^4 z^3-237192668 w^5 z^3-1252973686 w^6 z^3+1064187848 w^7 z^3+8280260 w^8 z^3-199471716 w^9 z^3+20489850 w^10 z^3-247665600 w^2 z^4+2302662600 w^3 z^4-4334177640 w^4 z^4+2370617218 w^5 z^4+598921154 w^6 z^4+180919592 w^7 z^4-1535185624 w^8 z^4+633838350 w^9 z^4-29151900 w^10 z^4-12700800 w z^5+662823000 w^2 z^5-3215256708 w^3 z^5+4164518418 w^4 z^5-454562056 w^5 z^5-1634581196 w^6 z^5-1641045092 w^7 z^5+2778687750 w^8 z^5-675054000 w^9 z^5+12700800 w^10 z^5+26989200 w z^6-454837436 w^2 z^6+888425714 w^3 z^6+1484568154 w^4 z^6-5702272936 w^5 z^6+4755816240 w^6 z^6+685906450 w^7 z^6-1843487100 w^8 z^6+241315200 w^9 z^6+7111836 w z^7-226216010 w^2 z^7+1658328408 w^3 z^7-4962581428 w^4 z^7+7496362628 w^5 z^7-5129181850 w^6 z^7+676382400 w^7 z^7+410054400 w^8 z^7+473478 z^8-36490134 w z^8+366931247 w^2 z^8-1396458920 w^3 z^8+2926767256 w^4 z^8-3586355550 w^5 z^8+2157718500 w^6 z^8-410054400 w^7 z^8-472188 z^9+17245016 w z^9-113001052 w^2 z^9+327220164 w^3 z^9-579983350 w^4 z^9+589582800 w^5 z^9-241315200 w^6 z^9+78083 z^10-1528664 w z^10+6747932 w^2 z^10-16020050 w^3 z^10+22709700 w^4 z^10-12700800 w^5 z^10) GSV[3,7]+1/(27 (w-z)^12) 2 w^3 z^3 (-1+w z) (1270080 w^4-2910600 w^5+2348981 w^6-784961 w^7+90192 w^8+25401600 w^3 z-72492840 w^4 z+78205944 w^5 z-39824285 w^6 z+9506604 w^7 z-784961 w^8 z+66407040 w^2 z^2-288837360 w^3 z^2+482848035 w^4 z^2-406106019 w^5 z^2+183029076 w^6 z^2-39824285 w^7 z^2+2348981 w^8 z^2+25401600 w z^3-288837360 w^2 z^3+869034080 w^3 z^3-1224800735 w^4 z^3+950223588 w^5 z^3-406106019 w^6 z^3+78205944 w^7 z^3-2910600 w^8 z^3+1270080 z^4-72492840 w z^4+482848035 w^2 z^4-1224800735 w^3 z^4+1626147480 w^4 z^4-1224800735 w^5 z^4+482848035 w^6 z^4-72492840 w^7 z^4+1270080 w^8 z^4-2910600 z^5+78205944 w z^5-406106019 w^2 z^5+950223588 w^3 z^5-1224800735 w^4 z^5+869034080 w^5 z^5-288837360 w^6 z^5+25401600 w^7 z^5+2348981 z^6-39824285 w z^6+183029076 w^2 z^6-406106019 w^3 z^6+482848035 w^4 z^6-288837360 w^5 z^6+66407040 w^6 z^6-784961 z^7+9506604 w z^7-39824285 w^2 z^7+78205944 w^3 z^7-72492840 w^4 z^7+25401600 w^5 z^7+90192 z^8-784961 w z^8+2348981 w^2 z^8-2910600 w^3 z^8+1270080 w^4 z^8) GSV[3,8]+1/(135 (w-z)^11) w^3 z^3 (2543960 w^5-4128838 w^6+1822410 w^7-168849 w^8+62111000 w^4 z-145100852 w^5 z+110209730 w^6 z-28931654 w^7 z+1574410 w^8 z+241004000 w^3 z^2-886830110 w^4 z^2+1115997590 w^5 z^2-570358796 w^6 z^2+102893730 w^7 z^2-3255878 w^8 z^2+231084000 w^2 z^3-1541823120 w^3 z^3+3257208270 w^4 z^3-2894084066 w^5 z^3+1077929590 w^6 z^3-129843892 w^7 z^3+1864440 w^8 z^3+54051000 w z^4-844967710 w^2 z^4+3222240270 w^3 z^4-4866081270 w^4 z^4+3222240270 w^5 z^4-844967710 w^6 z^4+54051000 w^7 z^4+1864440 z^5-129843892 w z^5+1077929590 w^2 z^5-2894084066 w^3 z^5+3257208270 w^4 z^5-1541823120 w^5 z^5+231084000 w^6 z^5-3255878 z^6+102893730 w z^6-570358796 w^2 z^6+1115997590 w^3 z^6-886830110 w^4 z^6+241004000 w^5 z^6+1574410 z^7-28931654 w z^7+110209730 w^2 z^7-145100852 w^3 z^7+62111000 w^4 z^7-168849 z^8+1822410 w z^8-4128838 w^2 z^8+2543960 w^3 z^8) GSV[3,9]-1/(135 (w-z)^11) w^3 z^3 (1864440 w^5-3255878 w^6+1574410 w^7-168849 w^8+54051000 w^4 z-129843892 w^5 z+102893730 w^6 z-28931654 w^7 z+1822410 w^8 z+231084000 w^3 z^2-844967710 w^4 z^2+1077929590 w^5 z^2-570358796 w^6 z^2+110209730 w^7 z^2-4128838 w^8 z^2+241004000 w^2 z^3-1541823120 w^3 z^3+3222240270 w^4 z^3-2894084066 w^5 z^3+1115997590 w^6 z^3-145100852 w^7 z^3+2543960 w^8 z^3+62111000 w z^4-886830110 w^2 z^4+3257208270 w^3 z^4-4866081270 w^4 z^4+3257208270 w^5 z^4-886830110 w^6 z^4+62111000 w^7 z^4+2543960 z^5-145100852 w z^5+1115997590 w^2 z^5-2894084066 w^3 z^5+3222240270 w^4 z^5-1541823120 w^5 z^5+241004000 w^6 z^5-4128838 z^6+110209730 w z^6-570358796 w^2 z^6+1077929590 w^3 z^6-844967710 w^4 z^6+231084000 w^5 z^6+1822410 z^7-28931654 w z^7+102893730 w^2 z^7-129843892 w^3 z^7+54051000 w^4 z^7-168849 z^8+1574410 w z^8-3255878 w^2 z^8+1864440 w^3 z^8) GSV[3,10]-1/(135 (w-z)^13) w^3 z^3 (45900 w^6+456000 w^7-296462 w^8-139078 w^9+46023 w^10-8067600 w^5 z+28018200 w^6 z-32084184 w^7 z+12121966 w^8 z-285476 w^9 z-139078 w^10 z-72292500 w^4 z^2+244269000 w^5 z^2-376214636 w^6 z^2+297190300 w^7 z^2-105075897 w^8 z^2+12121966 w^9 z^2-296462 w^10 z^2-139320000 w^3 z^3+652050000 w^4 z^3-1253936408 w^5 z^3+1420756084 w^6 z^3-940218128 w^7 z^3+297190300 w^8 z^3-32084184 w^9 z^3+456000 w^10 z^3-72292500 w^2 z^4+652050000 w^3 z^4-1773487020 w^4 z^4+2543619928 w^5 z^4-2435217374 w^6 z^4+1420756084 w^7 z^4-376214636 w^8 z^4+28018200 w^9 z^4+45900 w^10 z^4-8067600 w z^5+244269000 w^2 z^5-1253936408 w^3 z^5+2543619928 w^4 z^5-3034870296 w^5 z^5+2543619928 w^6 z^5-1253936408 w^7 z^5+244269000 w^8 z^5-8067600 w^9 z^5+45900 z^6+28018200 w z^6-376214636 w^2 z^6+1420756084 w^3 z^6-2435217374 w^4 z^6+2543619928 w^5 z^6-1773487020 w^6 z^6+652050000 w^7 z^6-72292500 w^8 z^6+456000 z^7-32084184 w z^7+297190300 w^2 z^7-940218128 w^3 z^7+1420756084 w^4 z^7-1253936408 w^5 z^7+652050000 w^6 z^7-139320000 w^7 z^7-296462 z^8+12121966 w z^8-105075897 w^2 z^8+297190300 w^3 z^8-376214636 w^4 z^8+244269000 w^5 z^8-72292500 w^6 z^8-139078 z^9-285476 w z^9+12121966 w^2 z^9-32084184 w^3 z^9+28018200 w^4 z^9-8067600 w^5 z^9+46023 z^10-139078 w z^10-296462 w^2 z^10+456000 w^3 z^10+45900 w^4 z^10) GSV[3,12]+1/(45 (w-z)^10) 15176 w^3 z^3 (-30 w^5+33 w^6-7 w^7-750 w^4 z+1362 w^5 z-695 w^6 z+83 w^7 z-3000 w^3 z^2+9165 w^4 z^2-8793 w^5 z^2+2887 w^6 z^2-206 w^7 z^2-3000 w^2 z^3+16680 w^3 z^3-28305 w^4 z^3+18365 w^5 z^3-4002 w^6 z^3+137 w^7 z^3-750 w z^4+9165 w^2 z^4-28305 w^3 z^4+32930 w^4 z^4-14692 w^5 z^4+1762 w^6 z^4-30 z^5+1362 w z^5-8793 w^2 z^5+18365 w^3 z^5-14692 w^4 z^5+3762 w^5 z^5+33 z^6-695 w z^6+2887 w^2 z^6-4002 w^3 z^6+1762 w^4 z^6-7 z^7+83 w z^7-206 w^2 z^7+137 w^3 z^7) GSV[4,1]-1/(45 (w-z)^13) 8 w^3 z^3 (284689 w^7-485912 w^8+235952 w^9-27968 w^10+3133247 w^6 z-8930508 w^7 z+8296897 w^8 z-2776156 w^9 z+231332 w^10 z-846561 w^5 z^2-12667528 w^6 z^2+34607507 w^7 z^2-28334676 w^8 z^2+7836037 w^9 z^2-456632 w^10 z^2-10159375 w^4 z^3+47151028 w^5 z^3-47363253 w^6 z^3-9157576 w^7 z^3+26187107 w^8 z^3-7129548 w^9 z^3+233289 w^10 z^3+6439375 w^3 z^4+23908200 w^4 z^4-154392623 w^5 z^4+211567744 w^6 z^4-97032693 w^7 z^4+8869112 w^8 z^4+817047 w^9 z^4+27000 w^10 z^4+3376161 w^2 z^5-33903988 w^3 z^5+8593823 w^4 z^5+179734320 w^5 z^5-270473303 w^6 z^5+132218548 w^7 z^5-20477961 w^8 z^5+972000 w^9 z^5-1992447 w z^6+3054808 w^2 z^6+29840853 w^3 z^6-23098744 w^4 z^6-107486857 w^5 z^6+156311400 w^6 z^6-63004375 w^7 z^6+6075000 w^8 z^6-235089 z^7+6412428 w z^7-22799507 w^2 z^7+21224776 w^3 z^7-19828587 w^4 z^7+51163532 w^5 z^7-46405625 w^6 z^7+10800000 w^7 z^7+409472 z^8-6503497 w z^8+22724976 w^2 z^8-31219907 w^3 z^8+24591448 w^4 z^8-16255239 w^5 z^8+6075000 w^6 z^8-204152 z^9+2338156 w z^9-6964357 w^2 z^9+8213388 w^3 z^9-4308647 w^4 z^9+972000 w^5 z^9+25148 z^10-208772 w z^10+438752 w^2 z^10-286489 w^3 z^10+27000 w^4 z^10) GSV[4,2]+1/(27 (w-z)^13) 2 w^3 z^3 (324 w^8+47 w^9+2 w^10+1270080 w^5 z-2381400 w^6 z+1478808 w^7 z-373434 w^8 z+37532 w^9 z-766 w^10 z+25401600 w^4 z^2-61440120 w^5 z^2+52628832 w^6 z^2-20582238 w^7 z^2+4199508 w^8 z^2-362337 w^9 z^2+5445 w^10 z^2+66407040 w^3 z^3-250523280 w^4 z^3+329153976 w^5 z^3-200414700 w^6 z^3+68514864 w^7 z^3-14251440 w^8 z^3+959580 w^9 z^3-9540 w^10 z^3+25401600 w^2 z^4-250523280 w^3 z^4+585657720 w^4 z^4-572120790 w^5 z^4+296605005 w^6 z^4-100247460 w^7 z^4+16858755 w^8 z^4-313020 w^9 z^4+5400 w^10 z^4+1270080 w z^5-61440120 w^2 z^5+329153976 w^3 z^5-557601222 w^4 z^5+410371812 w^5 z^5-141375372 w^6 z^5+3691440 w^7 z^5+15805530 w^8 z^5-1551960 w^9 z^5-2381400 w z^6+52628832 w^2 z^6-183639606 w^3 z^6+170711433 w^4 z^6+92919066 w^5 z^6-285625035 w^6 z^6+202174650 w^7 z^6-47841840 w^8 z^6+1270080 w^9 z^6+1478808 w z^7-16843632 w^2 z^7+6307632 w^3 z^7+182915952 w^4 z^7-486631260 w^5 z^7+509746320 w^6 z^7-221510160 w^7 z^7+25401600 w^8 z^7+324 z^8-190965 w z^8-3565899 w^2 z^8+56186940 w^3 z^8-216172575 w^4 z^8+350038800 w^5 z^8-253209240 w^6 z^8+66407040 w^7 z^8+940 z^9-167840 w z^9+4009290 w^2 z^9-25516080 w^3 z^9+63277290 w^4 z^9-66961080 w^5 z^9+25401600 w^6 z^9-449 z^10+39727 w z^10-500670 w^2 z^10+1898370 w^3 z^10-2693520 w^4 z^10+1270080 w^5 z^10) GSV[4,4]+1/(27 (w-z)^13) w^3 z^3 (-80 w^9+49 w^10-11190 w^8 z+12940 w^9 z-1706 w^10 z+683544 w^7 z^2-585567 w^8 z^2+11004 w^9 z^2+10242 w^10 z^2+14441412 w^6 z^3-27259104 w^7 z^3+13345140 w^8 z^3-1038456 w^9 z^3-19080 w^10 z^3+64430484 w^5 z^4-211109196 w^6 z^4+214775892 w^7 z^4-71540154 w^8 z^4+4136760 w^9 z^4+10800 w^10 z^4+93469620 w^4 z^5-517082976 w^5 z^5+925921320 w^6 z^5-650925072 w^7 z^5+154491300 w^8 z^5-5644080 w^9 z^5+47991600 w^3 z^6-462896340 w^4 z^6+1394510196 w^5 z^6-1742565510 w^6 z^6+905395860 w^7 z^6-146486880 w^8 z^6+2540160 w^9 z^6+8160756 w^2 z^7-151673568 w^3 z^7+781102716 w^4 z^7-1631570472 w^5 z^7+1520539200 w^6 z^7-575834400 w^7 z^7+50803200 w^8 z^7+353748 w z^8-16116381 w^2 z^8+154221900 w^3 z^8-537602814 w^4 z^8+822957840 w^5 z^8-557221680 w^6 z^8+132814080 w^7 z^8+1706 z^9-397804 w z^9+8754258 w^2 z^9-53989776 w^3 z^9+131317380 w^4 z^9-136462320 w^5 z^9+50803200 w^6 z^9-853 z^10+79280 w z^10-1001988 w^2 z^10+3796740 w^3 z^10-5387040 w^4 z^10+2540160 w^5 z^10) GSV[4,5]+1/(27 (w-z)^12) 2 w^3 z^3 (1270080 w^4-2698920 w^5+1907910 w^6-506115 w^7+41386 w^8-902 w^9+25401600 w^3 z-68108040 w^4 z+65498220 w^5 z-26981775 w^6 z+4595482 w^7 z-411646 w^8 z+41386 w^9 z+66407040 w^2 z^2-273475440 w^3 z^2+399731490 w^4 z^2-260013105 w^5 z^2+78772468 w^6 z^2-15942460 w^7 z^2+4595482 w^8 z^2-506115 w^9 z^2+25401600 w z^3-273475440 w^2 z^3+707303160 w^3 z^3-750335805 w^4 z^3+378710974 w^5 z^3-140356924 w^6 z^3+78772468 w^7 z^3-26981775 w^8 z^3+1907910 w^9 z^3+1270080 z^4-68108040 w z^4+399731490 w^2 z^4-750335805 w^3 z^4+627524980 w^4 z^4-392144068 w^5 z^4+378710974 w^6 z^4-260013105 w^7 z^4+65498220 w^8 z^4-2698920 w^9 z^4-2698920 z^5+65498220 w z^5-260013105 w^2 z^5+378710974 w^3 z^5-392144068 w^4 z^5+627524980 w^5 z^5-750335805 w^6 z^5+399731490 w^7 z^5-68108040 w^8 z^5+1270080 w^9 z^5+1907910 z^6-26981775 w z^6+78772468 w^2 z^6-140356924 w^3 z^6+378710974 w^4 z^6-750335805 w^5 z^6+707303160 w^6 z^6-273475440 w^7 z^6+25401600 w^8 z^6-506115 z^7+4595482 w z^7-15942460 w^2 z^7+78772468 w^3 z^7-260013105 w^4 z^7+399731490 w^5 z^7-273475440 w^6 z^7+66407040 w^7 z^7+41386 z^8-411646 w z^8+4595482 w^2 z^8-26981775 w^3 z^8+65498220 w^4 z^8-68108040 w^5 z^8+25401600 w^6 z^8-902 z^9+41386 w z^9-506115 w^2 z^9+1907910 w^3 z^9-2698920 w^4 z^9+1270080 w^5 z^9) (GSV[4,7]+GSV[4,10])+1/(27 (w-z)^13) w^3 z^3 (-2540160 w^5+5397840 w^6-3786060 w^7+964614 w^8-60234 w^9-1033 w^10-48263040 w^4 z+130818240 w^5 z-126496140 w^6 z+51308568 w^7 z-7471788 w^8 z+74500 w^9 z+17340 w^10 z-82010880 w^3 z^2+410734800 w^4 z^2-666948780 w^5 z^2+458539332 w^6 z^2-129003456 w^7 z^2+8523039 w^8 z^2+928722 w^9 z^2-37374 w^10 z^2+82010880 w^2 z^3-617375340 w^4 z^3+981288216 w^5 z^3-537112548 w^6 z^3+74442528 w^7 z^3+17057688 w^8 z^3-2681208 w^9 z^3+10680 w^10 z^3+48263040 w z^4-410734800 w^2 z^4+612911340 w^3 z^4+17141760 w^4 z^4-431424504 w^5 z^4+44975292 w^6 z^4+195998568 w^7 z^4-79063482 w^8 z^4+4821240 w^9 z^4+10800 w^10 z^4+2540160 z^5-130818240 w z^5+669984300 w^2 z^5-980002584 w^3 z^5+534792384 w^4 z^5-466705248 w^5 z^5+869616072 w^6 z^5-650282256 w^7 z^5+156009060 w^8 z^5-5644080 w^9 z^5-5397840 z^6+127865100 w z^6-473585988 w^2 z^6+629091288 w^3 z^6-710386140 w^4 z^6+1396283220 w^5 z^6-1725423750 w^6 z^6+903163860 w^7 z^6-146486880 w^8 z^6+2540160 w^9 z^6+3845580 z^7-54594072 w z^7+160227276 w^2 z^7-298800864 w^3 z^7+829425768 w^4 z^7-1630927656 w^5 z^7+1518307200 w^6 z^7-575834400 w^7 z^7+50803200 w^8 z^7-1059846 z^8+10379658 w z^8-38069403 w^2 z^8+172888872 w^3 z^8-545126142 w^4 z^8+824475600 w^5 z^8-557221680 w^6 z^8+132814080 w^7 z^8+103524 z^9-1157732 w z^9+10401852 w^2 z^9-55632528 w^3 z^9+132001860 w^4 z^9-136462320 w^5 z^9+50803200 w^6 z^9-3739 z^10+101898 w z^10-1049604 w^2 z^10+3826500 w^3 z^10-5387040 w^4 z^10+2540160 w^5 z^10) (GSV[4,10]-GSV[4,11])-1/(27 (w-z)^13) 2 w^3 z^3 (37800 w^6-67740 w^7+34959 w^8-3382 w^9-587 w^10-1270080 w^4 z+4377240 w^5 z-5660220 w^6 z+3214908 w^7 z-489972 w^8 z-205980 w^9 z+45680 w^10 z-25401600 w^3 z^2+82963440 w^4 z^2-108402930 w^5 z^2+70145277 w^6 z^2-16936512 w^7 z^2-6798183 w^8 z^2+4827444 w^9 z^2-531186 w^10 z^2-66407040 w^2 z^3+305197200 w^3 z^3-537621930 w^4 z^3+466547976 w^5 z^3-177258642 w^6 z^3-46023936 w^7 z^3+82633818 w^8 z^3-28621512 w^9 z^3+1944450 w^10 z^3-25401600 w z^4+288330840 w^2 z^4-845193600 w^3 z^4+1093683555 w^4 z^4-646641402 w^5 z^4-52654644 w^6 z^4+408670812 w^7 z^4-286114143 w^8 z^4+67625730 w^9 z^4-2715120 w^10 z^4-1270080 z^5+69786360 w z^5-442636200 w^2 z^5+956870676 w^3 z^5-895455408 w^4 z^5+118598592 w^5 z^5+713217936 w^6 z^5-878861844 w^7 z^5+427437000 w^8 z^5-69008760 w^9 z^5+1270080 w^10 z^5+2736720 z^6-69250530 w z^6+303176607 w^2 z^6-477197148 w^3 z^6+199132500 w^4 z^6+464403930 w^5 z^6-966649635 w^6 z^6+802173600 w^7 z^6-283470840 w^8 z^6+25401600 w^9 z^6-1975650 z^7+29690568 w z^7-91113498 w^2 z^7+78390528 w^3 z^7+108732306 w^4 z^7-388539144 w^5 z^7+494601930 w^6 z^7-296557200 w^7 z^7+66407040 w^8 z^7+541074 z^8-5044068 w z^8+8732631 w^2 z^8+8456832 w^3 z^8-53082813 w^4 z^8+93203730 w^5 z^8-78103440 w^6 z^8+25401600 w^7 z^8-44768 z^9+204764 w z^9+273348 w^2 z^9-2145852 w^3 z^9+4035420 w^4 z^9-3599640 w^5 z^9+1270080 w^6 z^9+315 z^10+4294 w z^10-25071 w^2 z^10+36540 w^3 z^10-16200 w^4 z^10) (GSV[4,11]-GSV[4,14])+1/(27 (w-z)^13) 8 w^3 z^3 (438 w^8-438 w^9+73 w^10+32976 w^7 z-51654 w^8 z+21596 w^9 z-1824 w^10 z+438924 w^6 z^2-1026240 w^7 z^2+764097 w^8 z^2-189912 w^9 z^2+9222 w^10 z^2+1826352 w^5 z^3-6321576 w^6 z^3+7488288 w^7 z^3-3552360 w^8 z^3+573264 w^9 z^3-15420 w^10 z^3+2887020 w^4 z^4-15053292 w^5 z^4+27196014 w^6 z^4-21222408 w^7 z^4+6899916 w^8 z^4-694860 w^9 z^4+8100 w^10 z^4+1826352 w^3 z^5-15053292 w^4 z^5+41325864 w^5 z^5-49877496 w^6 z^5+27346608 w^7 z^5-5889420 w^8 z^5+291600 w^9 z^5+438924 w^2 z^6-6321576 w^3 z^6+27196014 w^4 z^6-49877496 w^5 z^6+42607980 w^6 z^6-15853500 w^7 z^6+1822500 w^8 z^6+32976 w z^7-1026240 w^2 z^7+7488288 w^3 z^7-21222408 w^4 z^7+27346608 w^5 z^7-15853500 w^6 z^7+3240000 w^7 z^7+438 z^8-51654 w z^8+764097 w^2 z^8-3552360 w^3 z^8+6899916 w^4 z^8-5889420 w^5 z^8+1822500 w^6 z^8-438 z^9+21596 w z^9-189912 w^2 z^9+573264 w^3 z^9-694860 w^4 z^9+291600 w^5 z^9+73 z^10-1824 w z^10+9222 w^2 z^10-15420 w^3 z^10+8100 w^4 z^10) GSV[4,17]-1/(9 (w-z)^13) 2 w^3 z^3 (450 w^6-30 w^7-786 w^8+453 w^9-47 w^10+16200 w^5 z-19590 w^6 z-11952 w^7 z+22209 w^8 z-7300 w^9 z+453 w^10 z+101250 w^4 z^2-285030 w^5 z^2+198732 w^6 z^2+56460 w^7 z^2-93495 w^8 z^2+22209 w^9 z^2-786 w^10 z^2+180000 w^3 z^3-942750 w^4 z^3+1638576 w^5 z^3-1119864 w^6 z^3+201120 w^7 z^3+56460 w^8 z^3-11952 w^9 z^3-30 w^10 z^3+101250 w^2 z^4-942750 w^3 z^4+3003660 w^4 z^4-4364658 w^5 z^4+3141150 w^6 z^4-1119864 w^7 z^4+198732 w^8 z^4-19590 w^9 z^4+450 w^10 z^4+16200 w z^5-285030 w^2 z^5+1638576 w^3 z^5-4364658 w^4 z^5+5991144 w^5 z^5-4364658 w^6 z^5+1638576 w^7 z^5-285030 w^8 z^5+16200 w^9 z^5+450 z^6-19590 w z^6+198732 w^2 z^6-1119864 w^3 z^6+3141150 w^4 z^6-4364658 w^5 z^6+3003660 w^6 z^6-942750 w^7 z^6+101250 w^8 z^6-30 z^7-11952 w z^7+56460 w^2 z^7+201120 w^3 z^7-1119864 w^4 z^7+1638576 w^5 z^7-942750 w^6 z^7+180000 w^7 z^7-786 z^8+22209 w z^8-93495 w^2 z^8+56460 w^3 z^8+198732 w^4 z^8-285030 w^5 z^8+101250 w^6 z^8+453 z^9-7300 w z^9+22209 w^2 z^9-11952 w^3 z^9-19590 w^4 z^9+16200 w^5 z^9-47 z^10+453 w z^10-786 w^2 z^10-30 w^3 z^10+450 w^4 z^10) (11 GSV[4,3]-8 GSV[4,10]-8 GSV[4,15]-4 GSV[4,18]+8 GSV[4,19])+1/(27 (w-z)^11) w^3 z^3 (30 w^5-48 w^6+21 w^7-2 w^8+750 w^4 z-1752 w^5 z+1335 w^6 z-356 w^7 z+21 w^8 z+3000 w^3 z^2-11040 w^4 z^2+13929 w^5 z^2-7184 w^6 z^2+1335 w^7 z^2-48 w^8 z^2+3000 w^2 z^3-19680 w^3 z^3+41415 w^4 z^3-36908 w^5 z^3+13929 w^6 z^3-1752 w^7 z^3+30 w^8 z^3+750 w z^4-11040 w^2 z^4+41415 w^3 z^4-62300 w^4 z^4+41415 w^5 z^4-11040 w^6 z^4+750 w^7 z^4+30 z^5-1752 w z^5+13929 w^2 z^5-36908 w^3 z^5+41415 w^4 z^5-19680 w^5 z^5+3000 w^6 z^5-48 z^6+1335 w z^6-7184 w^2 z^6+13929 w^3 z^6-11040 w^4 z^6+3000 w^5 z^6+21 z^7-356 w z^7+1335 w^2 z^7-1752 w^3 z^7+750 w^4 z^7-2 z^8+21 w z^8-48 w^2 z^8+30 w^3 z^8) (2871 GSV[4,3]-992 GSV[4,6]-992 GSV[4,10]+1984 GSV[4,16]-992 GSV[4,18]+992 GSV[4,19])+1/(45 (w-z)^11) 15176 w^3 z^3 (30 w^5-48 w^6+21 w^7-2 w^8+750 w^4 z-1752 w^5 z+1335 w^6 z-356 w^7 z+21 w^8 z+3000 w^3 z^2-11040 w^4 z^2+13929 w^5 z^2-7184 w^6 z^2+1335 w^7 z^2-48 w^8 z^2+3000 w^2 z^3-19680 w^3 z^3+41415 w^4 z^3-36908 w^5 z^3+13929 w^6 z^3-1752 w^7 z^3+30 w^8 z^3+750 w z^4-11040 w^2 z^4+41415 w^3 z^4-62300 w^4 z^4+41415 w^5 z^4-11040 w^6 z^4+750 w^7 z^4+30 z^5-1752 w z^5+13929 w^2 z^5-36908 w^3 z^5+41415 w^4 z^5-19680 w^5 z^5+3000 w^6 z^5-48 z^6+1335 w z^6-7184 w^2 z^6+13929 w^3 z^6-11040 w^4 z^6+3000 w^5 z^6+21 z^7-356 w z^7+1335 w^2 z^7-1752 w^3 z^7+750 w^4 z^7-2 z^8+21 w z^8-48 w^2 z^8+30 w^3 z^8) GSV[5,1]+1/(9 (w-z)^13) 2 w^3 z^3 (-12 w^9+3222 w^8 z-1308 w^9 z+239616 w^7 z^2-242127 w^8 z^2+39258 w^9 z^2+2717660 w^6 z^3-5597764 w^7 z^3+2953872 w^8 z^3-293520 w^9 z^3+9101604 w^5 z^4-34033564 w^6 z^4+37767812 w^7 z^4-13290210 w^8 z^4+840300 w^9 z^4+10817052 w^4 z^5-70833852 w^5 z^5+142552128 w^6 z^5-108435960 w^7 z^5+26824860 w^8 z^5-1005480 w^9 z^5+4693928 w^3 z^6-55099462 w^4 z^6+191848200 w^5 z^6-266081070 w^6 z^6+148408560 w^7 z^6-24713640 w^8 z^6+423360 w^9 z^6+677004 w^2 z^7-15692668 w^3 z^7+96170912 w^4 z^7-228647520 w^5 z^7+234249000 w^6 z^7-94575600 w^7 z^7+8467200 w^8 z^7+24240 w z^8-1422756 w^2 z^8+16818828 w^3 z^8-68802030 w^4 z^8+118704060 w^5 z^8-87741360 w^6 z^8+22135680 w^7 z^8+86 z^9-28456 w z^9+823728 w^2 z^9-6238200 w^3 z^9+17687340 w^4 z^9-20691720 w^5 z^9+8467200 w^6 z^9-43 z^10+6062 w z^10-102690 w^2 z^10+478680 w^3 z^10-793800 w^4 z^10+423360 w^5 z^10) GSV[5,11]-1/(9 (w-z)^13) 2 w^3 z^3 (86 w^9-43 w^10+24240 w^8 z-28456 w^9 z+6062 w^10 z+677004 w^7 z^2-1422756 w^8 z^2+823728 w^9 z^2-102690 w^10 z^2+4693928 w^6 z^3-15692668 w^7 z^3+16818828 w^8 z^3-6238200 w^9 z^3+478680 w^10 z^3+10817052 w^5 z^4-55099462 w^6 z^4+96170912 w^7 z^4-68802030 w^8 z^4+17687340 w^9 z^4-793800 w^10 z^4+9101604 w^4 z^5-70833852 w^5 z^5+191848200 w^6 z^5-228647520 w^7 z^5+118704060 w^8 z^5-20691720 w^9 z^5+423360 w^10 z^5+2717660 w^3 z^6-34033564 w^4 z^6+142552128 w^5 z^6-266081070 w^6 z^6+234249000 w^7 z^6-87741360 w^8 z^6+8467200 w^9 z^6+239616 w^2 z^7-5597764 w^3 z^7+37767812 w^4 z^7-108435960 w^5 z^7+148408560 w^6 z^7-94575600 w^7 z^7+22135680 w^8 z^7+3222 w z^8-242127 w^2 z^8+2953872 w^3 z^8-13290210 w^4 z^8+26824860 w^5 z^8-24713640 w^6 z^8+8467200 w^7 z^8-12 z^9-1308 w z^9+39258 w^2 z^9-293520 w^3 z^9+840300 w^4 z^9-1005480 w^5 z^9+423360 w^6 z^9) GSV[5,12]-1/(9 (w-z)^13) 2 w^3 z^3 (86 w^9-43 w^10+423360 w^4 z-1005480 w^5 z+840300 w^6 z-293520 w^7 z+63498 w^8 z-29764 w^9 z+6050 w^10 z+8467200 w^3 z^2-24713640 w^4 z^2+26824860 w^5 z^2-13290210 w^6 z^2+3630876 w^7 z^2-1664883 w^8 z^2+826950 w^9 z^2-102690 w^10 z^2+22135680 w^2 z^3-94575600 w^3 z^3+148408560 w^4 z^3-108435960 w^5 z^3+42461740 w^6 z^3-21290432 w^7 z^3+17058444 w^8 z^3-6238200 w^9 z^3+478680 w^10 z^3+8467200 w z^4-87741360 w^2 z^4+234249000 w^3 z^4-266081070 w^4 z^4+153369180 w^5 z^4-89133026 w^6 z^4+98888572 w^7 z^4-68802030 w^8 z^4+17687340 w^9 z^4-793800 w^10 z^4+423360 z^5-20691720 w z^5+118704060 w^2 z^5-228647520 w^3 z^5+200949804 w^4 z^5-141667704 w^5 z^5+200949804 w^6 z^5-228647520 w^7 z^5+118704060 w^8 z^5-20691720 w^9 z^5+423360 w^10 z^5-793800 z^6+17687340 w z^6-68802030 w^2 z^6+98888572 w^3 z^6-89133026 w^4 z^6+153369180 w^5 z^6-266081070 w^6 z^6+234249000 w^7 z^6-87741360 w^8 z^6+8467200 w^9 z^6+478680 z^7-6238200 w z^7+17058444 w^2 z^7-21290432 w^3 z^7+42461740 w^4 z^7-108435960 w^5 z^7+148408560 w^6 z^7-94575600 w^7 z^7+22135680 w^8 z^7-102690 z^8+826950 w z^8-1664883 w^2 z^8+3630876 w^3 z^8-13290210 w^4 z^8+26824860 w^5 z^8-24713640 w^6 z^8+8467200 w^7 z^8+6050 z^9-29764 w z^9+63498 w^2 z^9-293520 w^3 z^9+840300 w^4 z^9-1005480 w^5 z^9+423360 w^6 z^9-43 z^10+86 w z^10) (GSV[5,3]-GSV[5,4]-GSV[5,16]-GSV[5,17])-1/(9 (w-z)^13) 2 w^3 z^3 (423360 w^5-793800 w^6+478680 w^7-102690 w^8+6050 w^9-43 w^10+8467200 w^4 z-20691720 w^5 z+17687340 w^6 z-6238200 w^7 z+826950 w^8 z-29764 w^9 z+86 w^10 z+22135680 w^3 z^2-87741360 w^4 z^2+118704060 w^5 z^2-68802030 w^6 z^2+17058444 w^7 z^2-1664883 w^8 z^2+63498 w^9 z^2+8467200 w^2 z^3-94575600 w^3 z^3+234249000 w^4 z^3-228647520 w^5 z^3+98888572 w^6 z^3-21290432 w^7 z^3+3630876 w^8 z^3-293520 w^9 z^3+423360 w z^4-24713640 w^2 z^4+148408560 w^3 z^4-266081070 w^4 z^4+200949804 w^5 z^4-89133026 w^6 z^4+42461740 w^7 z^4-13290210 w^8 z^4+840300 w^9 z^4-1005480 w z^5+26824860 w^2 z^5-108435960 w^3 z^5+153369180 w^4 z^5-141667704 w^5 z^5+153369180 w^6 z^5-108435960 w^7 z^5+26824860 w^8 z^5-1005480 w^9 z^5+840300 w z^6-13290210 w^2 z^6+42461740 w^3 z^6-89133026 w^4 z^6+200949804 w^5 z^6-266081070 w^6 z^6+148408560 w^7 z^6-24713640 w^8 z^6+423360 w^9 z^6-293520 w z^7+3630876 w^2 z^7-21290432 w^3 z^7+98888572 w^4 z^7-228647520 w^5 z^7+234249000 w^6 z^7-94575600 w^7 z^7+8467200 w^8 z^7+63498 w z^8-1664883 w^2 z^8+17058444 w^3 z^8-68802030 w^4 z^8+118704060 w^5 z^8-87741360 w^6 z^8+22135680 w^7 z^8+86 z^9-29764 w z^9+826950 w^2 z^9-6238200 w^3 z^9+17687340 w^4 z^9-20691720 w^5 z^9+8467200 w^6 z^9-43 z^10+6050 w z^10-102690 w^2 z^10+478680 w^3 z^10-793800 w^4 z^10+423360 w^5 z^10) (GSV[5,14]-GSV[5,17]+GSV[5,18])-1/(3 (w-z)^13) 8 w^3 z^3 (35280 w^4-83790 w^5+70025 w^6-24460 w^7+3285 w^8-122 w^9+w^10+705600 w^3 z-2077110 w^4 z+2277300 w^5 z-1142530 w^6 z+258980 w^7 z-22926 w^8 z+1012 w^9 z-122 w^10 z+1844640 w^2 z^2-8234100 w^3 z^2+13394175 w^4 z^2-10147050 w^5 z^2+3700560 w^6 z^2-609720 w^7 z^2+67239 w^8 z^2-22926 w^9 z^2+3285 w^10 z^2+705600 w z^3-8234100 w^2 z^3+23402600 w^3 z^3-28186960 w^4 z^3+16229580 w^5 z^3-4465624 w^6 z^3+932456 w^7 z^3-609720 w^8 z^3+258980 w^9 z^3-24460 w^10 z^3+35280 z^4-2077110 w z^4+13394175 w^2 z^4-28186960 w^3 z^4+26143190 w^4 z^4-11533608 w^5 z^4+4055528 w^6 z^4-4465624 w^7 z^4+3700560 w^8 z^4-1142530 w^9 z^4+70025 w^10 z^4-83790 z^5+2277300 w z^5-10147050 w^2 z^5+16229580 w^3 z^5-11533608 w^4 z^5+6519528 w^5 z^5-11533608 w^6 z^5+16229580 w^7 z^5-10147050 w^8 z^5+2277300 w^9 z^5-83790 w^10 z^5+70025 z^6-1142530 w z^6+3700560 w^2 z^6-4465624 w^3 z^6+4055528 w^4 z^6-11533608 w^5 z^6+26143190 w^6 z^6-28186960 w^7 z^6+13394175 w^8 z^6-2077110 w^9 z^6+35280 w^10 z^6-24460 z^7+258980 w z^7-609720 w^2 z^7+932456 w^3 z^7-4465624 w^4 z^7+16229580 w^5 z^7-28186960 w^6 z^7+23402600 w^7 z^7-8234100 w^8 z^7+705600 w^9 z^7+3285 z^8-22926 w z^8+67239 w^2 z^8-609720 w^3 z^8+3700560 w^4 z^8-10147050 w^5 z^8+13394175 w^6 z^8-8234100 w^7 z^8+1844640 w^8 z^8-122 z^9+1012 w z^9-22926 w^2 z^9+258980 w^3 z^9-1142530 w^4 z^9+2277300 w^5 z^9-2077110 w^6 z^9+705600 w^7 z^9+z^10-122 w z^10+3285 w^2 z^10-24460 w^3 z^10+70025 w^4 z^10-83790 w^5 z^10+35280 w^6 z^10) GSV[6,5]+1/(3 (w-z)^13) 4 w^3 z^3 (-2 w^9+w^10-786 w^8 z+1012 w^9 z-242 w^10 z-26700 w^7 z^2+67239 w^8 z^2-45066 w^9 z^2+6570 w^10 z^2-217564 w^6 z^3+932456 w^7 z^3-1192740 w^8 z^3+517960 w^9 z^3-48920 w^10 z^3-586548 w^5 z^4+4055528 w^6 z^4-8713684 w^7 z^4+7401120 w^8 z^4-2285060 w^9 z^4+140050 w^10 z^4-586548 w^4 z^5+6519528 w^5 z^5-22480668 w^6 z^5+32459160 w^7 z^5-20294100 w^8 z^5+4554600 w^9 z^5-167580 w^10 z^5-217564 w^3 z^6+4055528 w^4 z^6-22480668 w^5 z^6+52286380 w^6 z^6-56373920 w^7 z^6+26788350 w^8 z^6-4154220 w^9 z^6+70560 w^10 z^6-26700 w^2 z^7+932456 w^3 z^7-8713684 w^4 z^7+32459160 w^5 z^7-56373920 w^6 z^7+46805200 w^7 z^7-16468200 w^8 z^7+1411200 w^9 z^7-786 w z^8+67239 w^2 z^8-1192740 w^3 z^8+7401120 w^4 z^8-20294100 w^5 z^8+26788350 w^6 z^8-16468200 w^7 z^8+3689280 w^8 z^8-2 z^9+1012 w z^9-45066 w^2 z^9+517960 w^3 z^9-2285060 w^4 z^9+4554600 w^5 z^9-4154220 w^6 z^9+1411200 w^7 z^9+z^10-242 w z^10+6570 w^2 z^10-48920 w^3 z^10+140050 w^4 z^10-167580 w^5 z^10+70560 w^6 z^10) GSV[6,10];*)


(* ::Input:: *)
(*H3fs=1/(2160 (-1+w) (w-z)^10 (-1+z)) w^2 z^2 (-60 w^10+164746920 w^5 z-2540563806 w^6 z+4492966165 w^7 z-2465799096 w^8 z+348650057 w^9 z+180 w^10 z+1819091520 w^4 z^2-12407189346 w^5 z^2+31292620634 w^6 z^2-31793360242 w^7 z^2+12238199905 w^8 z^2-1149363551 w^9 z^2+3559467600 w^3 z^3+18959983632 w^4 z^3-53897402021 w^5 z^3+26636002002 w^6 z^3+13000845918 w^7 z^3-8760695715 w^8 z^3+501799304 w^9 z^3+1819091520 w^2 z^4+18959983632 w^3 z^4-204113977796 w^4 z^4+433619096536 w^5 z^4-358799818229 w^6 z^4+125502437271 w^7 z^4-17942778724 w^8 z^4+955968310 w^9 z^4+164746920 w z^5-12407189346 w^2 z^5-53897402021 w^3 z^5+433619096536 w^4 z^5-796227270782 w^5 z^5+601939231175 w^6 z^5-197489851112 w^7 z^5+24955686210 w^8 z^5-657055140 w^9 z^5-2540563806 w z^6+31292620634 w^2 z^6+26636002002 w^3 z^6-358799818229 w^4 z^6+601939231175 w^5 z^6-393547287496 w^6 z^6+103044434600 w^7 z^6-8024608800 w^8 z^6+4492966165 w z^7-31793360242 w^2 z^7+13000845918 w^3 z^7+125502437271 w^4 z^7-197489851112 w^5 z^7+103044434600 w^6 z^7-16757480520 w^7 z^7-2465799096 w z^8+12238199905 w^2 z^8-8760695715 w^3 z^8-17942778724 w^4 z^8+24955686210 w^5 z^8-8024608800 w^6 z^8+348650057 w z^9-1149363551 w^2 z^9+501799304 w^3 z^9+955968310 w^4 z^9-657055140 w^5 z^9-60 z^10+180 w z^10) GSV[0,1]-1/(1080 (-1+w) (w-z)^12 (-1+z)) w^3 z^3 (-31655160 w^6+577532016 w^7-1024455582 w^8+552550761 w^9-73971855 w^10-90 w^11-962812800 w^5 z+14484820284 w^6 z-33523378080 w^7 z+28284361419 w^8 z-8997562259 w^9 z+714570446 w^10 z+90 w^11 z-4373400600 w^4 z^2+34160769432 w^5 z^2-127740475926 w^6 z^2+193858590666 w^7 z^2-124203581694 w^8 z^2+29854827994 w^9 z^2-1556725822 w^10 z^2-6054707520 w^3 z^3-47672354052 w^4 z^3+144418326096 w^5 z^3-24351313662 w^6 z^3-180361013354 w^7 z^3+142275038926 w^8 z^3-29089104755 w^9 z^3+835117521 w^10 z^3-4373400600 w^2 z^4-47672354052 w^3 z^4+558167902584 w^4 z^4-1365064783944 w^5 z^4+1321862323501 w^6 z^4-535914819872 w^7 z^4+78814187684 w^8 z^4-6271303731 w^9 z^4+452267330 w^10 z^4-962812800 w z^5+34160769432 w^2 z^5+144418326096 w^3 z^5-1365064783944 w^4 z^5+2955118145322 w^5 z^5-2758291629284 w^6 z^5+1217603678681 w^7 z^5-248215740513 w^8 z^5+21605281860 w^9 z^5-371257530 w^10 z^5-31655160 z^6+14484820284 w z^6-127740475926 w^2 z^6-24351313662 w^3 z^6+1321862323501 w^4 z^6-2758291629284 w^5 z^6+2344204097284 w^6 z^6-915528819477 w^7 z^6+153047362110 w^8 z^6-7654690770 w^9 z^6+577532016 z^7-33523378080 w z^7+193858590666 w^2 z^7-180361013354 w^3 z^7-535914819872 w^4 z^7+1217603678681 w^5 z^7-915528819477 w^6 z^7+282265386920 w^7 z^7-28977168300 w^8 z^7-1024455582 z^8+28284361419 w z^8-124203581694 w^2 z^8+142275038926 w^3 z^8+78814187684 w^4 z^8-248215740513 w^5 z^8+153047362110 w^6 z^8-28977168300 w^7 z^8+552550761 z^9-8997562259 w z^9+29854827994 w^2 z^9-29089104755 w^3 z^9-6271303731 w^4 z^9+21605281860 w^5 z^9-7654690770 w^6 z^9-73971855 z^10+714570446 w z^10-1556725822 w^2 z^10+835117521 w^3 z^10+452267330 w^4 z^10-371257530 w^5 z^10-90 z^11+90 w z^11) GSV[1,1]+1/(1080 (w-z)^12) w^3 z^3 (76554660 w^5-2678820765 w^6+4017455975 w^7-1672379930 w^8+153775520 w^9+90 w^10+1649267220 w^4 z-28099459452 w^5 z+65315643989 w^6 z-51508472820 w^7 z+14009666718 w^8 z-835556621 w^9 z+6669400440 w^3 z^2-3727086987 w^4 z^2+73932897783 w^5 z^2-172464238340 w^6 z^2+118905282456 w^7 z^2-24996636531 w^8 z^2+899367791 w^9 z^2+6669400440 w^2 z^3+82699643688 w^3 z^3-397635510907 w^4 z^3+464586284500 w^5 z^3-149848513796 w^6 z^3-10804940960 w^7 z^3+3504386549 w^8 z^3+183481460 w^9 z^3+1649267220 w z^4-3727086987 w^2 z^4-397635510907 w^3 z^4+1346819776380 w^4 z^4-1556654396298 w^5 z^4+764030343985 w^6 z^4-167410611393 w^7 z^4+16864605720 w^8 z^4-371257530 w^9 z^4+76554660 z^5-28099459452 w z^5+73932897783 w^2 z^5+464586284500 w^3 z^5-1556654396298 w^4 z^5+1641069233034 w^5 z^5-726939400987 w^6 z^5+134733318780 w^7 z^5-7654690770 w^8 z^5-2678820765 z^6+65315643989 w z^6-172464238340 w^2 z^6-149848513796 w^3 z^6+764030343985 w^4 z^6-726939400987 w^5 z^6+254906164400 w^6 z^6-28977168300 w^7 z^6+4017455975 z^7-51508472820 w z^7+118905282456 w^2 z^7-10804940960 w^3 z^7-167410611393 w^4 z^7+134733318780 w^5 z^7-28977168300 w^6 z^7-1672379930 z^8+14009666718 w z^8-24996636531 w^2 z^8+3504386549 w^3 z^8+16864605720 w^4 z^8-7654690770 w^5 z^8+153775520 z^9-835556621 w z^9+899367791 w^2 z^9+183481460 w^3 z^9-371257530 w^4 z^9+90 z^10) GSV[1,2]+1/(18 (w-z)^10) 11 w^3 z^3 (-5220 w^4-10116 w^5+10039 w^6-668 w^7-64800 w^3 z-138492 w^4 z+326214 w^5 z-129236 w^6 z+6517 w^7 z-137160 w^2 z^2-405792 w^3 z^2+2082393 w^4 z^2-1967004 w^5 z^2+516498 w^6 z^2-26652 w^7 z^2-64800 w z^3-405792 w^2 z^3+3755908 w^3 z^3-6773492 w^4 z^3+4074555 w^5 z^3-739044 w^6 z^3+26100 w^7 z^3-5220 z^4-138492 w z^4+2082393 w^2 z^4-6773492 w^3 z^4+7714060 w^4 z^4-3115104 w^5 z^4+324000 w^6 z^4-10116 z^5+326214 w z^5-1967004 w^2 z^5+4074555 w^3 z^5-3115104 w^4 z^5+685800 w^5 z^5+10039 z^6-129236 w z^6+516498 w^2 z^6-739044 w^3 z^6+324000 w^4 z^6-668 z^7+6517 w z^7-26652 w^2 z^7+26100 w^3 z^7) GSV[2,1]+1/(270 (w-z)^12) w^3 z^3 (-2233908 w^8+1118034 w^9+38314080 w^5 z-59277960 w^6 z-88920684 w^7 z+122084802 w^8 z-24378552 w^9 z+766281600 w^4 z^2-1590843240 w^5 z^2+482303736 w^6 z^2+1090943892 w^7 z^2-744162808 w^8 z^2+79064210 w^9 z^2+2003279040 w^3 z^3-6657562800 w^4 z^3+7803071028 w^5 z^3-2100931884 w^6 z^3-2257528410 w^7 z^3+1123894436 w^8 z^3-49244975 w^9 z^3+766281600 w^2 z^4-6657562800 w^3 z^4+15843857256 w^4 z^4-17887783644 w^5 z^4+8584066512 w^6 z^4-515982024 w^7 z^4-157777032 w^8 z^4-21392280 w^9 z^4+38314080 w z^5-1590843240 w^2 z^5+7803071028 w^3 z^5-17887783644 w^4 z^5+22981075316 w^5 z^5-13838633422 w^6 z^5+3252227151 w^7 z^5-419873400 w^8 z^5+5755680 w^9 z^5-59277960 w z^6+482303736 w^2 z^6-2100931884 w^3 z^6+8584066512 w^4 z^6-13838633422 w^5 z^6+8017586512 w^6 z^6-1526040720 w^7 z^6+81244800 w^8 z^6-88920684 w z^7+1090943892 w^2 z^7-2257528410 w^3 z^7-515982024 w^4 z^7+3252227151 w^5 z^7-1526040720 w^6 z^7+178597440 w^7 z^7-2233908 z^8+122084802 w z^8-744162808 w^2 z^8+1123894436 w^3 z^8-157777032 w^4 z^8-419873400 w^5 z^8+81244800 w^6 z^8+1118034 z^9-24378552 w z^9+79064210 w^2 z^9-49244975 w^3 z^9-21392280 w^4 z^9+5755680 w^5 z^9) GSV[2,2]-1/(1080 (w-z)^13) w^3 z^3 (-20788920 w^6+709686612 w^7-977375464 w^8+349637047 w^9-21782561 w^10-623869920 w^5 z+18084848724 w^6 z-35412159324 w^7 z+22125377771 w^8 z-4268151584 w^9 z+97631788 w^10 z-2673994680 w^4 z^2+48664385820 w^5 z^2-170928637200 w^6 z^2+197538801264 w^7 z^2-82967647713 w^8 z^2+9352413844 w^9 z^2+56730832 w^10 z^2-2031995520 w^3 z^3-54038565684 w^4 z^3+22309489172 w^5 z^3+232919510332 w^6 z^3-282259966440 w^7 z^3+90147637600 w^8 z^3-3593321064 w^9 z^3-188132900 w^10 z^3+1783797480 w^2 z^4-78380918496 w^3 z^4+465368036388 w^4 z^4-674424809386 w^5 z^4+247261846430 w^6 z^4+52659719320 w^7 z^4-16424816456 w^8 z^4-2465648908 w^9 z^4-25025940 w^10 z^4+913122720 w z^5+46693930248 w^2 z^5+23563039908 w^3 z^5-634034419350 w^4 z^5+1013279313840 w^5 z^5-534752758364 w^6 z^5+100157599528 w^7 z^5-13426714668 w^8 z^5+171802800 w^9 z^5+23022720 w^10 z^5+42906600 z^6+27725325120 w z^6-245513486776 w^2 z^6+427188042544 w^3 z^6-6500858250 w^4 z^6-395924365496 w^5 z^6+233044664964 w^6 z^6-42678796676 w^7 z^6+3153144780 w^8 z^6+301956480 w^9 z^6+1619131176 z^7-62775741324 w z^7+337426719524 w^2 z^7-576102092008 w^3 z^7+351232774996 w^4 z^7-38240494592 w^5 z^7-20106700204 w^6 z^7+4627880640 w^7 z^7+389410560 w^8 z^7-2368462260 z^8+43987827219 w z^8-171689562693 w^2 z^8+245177190988 w^3 z^8-142832928848 w^4 z^8+30538926588 w^5 z^8-1469113380 w^6 z^8-389410560 w^7 z^8+906845835 z^9-10510040320 w z^9+30203527756 w^2 z^9-32560120176 w^3 z^9+13574407708 w^4 z^9-1457047440 w^5 z^9-301956480 w^6 z^9-75535901 z^10+576968208 w z^10-1129818908 w^2 z^10+739285940 w^3 z^10-97264260 w^4 z^10-23022720 w^5 z^10) GSV[2,3]-1/(1080 (w-z)^13) w^3 z^3 (-42906600 w^6-1619131176 w^7+2368462260 w^8-906845835 w^9+75535901 w^10-913122720 w^5 z-27725325120 w^6 z+62775741324 w^7 z-43987827219 w^8 z+10510040320 w^9 z-576968208 w^10 z-1783797480 w^4 z^2-46693930248 w^5 z^2+245513486776 w^6 z^2-337426719524 w^7 z^2+171689562693 w^8 z^2-30203527756 w^9 z^2+1129818908 w^10 z^2+2031995520 w^3 z^3+78380918496 w^4 z^3-23563039908 w^5 z^3-427188042544 w^6 z^3+576102092008 w^7 z^3-245177190988 w^8 z^3+32560120176 w^9 z^3-739285940 w^10 z^3+2673994680 w^2 z^4+54038565684 w^3 z^4-465368036388 w^4 z^4+634034419350 w^5 z^4+6500858250 w^6 z^4-351232774996 w^7 z^4+142832928848 w^8 z^4-13574407708 w^9 z^4+97264260 w^10 z^4+623869920 w z^5-48664385820 w^2 z^5-22309489172 w^3 z^5+674424809386 w^4 z^5-1013279313840 w^5 z^5+395924365496 w^6 z^5+38240494592 w^7 z^5-30538926588 w^8 z^5+1457047440 w^9 z^5+23022720 w^10 z^5+20788920 z^6-18084848724 w z^6+170928637200 w^2 z^6-232919510332 w^3 z^6-247261846430 w^4 z^6+534752758364 w^5 z^6-233044664964 w^6 z^6+20106700204 w^7 z^6+1469113380 w^8 z^6+301956480 w^9 z^6-709686612 z^7+35412159324 w z^7-197538801264 w^2 z^7+282259966440 w^3 z^7-52659719320 w^4 z^7-100157599528 w^5 z^7+42678796676 w^6 z^7-4627880640 w^7 z^7+389410560 w^8 z^7+977375464 z^8-22125377771 w z^8+82967647713 w^2 z^8-90147637600 w^3 z^8+16424816456 w^4 z^8+13426714668 w^5 z^8-3153144780 w^6 z^8-389410560 w^7 z^8-349637047 z^9+4268151584 w z^9-9352413844 w^2 z^9+3593321064 w^3 z^9+2465648908 w^4 z^9-171802800 w^5 z^9-301956480 w^6 z^9+21782561 z^10-97631788 w z^10-56730832 w^2 z^10+188132900 w^3 z^10+25025940 w^4 z^10-23022720 w^5 z^10) GSV[2,4]+1/(270 (w-z)^12) w^3 z^3 (-24726240 w^4+128622060 w^5-275477603 w^6+257773093 w^7-97374737 w^8+10270833 w^9-350582400 w^3 z+2464792380 w^4 z-6387883464 w^5 z+7919455717 w^6 z-4811107315 w^7 z+1263067697 w^8 z-91375457 w^9 z-772873920 w^2 z^2+8887449960 w^3 z^2-31594347069 w^4 z^2+53917652187 w^5 z^2-48736974464 w^6 z^2+22535303648 w^7 z^2-4471867447 w^8 z^2+217573225 w^9 z^2-350582400 w z^3+8887449960 w^2 z^3-51990111728 w^3 z^3+130030574203 w^4 z^3-170195492717 w^5 z^3+121564822944 w^6 z^3-44248043792 w^7 z^3+6508957897 w^8 z^3-182609735 w^9 z^3-24726240 z^4+2464792380 w z^4-31594347069 w^2 z^4+130030574203 w^3 z^4-252751799134 w^4 z^4+264818829278 w^5 z^4-151089539177 w^6 z^4+42217781175 w^7 z^4-4122617592 w^8 z^4+39451860 w^9 z^4+128622060 z^5-6387883464 w z^5+53917652187 w^2 z^5-170195492717 w^3 z^5+264818829278 w^4 z^5-222255409054 w^5 z^5+98364555703 w^6 z^5-19256021529 w^7 z^5+845145540 w^8 z^5+5755680 w^9 z^5-275477603 z^6+7919455717 w z^6-48736974464 w^2 z^6+121564822944 w^3 z^6-151089539177 w^4 z^6+98364555703 w^5 z^6-30908236688 w^6 z^6+3106877400 w^7 z^6+81244800 w^8 z^6+257773093 z^7-4811107315 w z^7+22535303648 w^2 z^7-44248043792 w^3 z^7+42217781175 w^4 z^7-19256021529 w^5 z^7+3106877400 w^6 z^7+178597440 w^7 z^7-97374737 z^8+1263067697 w z^8-4471867447 w^2 z^8+6508957897 w^3 z^8-4122617592 w^4 z^8+845145540 w^5 z^8+81244800 w^6 z^8+10270833 z^9-91375457 w z^9+217573225 w^2 z^9-182609735 w^3 z^9+39451860 w^4 z^9+5755680 w^5 z^9) GSV[2,5]+1/(45 (w-z)^12) 2 w^3 z^3 (-8552880 w^4-7977060 w^5+48107280 w^6-46299009 w^7+14838326 w^8-1015243 w^9-99086400 w^3 z-236616660 w^4 z+1322267580 w^5 z-1815359601 w^6 z+1066180370 w^7 z-252771719 w^8 z+14325776 w^9 z-187215840 w^2 z^2-938773080 w^3 z^2+7159405320 w^4 z^2-14823453663 w^5 z^2+14249723696 w^6 z^2-6698541578 w^7 z^2+1317052652 w^8 z^2-61054410 w^9 z^2-99086400 w z^3-938773080 w^2 z^3+12176169240 w^3 z^3-39541858527 w^4 z^3+59723154110 w^5 z^3-47250518042 w^6 z^3+18879586820 w^7 z^3-3096082830 w^8 z^3+107988198 w^9 z^3-8552880 z^4-236616660 w z^4+7159405320 w^2 z^4-39541858527 w^3 z^4+94675330196 w^4 z^4-119000306618 w^5 z^4+81175177676 w^6 z^4-27774413010 w^7 z^4+3675300912 w^8 z^4-84777840 w^9 z^4-7977060 z^5+1322267580 w z^5-14823453663 w^2 z^5+59723154110 w^3 z^5-119000306618 w^4 z^5+129551706152 w^5 z^5-76620109350 w^6 z^5+21974125050 w^7 z^5-2159907120 w^8 z^5+24978240 w^9 z^5+48107280 z^6-1815359601 w z^6+14249723696 w^2 z^6-47250518042 w^3 z^6+81175177676 w^4 z^6-76620109350 w^5 z^6+38414395680 w^6 z^6-8702497440 w^7 z^6+499564800 w^8 z^6-46299009 z^7+1066180370 w z^7-6698541578 w^2 z^7+18879586820 w^3 z^7-27774413010 w^4 z^7+21974125050 w^5 z^7-8702497440 w^6 z^7+1306005120 w^7 z^7+14838326 z^8-252771719 w z^8+1317052652 w^2 z^8-3096082830 w^3 z^8+3675300912 w^4 z^8-2159907120 w^5 z^8+499564800 w^6 z^8-1015243 z^9+14325776 w z^9-61054410 w^2 z^9+107988198 w^3 z^9-84777840 w^4 z^9+24978240 w^5 z^9) GSV[3,1]-1/(3 (w-z)^12) 11 w^3 z^3 (300 w^6+540 w^7-557 w^8+40 w^9+10800 w^5 z+18720 w^6 z-41024 w^7 z+14510 w^8 z-519 w^9 z+67500 w^4 z^2+122040 w^5 z^2-556466 w^6 z^2+451640 w^7 z^2-101633 w^8 z^2+3898 w^9 z^2+120000 w^3 z^3+274500 w^4 z^3-2366288 w^5 z^3+3495980 w^6 z^3-1791882 w^7 z^3+292150 w^8 z^3-10127 w^9 z^3+67500 w^2 z^4+274500 w^3 z^4-3773330 w^4 z^4+9204830 w^5 z^4-8471751 w^6 z^4+3055722 w^7 z^4-351468 w^8 z^4+7350 w^9 z^4+10800 w z^5+122040 w^2 z^5-2366288 w^3 z^5+9204830 w^4 z^5-13918430 w^5 z^5+8983630 w^6 z^5-2223345 w^7 z^5+145950 w^8 z^5+300 z^6+18720 w z^6-556466 w^2 z^6+3495980 w^3 z^6-8471751 w^4 z^6+8983630 w^5 z^6-3977720 w^6 z^6+539700 w^7 z^6+540 z^7-41024 w z^7+451640 w^2 z^7-1791882 w^3 z^7+3055722 w^4 z^7-2223345 w^5 z^7+539700 w^6 z^7-557 z^8+14510 w z^8-101633 w^2 z^8+292150 w^3 z^8-351468 w^4 z^8+145950 w^5 z^8+40 z^9-519 w z^9+3898 w^2 z^9-10127 w^3 z^9+7350 w^4 z^9) GSV[3,2]+1/(3 (w-z)^12) 11 w^3 z^3 (-1470 w^5-1881 w^6+4546 w^7-1610 w^8+48 w^9-29190 w^4 z-35124 w^5 z+167530 w^6 z-129475 w^7 z+27784 w^8 z-734 w^9 z-107940 w^3 z^2-138255 w^4 z^2+1374414 w^5 z^2-1943840 w^6 z^2+975040 w^7 z^2-161473 w^8 z^2+5278 w^9 z^2-107940 w^2 z^3-203880 w^3 z^3+3720310 w^4 z^3-8791205 w^5 z^3+7978896 w^6 z^3-2992832 w^7 z^3+393190 w^8 z^3-11627 w^9 z^3-29190 w z^4-138255 w^2 z^4+3720310 w^3 z^4-14303740 w^4 z^4+21510232 w^5 z^4-14502071 w^6 z^4+4165602 w^7 z^4-405468 w^8 z^4+7350 w^9 z^4-1470 z^5-35124 w z^5+1374414 w^2 z^5-8791205 w^3 z^5+21510232 w^4 z^5-24006580 w^5 z^5+12345130 w^6 z^5-2560845 w^7 z^5+145950 w^8 z^5-1881 z^6+167530 w z^6-1943840 w^2 z^6+7978896 w^3 z^6-14502071 w^4 z^6+12345130 w^5 z^6-4577720 w^6 z^6+539700 w^7 z^6+4546 z^7-129475 w z^7+975040 w^2 z^7-2992832 w^3 z^7+4165602 w^4 z^7-2560845 w^5 z^7+539700 w^6 z^7-1610 z^8+27784 w z^8-161473 w^2 z^8+393190 w^3 z^8-405468 w^4 z^8+145950 w^5 z^8+48 z^9-734 w z^9+5278 w^2 z^9-11627 w^3 z^9+7350 w^4 z^9) GSV[3,3]+1/(45 (w-z)^13) w^3 z^3 (-55080 w^6+8823474 w^7-12508241 w^8+4588340 w^9-319421 w^10+1519200 w^5 z+222462342 w^6 z-478664784 w^7 z+325525624 w^8 z-73957852 w^9 z+3397156 w^10 z+21880440 w^4 z^2+699946974 w^5 z^2-2903039222 w^6 z^2+3728885626 w^7 z^2-1893448815 w^8 z^2+347332900 w^9 z^2-13864028 w^10 z^2+44640000 w^3 z^3-202944150 w^4 z^3-3256851716 w^5 z^3+10723561816 w^6 z^3-11615769400 w^7 z^3+5173702456 w^8 z^3-859134792 w^9 z^3+30940816 w^10 z^3+24289560 w^2 z^4-856899900 w^3 z^4+2323867146 w^4 z^4+5016817054 w^5 z^4-19268674962 w^6 z^4+19619651116 w^7 z^4-8087319536 w^8 z^4+1210453328 w^9 z^4-32530620 w^10 z^4+3535200 w z^5+106544052 w^2 z^5+2024538412 w^3 z^5-6358369244 w^4 z^5-1185698736 w^5 z^5+17452114822 w^6 z^5-18197960288 w^7 z^5+7031912496 w^8 z^5-864507120 w^9 z^5+12023760 w^10 z^5+15480 z^6+132244956 w z^6-593719790 w^2 z^6-2881584998 w^3 z^6+11030252438 w^4 z^6-8773148060 w^5 z^6-3713243142 w^6 z^6+7505271760 w^7 z^6-2925894300 w^8 z^6+234096240 w^9 z^6+6627852 z^7-249647712 w z^7+419930380 w^2 z^7+3836079336 w^3 z^7-12236709434 w^4 z^7+12959427148 w^5 z^7-4956291760 w^6 z^7-207000000 w^7 z^7+402941280 w^8 z^7-8830493 z^8+127822810 w z^8+161017431 w^2 z^8-2803765910 w^3 z^8+6500669068 w^4 z^8-6275610096 w^5 z^8+2713269300 w^6 z^8-402941280 w^7 z^8+2854592 z^9-12584372 w z^9-146191640 w^2 z^9+718509012 w^3 z^9-1172115728 w^4 z^9+842151120 w^5 z^9-234096240 w^6 z^9-141647 z^10-976206 w z^10+12684958 w^2 z^10-32594416 w^3 z^10+32809620 w^4 z^10-12023760 w^5 z^10) GSV[3,5]-1/(45 (w-z)^13) w^3 z^3 (373398 w^8-374118 w^9+62573 w^10-12771360 w^5 z+27203400 w^6 z+329140 w^7 z-26213994 w^8 z+12957320 w^9 z-1131628 w^10 z-249041520 w^4 z^2+668224620 w^5 z^2-534356826 w^6 z^2-41292582 w^7 z^2+217544299 w^8 z^2-68604298 w^9 z^2+3330575 w^10 z^2-540046080 w^3 z^3+2322098100 w^4 z^3-3514203564 w^5 z^3+1955600934 w^6 z^3+191449392 w^7 z^3-506973526 w^8 z^3+105916408 w^9 z^3-2118638 w^10 z^3+78452640 w^2 z^4+1203136200 w^3 z^4-4732754906 w^4 z^4+6435329040 w^5 z^4-3501453296 w^6 z^4+219528978 w^7 z^4+323023670 w^8 z^4-36310114 w^9 z^4-535320 w^10 z^4+114942240 w z^5-593036640 w^2 z^5-383250648 w^3 z^5+4043775666 w^4 z^5-6399462332 w^5 z^5+4206657194 w^6 z^5-1072082992 w^7 z^5+95101302 w^8 z^5-17537040 w^9 z^5+141120 w^10 z^5+6385680 z^6-246439620 w z^6+1020815898 w^2 z^6-1021058388 w^3 z^6-1265330932 w^4 z^6+3601440386 w^5 z^6-2819364752 w^6 z^6+851315450 w^7 z^6-110473440 w^8 z^6+3640560 w^9 z^6-9879660 z^7+196561384 w z^7-831627840 w^2 z^7+1391232584 w^3 z^7-567452574 w^4 z^7-847456492 w^5 z^7+841948540 w^6 z^7-210051840 w^7 z^7+18096960 w^8 z^7+4792524 z^8-80527536 w z^8+387961411 w^2 z^8-725302726 w^3 z^8+443203730 w^4 z^8+92636196 w^5 z^8-141314040 w^6 z^8+25210080 w^7 z^8-875982 z^9+17721644 w z^9-82024090 w^2 z^9+118682908 w^3 z^9-31424772 w^4 z^9-33305520 w^5 z^9+10859520 w^6 z^9+42937 z^10-1087316 w z^10+3288545 w^2 z^10-1550364 w^3 z^10-1734000 w^4 z^10+818160 w^5 z^10) GSV[3,6]+1/(45 (w-z)^13) w^3 z^3 (6385680 w^6-9879660 w^7+4792524 w^8-875982 w^9+42937 w^10+114942240 w^5 z-246439620 w^6 z+196561384 w^7 z-80527536 w^8 z+17721644 w^9 z-1087316 w^10 z+78452640 w^4 z^2-593036640 w^5 z^2+1020815898 w^6 z^2-831627840 w^7 z^2+387961411 w^8 z^2-82024090 w^9 z^2+3288545 w^10 z^2-540046080 w^3 z^3+1203136200 w^4 z^3-383250648 w^5 z^3-1021058388 w^6 z^3+1391232584 w^7 z^3-725302726 w^8 z^3+118682908 w^9 z^3-1550364 w^10 z^3-249041520 w^2 z^4+2322098100 w^3 z^4-4732754906 w^4 z^4+4043775666 w^5 z^4-1265330932 w^6 z^4-567452574 w^7 z^4+443203730 w^8 z^4-31424772 w^9 z^4-1734000 w^10 z^4-12771360 w z^5+668224620 w^2 z^5-3514203564 w^3 z^5+6435329040 w^4 z^5-6399462332 w^5 z^5+3601440386 w^6 z^5-847456492 w^7 z^5+92636196 w^8 z^5-33305520 w^9 z^5+818160 w^10 z^5+27203400 w z^6-534356826 w^2 z^6+1955600934 w^3 z^6-3501453296 w^4 z^6+4206657194 w^5 z^6-2819364752 w^6 z^6+841948540 w^7 z^6-141314040 w^8 z^6+10859520 w^9 z^6+329140 w z^7-41292582 w^2 z^7+191449392 w^3 z^7+219528978 w^4 z^7-1072082992 w^5 z^7+851315450 w^6 z^7-210051840 w^7 z^7+25210080 w^8 z^7+373398 z^8-26213994 w z^8+217544299 w^2 z^8-506973526 w^3 z^8+323023670 w^4 z^8+95101302 w^5 z^8-110473440 w^6 z^8+18096960 w^7 z^8-374118 z^9+12957320 w z^9-68604298 w^2 z^9+105916408 w^3 z^9-36310114 w^4 z^9-17537040 w^5 z^9+3640560 w^6 z^9+62573 z^10-1131628 w z^10+3330575 w^2 z^10-2118638 w^3 z^10-535320 w^4 z^10+141120 w^5 z^10) GSV[3,7]-1/(45 (w-z)^12) w^3 z^3 (-9250080 w^4+20430060 w^5-15942173 w^6+5235882 w^7-541990 w^8-35573 w^9-208992000 w^3 z+570332700 w^4 z-566985792 w^5 z+250839570 w^6 z-47092471 w^7 z+1293023 w^8 z+483687 w^9 z-570306240 w^2 z^2+2355041640 w^3 z^2-3451193475 w^4 z^2+2218744278 w^5 z^2-586371184 w^6 z^2+21176750 w^7 z^2+16568115 w^8 z^2-1982295 w^9 z^2-208992000 w z^3+2355041640 w^2 z^3-6093905120 w^3 z^3+6130854270 w^4 z^3-2237098465 w^5 z^3-178813858 w^6 z^3+288260250 w^7 z^3-61644345 w^8 z^3+3322154 w^9 z^3-9250080 z^4+570332700 w z^4-3451193475 w^2 z^4+6130854270 w^3 z^4-3405946180 w^4 z^4-1015344742 w^5 z^4+1684776693 w^6 z^4-578720835 w^7 z^4+78158496 w^8 z^4-2451120 w^9 z^4+20430060 z^5-566985792 w z^5+2218744278 w^2 z^5-2237098465 w^3 z^5-1015344742 w^4 z^5+2995837710 w^5 z^5-1809486525 w^6 z^5+436398630 w^7 z^5-41756400 w^8 z^5+677040 w^9 z^5-15942173 z^6+250839570 w z^6-586371184 w^2 z^6-178813858 w^3 z^6+1684776693 w^4 z^6-1809486525 w^5 z^6+785445440 w^6 z^6-139853280 w^7 z^6+7896000 w^8 z^6+5235882 z^7-47092471 w z^7+21176750 w^2 z^7+288260250 w^3 z^7-578720835 w^4 z^7+436398630 w^5 z^7-139853280 w^6 z^7+15009120 w^7 z^7-541990 z^8+1293023 w z^8+16568115 w^2 z^8-61644345 w^3 z^8+78158496 w^4 z^8-41756400 w^5 z^8+7896000 w^6 z^8-35573 z^9+483687 w z^9-1982295 w^2 z^9+3322154 w^3 z^9-2451120 w^4 z^9+677040 w^5 z^9) GSV[3,8]-1/(45 (w-z)^13) w^3 z^3 (599760 w^5-4029840 w^6+9496298 w^7-8852809 w^8+3105122 w^9-267368 w^10+15516480 w^4 z-136033380 w^5 z+388981564 w^6 z-488822516 w^7 z+283081172 w^8 z-66767020 w^9 z+3842078 w^10 z+77794080 w^3 z^2-801247260 w^4 z^2+2885874918 w^5 z^2-5032536970 w^6 z^2+4541880056 w^7 z^2-2034676274 w^8 z^2+379244918 w^9 z^2-16509187 w^10 z^2+109448640 w^2 z^3-1312570680 w^3 z^3+6352294780 w^4 z^3-15799526524 w^5 z^3+21674911558 w^6 z^3-16280146960 w^7 z^3+6194863256 w^8 z^3-969808940 w^9 z^3+33059454 w^10 z^3+47034960 w z^4-668927520 w^2 z^4+4570774760 w^3 z^4-16681842962 w^4 z^4+34958118782 w^5 z^4-42340517138 w^6 z^4+28494514756 w^7 z^4-9637351318 w^8 z^4+1283631042 w^9 z^4-31995300 w^10 z^4+3521280 z^5-102478740 w z^5+862561794 w^2 z^5-4595856844 w^3 z^5+15700198142 w^4 z^5-32766805700 w^5 z^5+39302187842 w^6 z^5-25429883044 w^7 z^5+7883179554 w^8 z^5-859812000 w^9 z^5+11882640 w^10 z^5-3331380 z^6-32877048 w z^6+665152790 w^2 z^6-2724677138 w^3 z^6+2811996394 w^4 z^6+4833871736 w^5 z^6-12845176682 w^6 z^6+10123948430 w^7 z^6-3065838300 w^8 z^6+230455680 w^9 z^6-6207066 z^7+244659724 w z^7-2183460712 w^2 z^7+8160460328 w^3 z^7-14557816874 w^4 z^7+12337903964 w^5 z^7-3837977660 w^6 z^7-539977920 w^7 z^7+384844320 w^8 z^7+9215711 z^8-217560454 w z^8+1603395634 w^2 z^8-5265215662 w^3 z^8+8650301954 w^4 z^8-7285576692 w^5 z^8+2933469420 w^6 z^8-428151360 w^7 z^8-3462928 z^9+65789672 w z^9-411457582 w^2 z^9+1137868132 w^3 z^9-1535033156 w^4 z^9+991033920 w^5 z^9-244955760 w^6 z^9+293632 z^10-4673668 w z^10+23107121 w^2 z^10-46796572 w^3 z^10+40964580 w^4 z^10-12841920 w^5 z^10) GSV[3,9]-1/(45 (w-z)^13) w^3 z^3 (-3521280 w^5+3331380 w^6+6207066 w^7-9215711 w^8+3462928 w^9-293632 w^10-47034960 w^4 z+102478740 w^5 z+32877048 w^6 z-244659724 w^7 z+217560454 w^8 z-65789672 w^9 z+4673668 w^10 z-109448640 w^3 z^2+668927520 w^4 z^2-862561794 w^5 z^2-665152790 w^6 z^2+2183460712 w^7 z^2-1603395634 w^8 z^2+411457582 w^9 z^2-23107121 w^10 z^2-77794080 w^2 z^3+1312570680 w^3 z^3-4570774760 w^4 z^3+4595856844 w^5 z^3+2724677138 w^6 z^3-8160460328 w^7 z^3+5265215662 w^8 z^3-1137868132 w^9 z^3+46796572 w^10 z^3-15516480 w z^4+801247260 w^2 z^4-6352294780 w^3 z^4+16681842962 w^4 z^4-15700198142 w^5 z^4-2811996394 w^6 z^4+14557816874 w^7 z^4-8650301954 w^8 z^4+1535033156 w^9 z^4-40964580 w^10 z^4-599760 z^5+136033380 w z^5-2885874918 w^2 z^5+15799526524 w^3 z^5-34958118782 w^4 z^5+32766805700 w^5 z^5-4833871736 w^6 z^5-12337903964 w^7 z^5+7285576692 w^8 z^5-991033920 w^9 z^5+12841920 w^10 z^5+4029840 z^6-388981564 w z^6+5032536970 w^2 z^6-21674911558 w^3 z^6+42340517138 w^4 z^6-39302187842 w^5 z^6+12845176682 w^6 z^6+3837977660 w^7 z^6-2933469420 w^8 z^6+244955760 w^9 z^6-9496298 z^7+488822516 w z^7-4541880056 w^2 z^7+16280146960 w^3 z^7-28494514756 w^4 z^7+25429883044 w^5 z^7-10123948430 w^6 z^7+539977920 w^7 z^7+428151360 w^8 z^7+8852809 z^8-283081172 w z^8+2034676274 w^2 z^8-6194863256 w^3 z^8+9637351318 w^4 z^8-7883179554 w^5 z^8+3065838300 w^6 z^8-384844320 w^7 z^8-3105122 z^9+66767020 w z^9-379244918 w^2 z^9+969808940 w^3 z^9-1283631042 w^4 z^9+859812000 w^5 z^9-230455680 w^6 z^9+267368 z^10-3842078 w z^10+16509187 w^2 z^10-33059454 w^3 z^10+31995300 w^4 z^10-11882640 w^5 z^10) GSV[3,10]+1/(9 (w-z)^12) 2 w^3 z^3 (52920 w^4-858060 w^5+2022453 w^6-1741248 w^7+572740 w^8-48765 w^9+1058400 w^3 z-17278380 w^4 z+55098252 w^5 z-71763660 w^6 z+42804589 w^7 z-10596405 w^8 z+676844 w^9 z+2766960 w^2 z^2-64191960 w^3 z^2+307267155 w^4 z^2-613708812 w^5 z^2+600686116 w^6 z^2-288011100 w^7 z^2+58021289 w^8 z^2-2828208 w^9 z^2+1058400 w z^3-64191960 w^2 z^3+528603480 w^3 z^3-1677856680 w^4 z^3+2607252475 w^5 z^3-2112154620 w^6 z^3+854157896 w^7 z^3-141956580 w^8 z^3+5084229 w^9 z^3+52920 z^4-17278380 w z^4+307267155 w^2 z^4-1677856680 w^3 z^4+4185091360 w^4 z^4-5447809110 w^5 z^4+3784922831 w^6 z^4-1305048132 w^7 z^4+174817296 w^8 z^4-4154220 w^9 z^4-858060 z^5+55098252 w z^5-613708812 w^2 z^5+2607252475 w^3 z^5-5447809110 w^4 z^5+6112119080 w^5 z^5-3669496680 w^6 z^5+1062387315 w^7 z^5-106259580 w^8 z^5+1270080 w^9 z^5+2022453 z^6-71763660 w z^6+600686116 w^2 z^6-2112154620 w^3 z^6+3784922831 w^4 z^6-3669496680 w^5 z^6+1871343120 w^6 z^6-430957800 w^7 z^6+25401600 w^8 z^6-1741248 z^7+42804589 w z^7-288011100 w^2 z^7+854157896 w^3 z^7-1305048132 w^4 z^7+1062387315 w^5 z^7-430957800 w^6 z^7+66407040 w^7 z^7+572740 z^8-10596405 w z^8+58021289 w^2 z^8-141956580 w^3 z^8+174817296 w^4 z^8-106259580 w^5 z^8+25401600 w^6 z^8-48765 z^9+676844 w z^9-2828208 w^2 z^9+5084229 w^3 z^9-4154220 w^4 z^9+1270080 w^5 z^9) GSV[3,11]-1/(45 (w-z)^13) w^3 z^3 (-19800 w^6+7725663 w^7-10669367 w^8+3721466 w^9-230534 w^10+2527200 w^5 z+177353649 w^6 z-364156248 w^7 z+226674217 w^8 z-43271112 w^9 z+1210475 w^10 z+23085000 w^4 z^2+403245513 w^5 z^2-1748379506 w^6 z^2+2074408003 w^7 z^2-866215692 w^8 z^2+100570630 w^9 z^2-589535 w^10 z^2+44640000 w^3 z^3-529922025 w^4 z^3-616156652 w^5 z^3+3920988409 w^6 z^3-3889845032 w^7 z^3+1184968273 w^8 z^3-70312890 w^9 z^3-826800 w^10 z^3+23085000 w^2 z^4-529922025 w^3 z^4+2323867146 w^4 z^4-670776095 w^5 z^4-4119211262 w^6 z^4+3691470841 w^7 z^4-793325234 w^8 z^4+19168800 w^9 z^4+139500 w^10 z^4+2527200 w z^5+403245513 w^2 z^5-616156652 w^3 z^5-670776095 w^4 z^5-1185698736 w^5 z^5+4339483381 w^6 z^5-2619266570 w^7 z^5+378151200 w^8 z^5-11178000 w^9 z^5-19800 z^6+177353649 w z^6-1748379506 w^2 z^6+3920988409 w^3 z^6-4119211262 w^4 z^6+4339483381 w^5 z^6-3713243142 w^6 z^6+1274490000 w^7 z^6-106312500 w^8 z^6+7725663 z^7-364156248 w z^7+2074408003 w^2 z^7-3889845032 w^3 z^7+3691470841 w^4 z^7-2619266570 w^5 z^7+1274490000 w^6 z^7-207000000 w^7 z^7-10669367 z^8+226674217 w z^8-866215692 w^2 z^8+1184968273 w^3 z^8-793325234 w^4 z^8+378151200 w^5 z^8-106312500 w^6 z^8+3721466 z^9-43271112 w z^9+100570630 w^2 z^9-70312890 w^3 z^9+19168800 w^4 z^9-11178000 w^5 z^9-230534 z^10+1210475 w z^10-589535 w^2 z^10-826800 w^3 z^10+139500 w^4 z^10) GSV[3,12]+1/(45 (w-z)^12) 2 w^3 z^3 (-1799280 w^4+1776600 w^5+5597760 w^6-9041400 w^7+3709966 w^8-297467 w^9-35985600 w^3 z+45836280 w^4 z+223025040 w^5 z-546644088 w^6 z+424709956 w^7 z-119179207 w^8 z+7631572 w^9 z-94076640 w^2 z^2+186898320 w^3 z^2+1462114080 w^4 z^2-5517751752 w^5 z^2+7170630088 w^6 z^2-4063168972 w^7 z^2+905568124 w^8 z^2-46869558 w^9 z^2-35985600 w z^3+186898320 w^2 z^3+2635983840 w^3 z^3-16150241160 w^4 z^3+33954057676 w^5 z^3-33213220228 w^6 z^3+15306280600 w^7 z^3-2798595798 w^8 z^3+110373672 w^9 z^3-1799280 z^4+45836280 w z^4+1462114080 w^2 z^4-16150241160 w^3 z^4+55943957428 w^4 z^4-89704214926 w^5 z^4+72340918660 w^6 z^4-27942239034 w^7 z^4+4112248248 w^8 z^4-109226880 w^9 z^4+1776600 z^5+223025040 w z^5-5517751752 w^2 z^5+33954057676 w^3 z^5-89704214926 w^4 z^5+119091795688 w^5 z^5-81318628410 w^6 z^5+26109639720 w^7 z^5-2865663360 w^8 z^5+38102400 w^9 z^5+5597760 z^6-546644088 w z^6+7170630088 w^2 z^6-33213220228 w^3 z^6+72340918660 w^4 z^6-81318628410 w^5 z^6+46601897520 w^6 z^6-11814284160 w^7 z^6+762048000 w^8 z^6-9041400 z^7+424709956 w z^7-4063168972 w^2 z^7+15306280600 w^3 z^7-27942239034 w^4 z^7+26109639720 w^5 z^7-11814284160 w^6 z^7+1992211200 w^7 z^7+3709966 z^8-119179207 w z^8+905568124 w^2 z^8-2798595798 w^3 z^8+4112248248 w^4 z^8-2865663360 w^5 z^8+762048000 w^6 z^8-297467 z^9+7631572 w z^9-46869558 w^2 z^9+110373672 w^3 z^9-109226880 w^4 z^9+38102400 w^5 z^9) GSV[4,1]+1/(45 (w-z)^13) 2 w^3 z^3 (-8552880 w^4+10093860 w^5+18298050 w^6-38098580 w^7+23259564 w^8-5391854 w^9+344429 w^10-99086400 w^3 z+103958820 w^4 z+674265600 w^5 z-1781794252 w^6 z+1766844984 w^7 z-822166590 w^8 z+168038040 w^9 z-10028540 w^10 z-187215840 w^2 z^2+142957080 w^3 z^2+4322775150 w^4 z^2-15569993532 w^5 z^2+23295963282 w^6 z^2-17888702364 w^7 z^2+7096604955 w^8 z^2-1275062430 w^9 z^2+63833346 w^10 z^2-99086400 w z^3+48416760 w^2 z^3+7864154880 w^3 z^3-41638213724 w^4 z^3+92875288848 w^5 z^3-109736873220 w^6 z^3+72023764304 w^7 z^3-25100273700 w^8 z^3+3909327456 w^9 z^3-151592312 w^10 z^3-8552880 z^4+48322260 w z^4+4523861070 w^2 z^4-39630274396 w^3 z^4+135018630270 w^4 z^4-240287021304 w^5 z^4+243760526032 w^6 z^4-141296453184 w^7 z^4+43409614650 w^8 z^4-5680160176 w^9 z^4+151697400 w^10 z^4+7165620 z^5+736398720 w z^5-13439716548 w^2 z^5+74997244776 w^3 z^5-203263259736 w^4 z^5+310265913384 w^5 z^5-278713569228 w^6 z^5+143927111328 w^7 z^5-38405639172 w^8 z^5+3932686080 w^9 z^5-55697040 w^10 z^5+20727330 z^6-1403782388 w z^6+15049568766 w^2 z^6-65084638140 w^3 z^6+149055078800 w^4 z^6-200231289300 w^5 z^6+160810260210 w^6 z^6-73478448860 w^7 z^6+16333311240 w^8 z^6-1065592080 w^9 z^6+1607760 w^10 z^6-28158580 z^7+897041328 w z^7-6907237956 w^2 z^7+23799017920 w^3 z^7-46075264380 w^4 z^7+54524325936 w^5 z^7-39128164360 w^6 z^7+15458104320 w^7 z^7-2556136800 w^8 z^7+15220800 w^9 z^7+9286182 z^8-171603330 w z^8+767155971 w^2 z^8-1388276640 w^3 z^8+1495221798 w^4 z^8-1560539328 w^5 z^8+1312563960 w^6 z^8-487640160 w^7 z^8+22891680 w^8 z^8-444706 z^9-8407632 w z^9+155765064 w^2 z^9-627873744 w^3 z^9+1009021876 w^4 z^9-694376640 w^5 z^9+151709040 w^6 z^9+15220800 w^7 z^9+54997 z^10+842738 w z^10-11188980 w^2 z^10+31854332 w^3 z^10-31652760 w^4 z^10+8371440 w^5 z^10+1607760 w^6 z^10) GSV[4,2]-1/(3 (w-z)^13) 11 w^3 z^3 (-300 w^6-390 w^7+852 w^8-261 w^9+4 w^10-10800 w^5 z-13170 w^6 z+51504 w^7 z-33393 w^8 z+5504 w^9 z-63 w^10 z-67500 w^4 z^2-82890 w^5 z^2+630696 w^6 z^2-740940 w^7 z^2+300948 w^8 z^2-37299 w^9 z^2+780 w^10 z^2-120000 w^3 z^3-180750 w^4 z^3+2564208 w^5 z^3-4951512 w^6 z^3+3664992 w^7 z^3-1089780 w^8 z^3+106800 w^9 z^3-2130 w^10 z^3-67500 w^2 z^4-180750 w^3 z^4+4039080 w^4 z^4-12291894 w^5 z^4+14849736 w^6 z^4-8003736 w^7 z^4+1787160 w^8 z^4-128790 w^9 z^4+1500 w^10 z^4-10800 w z^5-82890 w^2 z^5+2564208 w^3 z^5-12291894 w^4 z^5+23341632 w^5 z^5-20529522 w^6 z^5+8267760 w^7 z^5-1305630 w^8 z^5+54000 w^9 z^5-300 z^6-13170 w z^6+630696 w^2 z^6-4951512 w^3 z^6+14849736 w^4 z^6-20529522 w^5 z^6+13493400 w^6 z^6-3830250 w^7 z^6+337500 w^8 z^6-390 z^7+51504 w z^7-740940 w^2 z^7+3664992 w^3 z^7-8003736 w^4 z^7+8267760 w^5 z^7-3830250 w^6 z^7+600000 w^7 z^7+852 z^8-33393 w z^8+300948 w^2 z^8-1089780 w^3 z^8+1787160 w^4 z^8-1305630 w^5 z^8+337500 w^6 z^8-261 z^9+5504 w z^9-37299 w^2 z^9+106800 w^3 z^9-128790 w^4 z^9+54000 w^5 z^9+4 z^10-63 w z^10+780 w^2 z^10-2130 w^3 z^10+1500 w^4 z^10) GSV[4,3]+1/(45 (w-z)^13) 2 w^3 z^3 (540 w^8-810 w^9+245 w^10-6350400 w^5 z+11907000 w^6 z-7076520 w^7 z+1352160 w^8 z+15416 w^9 z-17762 w^10 z-127008000 w^4 z^2+307200600 w^5 z^2-257348880 w^6 z^2+84993840 w^7 z^2-7053408 w^8 z^2-1372536 w^9 z^2+222366 w^10 z^2-332035200 w^3 z^3+1252616400 w^4 z^3-1619744040 w^5 z^3+873842580 w^6 z^3-164915372 w^7 z^3-13367580 w^8 z^3+8577632 w^9 z^3-805620 w^10 z^3-127008000 w^2 z^4+1252616400 w^3 z^4-2890348200 w^4 z^4+2591370630 w^5 z^4-890209061 w^6 z^4-1180264 w^7 z^4+74185338 w^8 z^4-18809640 w^9 z^4+1186420 w^10 z^4-6350400 w z^5+307200600 w^2 z^5-1623826440 w^3 z^5+2610557910 w^4 z^5-1558209240 w^5 z^5+145358142 w^6 z^5+216167304 w^7 z^5-105666480 w^8 z^5+19944600 w^9 z^5-839160 w^10 z^5+11907000 w z^6-256441680 w^2 z^6+882597060 w^3 z^6-936854261 w^4 z^6+193598502 w^5 z^6+264483320 w^6 z^6-222350460 w^7 z^6+77322900 w^8 z^6-10959480 w^9 z^6+267960 w^10 z^6-6363720 w z^7+78261120 w^2 z^7-158932172 w^3 z^7+22338896 w^4 z^7+182283384 w^5 z^7-212900460 w^6 z^7+117159760 w^7 z^7-29226960 w^8 z^7+2536800 w^9 z^7+32940 z^8-277560 w z^8+3120192 w^2 z^8-30413220 w^3 z^8+80399658 w^4 z^8-103262400 w^5 z^8+77322900 w^6 z^8-29226960 w^7 z^8+3815280 w^8 z^8-42930 z^9+1041416 w z^9-5976576 w^2 z^9+15180752 w^3 z^9-21727800 w^4 z^9+19944600 w^5 z^9-10959480 w^6 z^9+2536800 w^7 z^9+11045 z^10-166802 w z^10+633846 w^2 z^10-1101540 w^3 z^10+1186420 w^4 z^10-839160 w^5 z^10+267960 w^6 z^10) GSV[4,4]-1/(45 (w-z)^13) w^3 z^3 (-70560 w^5+214200 w^6-269480 w^7+309414 w^8-194366 w^9+33163 w^10-1411200 w^4 z+5561640 w^5 z-8669340 w^6 z+8832232 w^7 z-6969870 w^8 z+2897100 w^9 z-344250 w^10 z-3689280 w^3 z^2+23239440 w^4 z^2-51576540 w^5 z^2+58078374 w^6 z^2-49413732 w^7 z^2+34242555 w^8 z^2-11981718 w^9 z^2+1107972 w^10 z^2-1411200 w^2 z^3+24378480 w^3 z^3-94877000 w^4 z^3+151029120 w^5 z^3-132286932 w^6 z^3+107433648 w^7 z^3-75531780 w^8 z^3+23954384 w^9 z^3-1815320 w^10 z^3-70560 w z^4+6231960 w^2 z^4-59778720 w^3 z^4+174901150 w^4 z^4-218771400 w^5 z^4+169091464 w^6 z^4-155980436 w^7 z^4+111289116 w^8 z^4-31371120 w^9 z^4+2020040 w^10 z^4+249480 w z^5-11207820 w^2 z^5+82293096 w^3 z^5-217668984 w^4 z^5+280661832 w^5 z^5-266375196 w^6 z^5+242126928 w^7 z^5-136008240 w^8 z^5+30716400 w^9 z^5-1537200 w^10 z^5-370700 w z^6+12600858 w^2 z^6-90397980 w^3 z^6+262787640 w^4 z^6-406695180 w^5 z^6+417840200 w^6 z^6-295695320 w^7 z^6+116120040 w^8 z^6-19096560 w^9 z^6+535920 w^10 z^6+381616 w z^7-11885388 w^2 z^7+87057760 w^3 z^7-258667412 w^4 z^7+397192608 w^5 z^7-360781320 w^6 z^7+193515680 w^7 z^7-51075360 w^8 z^7+5073600 w^9 z^7+540 z^8-337578 w z^8+8623797 w^2 z^8-55630980 w^3 z^8+146374236 w^4 z^8-195108960 w^5 z^8+144132360 w^6 z^8-55631520 w^7 z^8+7630560 w^8 z^8-970 z^9+184316 w z^9-3406434 w^2 z^9+17391104 w^3 z^9-37066880 w^4 z^9+39465840 w^5 z^9-21777840 w^6 z^9+5073600 w^7 z^9+325 z^10-35414 w z^10+449052 w^2 z^10-1611240 w^3 z^10+2372840 w^4 z^10-1678320 w^5 z^10+535920 w^6 z^10) GSV[4,8]-1/(45 (w-z)^13) w^3 z^3 (-2850960 w^4+3070620 w^5+6421430 w^6-11907400 w^7+6672450 w^8-1494238 w^9+112955 w^10-33028800 w^3 z+28996380 w^4 z+232097160 w^5 z-562426460 w^6 z+517518304 w^7 z-224508666 w^8 z+44094544 w^9 z-2769866 w^10 z-62405280 w^2 z^2+36749160 w^3 z^2+1458372210 w^4 z^2-4968605580 w^5 z^2+7003062732 w^6 z^2-5037520272 w^7 z^2+1878491883 w^8 z^2-325158096 w^9 z^2+16718796 w^10 z^2-33028800 w z^3+21941640 w^2 z^3+2602563440 w^3 z^3-13452145120 w^4 z^3+28763258784 w^5 z^3-32197554056 w^6 z^3+19905517720 w^7 z^3-6559284060 w^8 z^3+988849232 w^9 z^3-39291400 w^10 z^3-2850960 z^4+20282220 w z^4+1471377930 w^2 z^4-12983098640 w^3 z^4+43264016440 w^4 z^4-74011051068 w^5 z^4+71317378070 w^6 z^4-39033828688 w^7 z^4+11362365558 w^8 z^4-1445047520 w^9 z^4+39996880 w^10 z^4+2611980 z^5+236159400 w z^5-4474475580 w^2 z^5+25009725840 w^3 z^5-66460310052 w^4 z^5+97690572288 w^5 z^5-83328859020 w^6 z^5+40521244944 w^7 z^5-10202374140 w^8 z^5+1020470640 w^9 z^5-15775200 w^10 z^5+6585230 z^6-476649580 w z^6+5272092036 w^2 z^6-23070262904 w^3 z^6+52223981146 w^4 z^6-67627034364 w^5 z^6+51219875390 w^6 z^6-21742334740 w^7 z^6+4486571040 w^8 z^6-292068000 w^9 z^6+1071840 w^10 z^6-9809240 z^7+336230608 w z^7-2781653328 w^2 z^7+10143929192 w^3 z^7-19948417084 w^4 z^7+22716305904 w^5 z^7-14935525640 w^6 z^7+5231017120 w^7 z^7-763398720 w^8 z^7+10147200 w^9 z^7+3889206 z^8-89695374 w z^8+584862135 w^2 z^8-1782769800 w^3 z^8+3000479298 w^4 z^8-2899883280 w^5 z^8+1526039760 w^6 z^8-357900480 w^7 z^8+15261120 w^8 z^8-451642 z^9+7025360 w z^9-32961282 w^2 z^9+79205072 w^3 z^9-117929140 w^4 z^9+108412080 w^5 z^9-53434080 w^6 z^9+10147200 w^7 z^9+38707 z^10-417740 w z^10+1409406 w^2 z^10-2732540 w^3 z^10+3834880 w^4 z^10-3215520 w^5 z^10+1071840 w^6 z^10) GSV[4,10]-1/(45 (w-z)^13) 2 w^3 z^3 (-299880 w^5+512100 w^6+434330 w^7-1128564 w^8+543521 w^9-56748 w^10-5697720 w^4 z+15119280 w^5 z+12608590 w^6 z-63789672 w^7 z+59264877 w^8 z-18927632 w^9 z+1434494 w^10 z-9681840 w^3 z^2+72110340 w^4 z^2-1100490 w^5 z^2-496668264 w^6 z^2+883064376 w^7 z^2-585829002 w^8 z^2+146280126 w^9 z^2-8333487 w^10 z^2+9681840 w^2 z^3+86400000 w^3 z^3-373107790 w^4 z^3-406971720 w^5 z^3+2902614948 w^6 z^3-3984267800 w^7 z^3+2197637082 w^8 z^3-450408504 w^9 z^3+18765800 w^10 z^3+5697720 w z^4+25089660 w^2 z^4-762507710 w^3 z^4+2149485120 w^4 z^4-106956582 w^5 z^4-6012916426 w^6 z^4+7974631422 w^7 z^4-3911863866 w^8 z^4+657487300 w^9 z^4-18217800 w^10 z^4+299880 z^5+432720 w z^5-412088970 w^2 z^5+3132043704 w^3 z^5-7420921086 w^4 z^5+5200543776 w^5 z^5+4006728966 w^6 z^5-7551298728 w^7 z^5+3494135100 w^8 z^5-457002720 w^9 z^5+6420960 w^10 z^5-80100 z^6-59489170 w z^6+1158340392 w^2 z^6-6029457852 w^3 z^6+12791707762 w^4 z^6-11534606634 w^5 z^6+2149485120 w^6 z^6+2862882800 w^7 z^6-1459677960 w^8 z^6+121998240 w^9 z^6-1420790 z^7+115166424 w z^7-1380434136 w^2 z^7+5795891192 w^3 z^7-11101474326 w^4 z^7+10276370712 w^5 z^7-3998498300 w^6 z^7+86400000 w^7 z^7+207305280 w^8 z^7+1874580 z^8-83674743 w z^8+761176350 w^2 z^8-2695006842 w^3 z^8+4573535994 w^4 z^8-3907324560 w^5 z^8+1556877960 w^6 z^8-207305280 w^7 z^8-747323 z^9+23488336 w z^9-170689992 w^2 z^9+501785256 w^3 z^9-704367880 w^4 z^9+472554720 w^5 z^9-121998240 w^6 z^9+70192 z^10-1638296 w z^10+9079503 w^2 z^10-19752260 w^3 z^10+18649800 w^4 z^10-6420960 w^5 z^10) (GSV[4,6]-GSV[4,11])+1/(45 (w-z)^13) w^3 z^3 (540 w^8-970 w^9+325 w^10-70560 w^4 z+249480 w^5 z-370700 w^6 z+381616 w^7 z-337578 w^8 z+184316 w^9 z-35414 w^10 z-1411200 w^3 z^2+6231960 w^4 z^2-11207820 w^5 z^2+12600858 w^6 z^2-11885388 w^7 z^2+8623797 w^8 z^2-3406434 w^9 z^2+449052 w^10 z^2-3689280 w^2 z^3+24378480 w^3 z^3-59778720 w^4 z^3+82293096 w^5 z^3-90397980 w^6 z^3+87057760 w^7 z^3-55630980 w^8 z^3+17391104 w^9 z^3-1611240 w^10 z^3-1411200 w z^4+23239440 w^2 z^4-94877000 w^3 z^4+174901150 w^4 z^4-217668984 w^5 z^4+262787640 w^6 z^4-258667412 w^7 z^4+146374236 w^8 z^4-37066880 w^9 z^4+2372840 w^10 z^4-70560 z^5+5561640 w z^5-51576540 w^2 z^5+151029120 w^3 z^5-218771400 w^4 z^5+280661832 w^5 z^5-406695180 w^6 z^5+397192608 w^7 z^5-195108960 w^8 z^5+39465840 w^9 z^5-1678320 w^10 z^5+214200 z^6-8669340 w z^6+58078374 w^2 z^6-132286932 w^3 z^6+169091464 w^4 z^6-266375196 w^5 z^6+417840200 w^6 z^6-360781320 w^7 z^6+144132360 w^8 z^6-21777840 w^9 z^6+535920 w^10 z^6-269480 z^7+8832232 w z^7-49413732 w^2 z^7+107433648 w^3 z^7-155980436 w^4 z^7+242126928 w^5 z^7-295695320 w^6 z^7+193515680 w^7 z^7-55631520 w^8 z^7+5073600 w^9 z^7+309414 z^8-6969870 w z^8+34242555 w^2 z^8-75531780 w^3 z^8+111289116 w^4 z^8-136008240 w^5 z^8+116120040 w^6 z^8-51075360 w^7 z^8+7630560 w^8 z^8-194366 z^9+2897100 w z^9-11981718 w^2 z^9+23954384 w^3 z^9-31371120 w^4 z^9+30716400 w^5 z^9-19096560 w^6 z^9+5073600 w^7 z^9+33163 z^10-344250 w z^10+1107972 w^2 z^10-1815320 w^3 z^10+2020040 w^4 z^10-1537200 w^5 z^10+535920 w^6 z^10) (GSV[4,11]+GSV[4,12])+1/(45 (w-z)^12) 2 w^3 z^3 (-6385680 w^4+13601700 w^5-9526330 w^6+2363388 w^7-108003 w^8-8110 w^9-127713600 w^3 z+343303380 w^4 z-330168120 w^5 z+133820580 w^6 z-19475988 w^7 z+66966 w^8 z+63165 w^9 z-333879840 w^2 z^2+1378644120 w^3 z^2-2022720870 w^4 z^2+1316941092 w^5 z^2-369286092 w^6 z^2+29917620 w^7 z^2+2012994 w^8 z^2-146820 w^9 z^2-127713600 w z^3+1378644120 w^2 z^3-3582853360 w^3 z^3+3829198140 w^4 z^3-1835504412 w^5 z^3+339430204 w^6 z^3+198276 w^7 z^3-4893900 w^8 z^3+193880 w^9 z^3-6385680 z^4+343303380 w z^4-2022720870 w^2 z^4+3829198140 w^3 z^4-3067251810 w^4 z^4+1020196920 w^5 z^4-69116130 w^6 z^4-30465180 w^7 z^4+5959920 w^8 z^4-176400 w^9 z^4+13601700 z^5-330168120 w z^5+1316941092 w^2 z^5-1835504412 w^3 z^5+1020196920 w^4 z^5-147397410 w^5 z^5-65949300 w^6 z^5+33106200 w^7 z^5-4551120 w^8 z^5+70560 w^9 z^5-9526330 z^6+133820580 w z^6-369286092 w^2 z^6+339430204 w^3 z^6-69116130 w^4 z^6-65949300 w^5 z^6+56199200 w^6 z^6-18557280 w^7 z^6+1411200 w^8 z^6+2363388 z^7-19475988 w z^7+29917620 w^2 z^7+198276 w^3 z^7-30465180 w^4 z^7+33106200 w^5 z^7-18557280 w^6 z^7+3689280 w^7 z^7-108003 z^8+66966 w z^8+2012994 w^2 z^8-4893900 w^3 z^8+5959920 w^4 z^8-4551120 w^5 z^8+1411200 w^6 z^8-8110 z^9+63165 w z^9-146820 w^2 z^9+193880 w^3 z^9-176400 w^4 z^9+70560 w^5 z^9) (GSV[4,7]-GSV[4,13])+1/(45 (w-z)^13) w^3 z^3 (-12242160 w^5+25178400 w^6-16697060 w^7+3757746 w^8-109516 w^9-17745 w^10-232071840 w^4 z+590094360 w^5 z-507000880 w^6 z+157800264 w^7 z-6496320 w^8 z-2522648 w^9 z+150020 w^10 z-384662880 w^3 z^2+1655048880 w^4 z^2-2005464000 w^5 z^2+502468554 w^6 z^2+434104452 w^7 z^2-219734607 w^8 z^2+21678738 w^9 z^2-382650 w^10 z^2+422916480 w^2 z^3-712400400 w^3 z^3+1171163020 w^4 z^3-4709550384 w^5 z^3+7390283580 w^6 z^3-4560578032 w^7 z^3+1048351464 w^8 z^3-60055080 w^9 z^3+508360 w^10 z^3+243185040 w z^4-2456300880 w^2 z^4+7836191180 w^3 z^4-18390507450 w^4 z^4+30098157384 w^5 z^4-27387519098 w^6 z^4+12079583988 w^7 z^4-2093042490 w^8 z^4+82165880 w^9 z^4-406800 w^10 z^4+12771360 z^5-719337960 w z^5+5216104200 w^2 z^5-18372704616 w^3 z^5+42373296456 w^4 z^5-58764397680 w^5 z^5+44236606620 w^6 z^5-16128476280 w^7 z^5+2198338260 w^8 z^5-56733840 w^9 z^5+141120 w^10 z^5-28850400 z^6+855962680 w z^6-5929931154 w^2 z^6+22247026740 w^3 z^6-48910697782 w^4 z^6+60045280620 w^5 z^6-38945418750 w^6 z^6+11835582100 w^7 z^6-1187997120 w^8 z^6+15382080 w^9 z^6+23532860 z^7-553864464 w z^7+4122483948 w^2 z^7-15589719728 w^3 z^7+31377516432 w^4 z^7-33726911400 w^5 z^7+18558405200 w^6 z^7-4465519200 w^7 z^7+258572160 w^8 z^7-8876496 z^8+216821100 w z^8-1691446533 w^2 z^8+5934585636 w^3 z^8-10428643470 w^4 z^8+9436920240 w^5 z^8-4120516080 w^6 z^8+659514240 w^7 z^8+1664176 z^9-45650872 w z^9+330049992 w^2 z^9-986617560 w^3 z^9+1409424820 w^4 z^9-960042960 w^5 z^9+251334720 w^6 z^9-115275 z^10+2964490 w z^10-17044320 w^2 z^10+37863140 w^3 z^10-36216000 w^4 z^10+12559680 w^5 z^10) (GSV[4,11]+GSV[4,13])-1/(45 (w-z)^13) w^3 z^3 (-599760 w^5+1717200 w^6-1695860 w^7+703230 w^8-152528 w^9+23133 w^10+705600 w^4 z+25914240 w^5 z-76525980 w^6 z+74910328 w^7 z-29376114 w^8 z+4629736 w^9 z-345510 w^10 z+222657120 w^3 z^2-423162360 w^4 z^2-273865920 w^5 z^2+1170354954 w^6 z^2-957555036 w^7 z^2+291492051 w^8 z^2-30405174 w^9 z^2+1264782 w^10 z^2+652075200 w^2 z^3-2372793120 w^3 z^3+1172627800 w^4 z^3+5089694448 w^5 z^3-8479015164 w^6 z^3+5014240272 w^7 z^3-1158393576 w^8 z^3+81638984 w^9 z^3-2082380 w^10 z^3+253416240 w z^4-2523857040 w^2 z^4+3858944580 w^3 z^4+7468987210 w^4 z^4-26091065928 w^5 z^4+27460949134 w^6 z^4-12582155696 w^7 z^4+2264674086 w^8 z^4-110413500 w^9 z^4+2146040 w^10 z^4+12700800 z^5-642863520 w z^5+2657478300 w^2 z^5+3735437880 w^3 z^5-31105752612 w^4 z^5+55909678296 w^5 z^5-45085415184 w^6 z^5+16803472248 w^7 z^5-2363123400 w^8 z^5+81292800 w^9 z^5-1537200 w^10 z^5-25864200 z^6+487279360 w z^6+491990022 w^2 z^6-14596563636 w^3 z^6+45104034594 w^4 z^6-60579983280 w^5 z^6+40180599350 w^6 z^6-12326106920 w^7 z^6+1292304840 w^8 z^6-31797360 w^9 z^6+535920 w^10 z^6+15528120 z^7-12170624 w z^7-2501626644 w^2 z^7+14157837664 w^3 z^7-31537331096 w^4 z^7+34698909528 w^5 z^7-19206388020 w^6 z^7+4687834880 w^7 z^7-305091360 w^8 z^7+5073600 w^9 z^7-1353048 z^8-125807016 w z^8+1540463733 w^2 z^8-5979038304 w^3 z^8+10737645306 w^4 z^8-9769391220 w^5 z^8+4308860760 w^6 z^8-719701920 w^7 z^8+7630560 w^8 z^8-1012522 z^9+43188816 w z^9-336509274 w^2 z^9+1020626504 w^3 z^9-1466432360 w^4 z^9+1010850240 w^5 z^9-275793840 w^6 z^9+5073600 w^7 z^9+132171 z^10-3127706 w z^10+17854812 w^2 z^10-40008600 w^3 z^10+39013640 w^4 z^10-14379120 w^5 z^10+535920 w^6 z^10) (GSV[4,11]-GSV[4,14])-1/(45 (w-z)^13) 2 w^3 z^3 (-1425480 w^4+1570590 w^5+3103615 w^6-5818960 w^7+3213918 w^8-692056 w^9+50696 w^10-16514400 w^3 z+15203790 w^4 z+113267760 w^5 z-276878560 w^6 z+255055836 w^7 z-110399118 w^8 z+21624722 w^9 z-1361848 w^10 z-31202640 w^2 z^2+20219220 w^3 z^2+717566385 w^4 z^2-2458514520 w^5 z^2+3473399379 w^6 z^2-2500785990 w^7 z^2+932298264 w^8 z^2-161192229 w^9 z^2+8216892 w^10 z^2-16514400 w z^3+11676420 w^2 z^3+1289092480 w^3 z^3-6678634060 w^4 z^3+14302032432 w^5 z^3-16023879082 w^6 z^3+9905025236 w^7 z^3-3258921780 w^8 z^3+489050544 w^9 z^3-19033960 w^10 z^3-1425480 z^4+10176390 w z^4+732572985 w^2 z^4-6461659960 w^3 z^4+21544557645 w^4 z^4-36876952554 w^5 z^4+35527498103 w^6 z^4-19415404966 w^7 z^4+5631752541 w^8 z^4-709756360 w^9 z^4+18988420 w^10 z^4+1305990 z^5+117954960 w z^5-2231633880 w^2 z^5+12467798772 w^3 z^5-33140507814 w^4 z^5+48704955228 w^5 z^5-41483001552 w^6 z^5+20105675088 w^7 z^5-5030778870 w^8 z^5+494877120 w^9 z^5-7119000 w^10 z^5+3292615 z^6-238139440 w z^6+2628838389 w^2 z^6-11498686942 w^3 z^6+26027241953 w^4 z^6-33658409952 w^5 z^6+25401017595 w^6 z^6-10713869710 w^7 z^6+2185225500 w^8 z^6-136485720 w^9 z^6+267960 w^10 z^6-4904620 z^7+167211696 w z^7-1378151250 w^2 z^7+5022452516 w^3 z^7-9868393996 w^4 z^7+11193440568 w^5 z^7-7296822160 w^6 z^7+2518750720 w^7 z^7-356161680 w^8 z^7+2536800 w^9 z^7+1911933 z^8-43049178 w z^8+277945569 w^2 z^8-846523770 w^3 z^8+1420838211 w^4 z^8-1354791240 w^5 z^8+690953700 w^6 z^8-151134480 w^7 z^8+3815280 w^8 z^8-183216 z^9+2394522 w z^9-10173384 w^2 z^9+24303864 w^3 z^9-37512970 w^4 z^9+34473120 w^5 z^9-15828120 w^6 z^9+2536800 w^7 z^9+8391 z^10-42123 w z^10+68697 w^2 z^10-264730 w^3 z^10+731020 w^4 z^10-768600 w^5 z^10+267960 w^6 z^10) GSV[4,15]+1/(45 (w-z)^13) w^3 z^3 (-2850960 w^4+2611980 w^5+7764230 w^6-13293440 w^7+7283814 w^8-1646830 w^9+138915 w^10-33028800 w^3 z+19823580 w^4 z+278996520 w^5 z-644361980 w^6 z+578921448 w^7 z-244354590 w^8 z+47023492 w^9 z-3049756 w^10 z-62405280 w^2 z^2+12768840 w^3 z^2+1745465370 w^4 z^2-5888150460 w^5 z^2+8230759812 w^6 z^2-5777117940 w^7 z^2+2060062449 w^8 z^2-338446008 w^9 z^2+17041830 w^10 z^2-33028800 w z^3+12768840 w^2 z^3+3103385360 w^3 z^3-16529546120 w^4 z^3+35867373096 w^5 z^3-39789170180 w^6 z^3+23685010936 w^7 z^3-7291629480 w^8 z^3+1013379360 w^9 z^3-38213900 w^10 z^3-2850960 z^4+19823580 w z^4+1745465370 w^2 z^4-16538996120 w^3 z^4+57675278460 w^4 z^4-100121112060 w^5 z^4+94599023308 w^6 z^4-48853054352 w^7 z^4+12906185580 w^8 z^4-1468338260 w^9 z^4+37778840 w^10 z^4+2611980 z^5+278996520 w z^5-5890554540 w^2 z^5+35921714376 w^3 z^5-100245852060 w^4 z^5+148482754440 w^5 z^5-122059053204 w^6 z^5+54448533840 w^7 z^5-11952665820 w^8 z^5+1028666640 w^9 z^5-14238000 w^10 z^5+7764230 z^6-641443820 w z^6+8219964132 w^2 z^6-39847684580 w^3 z^6+94799423788 w^4 z^6-122212687524 w^5 z^6+86995512780 w^6 z^6-32509920020 w^7 z^6+5473735800 w^8 z^6-285672240 w^9 z^6+535920 w^10 z^6-12997520 z^7+568773768 w z^7-5733248340 w^2 z^7+23659065016 w^3 z^7-48926401472 w^4 z^7+54532631280 w^5 z^7-32528820020 w^6 z^7+9402220640 w^7 z^7-966339360 w^8 z^7+5073600 w^9 z^7+6707094 z^8-233208990 w z^8+2016458529 w^2 z^8-7237450200 w^3 z^8+12890128140 w^4 z^8-11957473980 w^5 z^8+5473735800 w^6 z^8-966339360 w^7 z^8+7630560 w^8 z^8-1322830 z^9+42655972 w z^9-324313128 w^2 z^9+997321920 w^3 z^9-1462501940 w^4 z^9+1028666640 w^5 z^9-285672240 w^6 z^9+5073600 w^7 z^9+93555 z^10-2622076 w z^10+16089270 w^2 z^10-37622060 w^3 z^10+37778840 w^4 z^10-14238000 w^5 z^10+535920 w^6 z^10) (GSV[4,11]-GSV[4,16])-1/(9 (w-z)^13) w^3 z^3 (-329400 w^6+896040 w^7-829944 w^8+289634 w^9-26299 w^10+105840 w^4 z-11986920 w^5 z+42935820 w^6 z-58190016 w^7 z+35617026 w^8 z-9100144 w^9 z+618164 w^10 z+2116800 w^3 z^2-77123880 w^4 z^2+366199740 w^5 z^2-712738026 w^6 z^2+684572748 w^7 z^2-326349045 w^8 z^2+66789930 w^9 z^2-3467592 w^10 z^2+5533920 w^2 z^3-142480080 w^3 z^3+943185240 w^4 z^3-2669638104 w^5 z^3+3862918020 w^6 z^3-2994138912 w^7 z^3+1186191240 w^8 z^3-199222344 w^9 z^3+7650180 w^10 z^3+2116800 w z^4-83126520 w^2 z^4+858285600 w^3 z^4-3678101490 w^4 z^4+7981960332 w^5 z^4-9509832870 w^6 z^4+6247777524 w^7 z^4-2095957206 w^8 z^4+284191380 w^9 z^4-7313760 w^10 z^4+105840 z^5-13861800 w z^5+275928300 w^2 z^5-1946812896 w^3 z^5+6512330436 w^4 z^5-11752879536 w^5 z^5+11977743612 w^6 z^5-6759575928 w^7 z^5+1898242560 w^8 z^5-193758480 w^9 z^5+2540160 w^10 z^5-405000 z^6+26856540 w z^6-372754494 w^2 z^6+2064544044 w^3 z^6-5749810506 w^4 z^6+8878633836 w^5 z^6-7789083750 w^6 z^6+3720918240 w^7 z^6-829705680 w^8 z^6+50803200 w^9 z^6+471120 z^7-21022824 w z^7+226744932 w^2 z^7-1035920640 w^3 z^7+2443642560 w^4 z^7-3211501608 w^5 z^7+2357879220 w^6 z^7-893103840 w^7 z^7+132814080 w^8 z^7-193806 z^8+6447930 w z^8-55887183 w^2 z^8+210396180 w^3 z^8-408379986 w^4 z^8+428809140 w^5 z^8-231996960 w^6 z^8+50803200 w^7 z^8+21298 z^9-534560 w z^9+3555816 w^2 z^9-10112184 w^3 z^9+14126760 w^4 z^9-9596880 w^5 z^9+2540160 w^6 z^9-305 z^10+4738 w z^10-17802 w^2 z^10+24120 w^3 z^10-10800 w^4 z^10) (GSV[4,9]+GSV[4,16])+1/(45 (w-z)^13) 2 w^3 z^3 (9714 w^8-9714 w^9+1619 w^10+505188 w^7 z-806352 w^8 z+343264 w^9 z-29145 w^10 z+4407252 w^6 z^2-11087850 w^7 z^2+8759343 w^8 z^2-2268195 w^9 z^2+109038 w^10 z^2+12134916 w^5 z^3-47966298 w^6 z^3+62884872 w^7 z^3-32208870 w^8 z^3+5411556 w^9 z^3-136770 w^10 z^3+15781860 w^4 z^4-89817786 w^5 z^4+178854126 w^6 z^4-152522970 w^7 z^4+53105964 w^8 z^4-5413710 w^9 z^4+54000 w^10 z^4+12134916 w^3 z^5-89817786 w^4 z^5+246753552 w^5 z^5-311930820 w^6 z^5+181617732 w^7 z^5-40995270 w^8 z^5+1944000 w^9 z^5+4407252 w^2 z^6-47966298 w^3 z^6+178854126 w^4 z^6-311930820 w^5 z^6+267951420 w^6 z^6-103142250 w^7 z^6+12150000 w^8 z^6+505188 w z^7-11087850 w^2 z^7+62884872 w^3 z^7-152522970 w^4 z^7+181617732 w^5 z^7-103142250 w^6 z^7+21600000 w^7 z^7+9714 z^8-806352 w z^8+8759343 w^2 z^8-32208870 w^3 z^8+53105964 w^4 z^8-40995270 w^5 z^8+12150000 w^6 z^8-9714 z^9+343264 w z^9-2268195 w^2 z^9+5411556 w^3 z^9-5413710 w^4 z^9+1944000 w^5 z^9+1619 z^10-29145 w z^10+109038 w^2 z^10-136770 w^3 z^10+54000 w^4 z^10) GSV[4,17]-1/(45 (w-z)^13) w^3 z^3 (234000 w^6-498000 w^7+344886 w^8-83886 w^9+4681 w^10+8424000 w^5 z-23298000 w^6 z+23226012 w^7 z-9914448 w^8 z+1633136 w^9 z-62655 w^10 z+52650000 w^4 z^2-203058000 w^5 z^2+295303548 w^6 z^2-201024150 w^7 z^2+63786957 w^8 z^2-7925205 w^9 z^2+216762 w^10 z^2+93600000 w^3 z^3-554850000 w^4 z^3+1208207484 w^5 z^3-1261396902 w^6 z^3+665294328 w^7 z^3-166187130 w^8 z^3+15670044 w^9 z^3-283230 w^10 z^3+52650000 w^2 z^4-554850000 w^3 z^4+1902172140 w^4 z^4-3034852614 w^5 z^4+2502312474 w^6 z^4-1061310630 w^7 z^4+207638436 w^8 z^4-13822290 w^9 z^4+126000 w^10 z^4+8424000 w z^5-203058000 w^2 z^5+1208207484 w^3 z^5-3034852614 w^4 z^5+3845776848 w^5 z^5-2573242380 w^6 z^5+868113468 w^7 z^5-124064730 w^8 z^5+4536000 w^9 z^5+234000 z^6-23298000 w z^6+295303548 w^2 z^6-1261396902 w^3 z^6+2502312474 w^4 z^6-2573242380 w^5 z^6+1375970580 w^6 z^6-344157750 w^7 z^6+28350000 w^8 z^6-498000 z^7+23226012 w z^7-201024150 w^2 z^7+665294328 w^3 z^7-1061310630 w^4 z^7+868113468 w^5 z^7-344157750 w^6 z^7+50400000 w^7 z^7+344886 z^8-9914448 w z^8+63786957 w^2 z^8-166187130 w^3 z^8+207638436 w^4 z^8-124064730 w^5 z^8+28350000 w^6 z^8-83886 z^9+1633136 w z^9-7925205 w^2 z^9+15670044 w^3 z^9-13822290 w^4 z^9+4536000 w^5 z^9+4681 z^10-62655 w z^10+216762 w^2 z^10-283230 w^3 z^10+126000 w^4 z^10) GSV[4,18]-1/(45 (w-z)^13) 2 w^3 z^3 (-18000 w^6+4770 w^7+28122 w^8-18015 w^9+2041 w^10-648000 w^5 z-142290 w^6 z+2462364 w^7 z-2290485 w^8 z+647216 w^9 z-39246 w^10 z-4050000 w^4 z^2-3536730 w^5 z^2+35532516 w^6 z^2-47660730 w^7 z^2+23886717 w^8 z^2-4279728 w^9 z^2+156246 w^10 z^2-7200000 w^3 z^3-12957750 w^4 z^3+154328508 w^5 z^3-302024550 w^6 z^3+240517368 w^7 z^3-82497750 w^8 z^3+10018332 w^9 z^3-210000 w^10 z^3-4050000 w^2 z^4-12957750 w^3 z^4+247312980 w^4 z^4-729086220 w^5 z^4+887083194 w^6 z^4-502110822 w^7 z^4+123197628 w^8 z^4-9618000 w^9 z^4+90000 w^10 z^4-648000 w z^5-3536730 w^2 z^5+154328508 w^3 z^5-729086220 w^4 z^5+1354766928 w^5 z^5-1190696454 w^6 z^5+494422524 w^7 z^5-82530000 w^8 z^5+3240000 w^9 z^5-18000 z^6-142290 w z^6+35532516 w^2 z^6-302024550 w^3 z^6+887083194 w^4 z^6-1190696454 w^5 z^6+773514540 w^6 z^6-223650000 w^7 z^6+20250000 w^8 z^6+4770 z^7+2462364 w z^7-47660730 w^2 z^7+240517368 w^3 z^7-502110822 w^4 z^7+494422524 w^5 z^7-223650000 w^6 z^7+36000000 w^7 z^7+28122 z^8-2290485 w z^8+23886717 w^2 z^8-82497750 w^3 z^8+123197628 w^4 z^8-82530000 w^5 z^8+20250000 w^6 z^8-18015 z^9+647216 w z^9-4279728 w^2 z^9+10018332 w^3 z^9-9618000 w^4 z^9+3240000 w^5 z^9+2041 z^10-39246 w z^10+156246 w^2 z^10-210000 w^3 z^10+90000 w^4 z^10) GSV[4,19]-1/(15 (w-z)^13) 8 w^3 z^3 (2700 w^6+22338 w^7-42387 w^8+20803 w^9-2325 w^10+97200 w^5 z+133074 w^6 z-922140 w^7 z+984375 w^8 z-325984 w^9 z+22195 w^10 z+607500 w^4 z^2-1007262 w^5 z^2-3288126 w^6 z^2+8231652 w^7 z^2-5690967 w^8 z^2+1219599 w^9 z^2-36186 w^10 z^2+1080000 w^3 z^3-3322350 w^4 z^3-1053324 w^5 z^3+17666024 w^6 z^3-23933200 w^7 z^3+10566720 w^8 z^3-993032 w^9 z^3-42890 w^10 z^3+607500 w^2 z^4-2377350 w^3 z^4+791514 w^4 z^4+11579706 w^5 z^4-27247948 w^6 z^4+19651076 w^7 z^4-1321314 w^8 z^4-1892270 w^9 z^4+132700 w^10 z^4+97200 w z^5-766854 w^2 z^5-4031964 w^3 z^5+15132906 w^4 z^5-15316224 w^5 z^5-1436670 w^6 z^5+19699536 w^7 z^5-16946190 w^8 z^5+3914520 w^9 z^5-105840 w^10 z^5+2700 z^6-158742 w z^6-2758926 w^2 z^6+19435064 w^3 z^6-29896972 w^4 z^6-783486 w^5 z^6+43472392 w^6 z^6-48062450 w^7 z^6+21076140 w^8 z^6-2646000 w^9 z^6+35280 w^10 z^6-7254 z^7-332460 w z^7+6972372 w^2 z^7-23601424 w^3 z^7+19941380 w^4 z^7+19699536 w^5 z^7-48062450 w^6 z^7+35408080 w^7 z^7-10553760 w^8 z^7+705600 w^9 z^7-4587 z^8+633375 w z^8-5109711 w^2 z^8+10338624 w^3 z^8-1321314 w^4 z^8-16946190 w^5 z^8+21076140 w^6 z^8-10553760 w^7 z^8+1844640 w^8 z^8+8923 z^9-266368 w z^9+1166463 w^2 z^9-993032 w^3 z^9-1892270 w^4 z^9+3914520 w^5 z^9-2646000 w^6 z^9+705600 w^7 z^9-1677 z^10+20899 w z^10-36186 w^2 z^10-42890 w^3 z^10+132700 w^4 z^10-105840 w^5 z^10+35280 w^6 z^10) GSV[5,1]+1/(45 (w-z)^13) 4 w^3 z^3 (-10 w^9+5 w^10-6480 w^7 z+5952 w^8 z+1280 w^9 z-994 w^10 z-149040 w^6 z^2+202164 w^7 z^2+47916 w^8 z^2-114864 w^9 z^2+19332 w^10 z^2-330480 w^5 z^3+512416 w^6 z^3+1146772 w^7 z^3-2300844 w^8 z^3+1043200 w^9 z^3-83600 w^10 z^3+486000 w^4 z^4-2338362 w^5 z^4+8440543 w^6 z^4-15225224 w^7 z^4+11592474 w^8 z^4-3093200 w^9 z^4+138100 w^10 z^4+486000 w^3 z^5-4869450 w^4 z^5+18936504 w^5 z^5-40105674 w^6 z^5+44568984 w^7 z^5-22991400 w^8 z^5+4108920 w^9 z^5-105840 w^10 z^5-330480 w^2 z^6-657872 w^3 z^6+12471535 w^4 z^6-42647346 w^5 z^6+69680140 w^6 z^6-58239200 w^7 z^6+22291140 w^8 z^6-2646000 w^9 z^6+35280 w^10 z^6-149040 w z^7+1092516 w^2 z^7+613684 w^3 z^7-16390976 w^4 z^7+45388488 w^5 z^7-58239200 w^6 z^7+37568080 w^7 z^7-10553760 w^8 z^7+705600 w^9 z^7-6480 z^8+225624 w z^8-824292 w^2 z^8-1410276 w^3 z^8+11408010 w^4 z^8-22991400 w^5 z^8+22291140 w^6 z^8-10553760 w^7 z^8+1844640 w^8 z^8+5822 z^9-84688 w z^9+103944 w^2 z^9+901936 w^3 z^9-3093200 w^4 z^9+4108920 w^5 z^9-2646000 w^6 z^9+705600 w^7 z^9-859 z^10+5054 w z^10+12636 w^2 z^10-83600 w^3 z^10+138100 w^4 z^10-105840 w^5 z^10+35280 w^6 z^10) GSV[5,2]+1/(45 (w-z)^13) 2 w^3 z^3 (-299880 w^4+446040 w^5+318500 w^6-796552 w^7+378891 w^8-48062 w^9+1708 w^10-5997600 w^3 z+17138520 w^4 z+3261720 w^5 z-44610316 w^6 z+43077692 w^7 z-14010978 w^8 z+1196164 w^9 z-12236 w^10 z-15679440 w^2 z^2+168996240 w^3 z^2-209358660 w^4 z^2-298238292 w^5 z^2+743128068 w^6 z^2-508786764 w^7 z^2+127768896 w^8 z^2-7815684 w^9 z^2+13392 w^10 z^2-5997600 w z^3+374023440 w^2 z^3-1033763920 w^3 z^3-327204040 w^4 z^3+3839024004 w^5 z^3-4872725260 w^6 z^3+2502619448 w^7 z^3-499309872 w^8 z^3+22483728 w^9 z^3-299880 z^4+137796120 w z^4-1027199460 w^2 z^4+211962560 w^3 z^4+7511542070 w^4 z^4-16450140816 w^5 z^4+14776420370 w^6 z^4-6115244800 w^7 z^4+989636778 w^8 z^4-32449500 w^9 z^4+6796440 z^5-247125480 w z^5+236294532 w^2 z^5+5995514004 w^3 z^5-22007127888 w^4 z^5+32383603656 w^5 z^5-23462617248 w^6 z^5+8122482792 w^7 z^5-1052495100 w^8 z^5+23020200 w^9 z^5-9207100 z^6+34625036 w z^6+1889896908 w^2 z^6-11916877732 w^3 z^6+28413069746 w^4 z^6-33630844464 w^5 z^6+20618234550 w^6 z^6-5968101600 w^7 z^6+575505000 w^8 z^6-6350400 w^9 z^6+25472 z^7+200682092 w z^7-2450336676 w^2 z^7+9868285544 w^3 z^7-18818098096 w^4 z^7+18850339008 w^5 z^7-9776817000 w^6 z^7+2253711600 w^7 z^7-127008000 w^8 z^7+4594671 z^8-158022930 w z^8+1221335802 w^2 z^8-3889854528 w^3 z^8+6209816022 w^4 z^8-5207395500 w^5 z^8+2151198000 w^6 z^8-332035200 w^7 z^8-1906094 z^9+40990420 w z^9-244559460 w^2 z^9+634348872 w^3 z^9-817001100 w^4 z^9+515176200 w^5 z^9-127008000 w^6 z^9+169846 z^10-2658812 w z^10+12048858 w^2 z^10-23056200 w^3 z^10+19845000 w^4 z^10-6350400 w^5 z^10) (GSV[5,3]-GSV[5,4]-GSV[5,7]-GSV[5,9])+1/(45 (w-z)^13) 2 w^3 z^3 (-264600 w^4+321300 w^5+503850 w^6-1010904 w^7+545265 w^8-103574 w^9+6274 w^10-5292000 w^3 z+14004900 w^4 z+8928000 w^5 z-50955792 w^6 z+48424980 w^7 z-16898790 w^8 z+1903468 w^9 z-55736 w^10 z-13834800 w^2 z^2+156454200 w^3 z^2-177914250 w^4 z^2-338648904 w^5 z^2+778712040 w^6 z^2-534725196 w^7 z^2+140333400 w^8 z^2-10518996 w^9 z^2+149256 w^10 z^2-5292000 w z^3+361481400 w^2 z^3-980289600 w^3 z^3-422404800 w^4 z^3+3926372220 w^5 z^3-4935172372 w^6 z^3+2551948832 w^7 z^3-525182856 w^8 z^3+27874928 w^9 z^3-232000 w^10 z^3-264600 z^4+134662500 w z^4-995755050 w^2 z^4+114871800 w^3 z^4+7629244050 w^4 z^4-16507203948 w^5 z^4+14814095204 w^6 z^4-6175367776 w^7 z^4+1027790526 w^8 z^4-40126300 w^9 z^4+276200 w^10 z^4+6671700 z^5-241459200 w z^5+195403104 w^2 z^5+6090452460 w^3 z^5-22076359596 w^4 z^5+32384176488 w^5 z^5-23500351116 w^6 z^5+8210259960 w^7 z^5-1101782700 w^8 z^5+31238040 w^9 z^5-211680 w^10 z^5-9021750 z^6+28863192 w z^6+1924059600 w^2 z^6-11985203500 w^3 z^6+28464104612 w^4 z^6-33674968044 w^5 z^6+20723574830 w^6 z^6-6079720000 w^7 z^6+620087280 w^8 z^6-11642400 w^9 z^6+70560 w^10 z^6-129696 z^7+204564900 w z^7-2471975844 w^2 z^7+9915885200 w^3 z^7-18881133184 w^4 z^7+18939755184 w^5 z^7-9888435400 w^6 z^7+2328847760 w^7 z^7-148115520 w^8 z^7+1411200 w^9 z^7+4672485 z^8-159769398 w z^8+1230993378 w^2 z^8-3913490184 w^3 z^8+6247600842 w^4 z^8-5256683100 w^5 z^8+2195780280 w^6 z^8-353142720 w^7 z^8+3689280 w^8 z^8-1926182 z^9+41406556 w z^9-246718884 w^2 z^9+639457544 w^3 z^9-824677900 w^4 z^9+523394040 w^5 z^9-132300000 w^6 z^9+1411200 w^7 z^9+171388 z^10-2687624 w z^10+12171330 w^2 z^10-23288200 w^3 z^10+20121200 w^4 z^10-6562080 w^5 z^10+70560 w^6 z^10) (GSV[5,9]-GSV[5,10])+1/(5 (w-z)^10) 96 w^3 z^3 (30 w^5-27 w^6+4 w^7+750 w^4 z-1098 w^5 z+410 w^6 z-28 w^7 z+3000 w^3 z^2-7335 w^4 z^2+5256 w^5 z^2-1097 w^6 z^2+31 w^7 z^2+3000 w^2 z^3-13320 w^3 z^3+17010 w^4 z^3-7330 w^5 z^3+747 w^6 z^3+750 w z^4-7335 w^2 z^4+17010 w^3 z^4-13330 w^4 z^4+3002 w^5 z^4+30 z^5-1098 w z^5+5256 w^2 z^5-7330 w^3 z^5+3002 w^4 z^5-27 z^6+410 w z^6-1097 w^2 z^6+747 w^3 z^6+4 z^7-28 w z^7+31 w^2 z^7) GSV[5,13]+1/(5 (w-z)^10) 96 w^3 z^3 (-137 w^4+205 w^5-82 w^6+7 w^7-1762 w^3 z+4005 w^4 z-2888 w^5 z+695 w^6 z-34 w^7 z-3762 w^2 z^2+14690 w^3 z^2-18370 w^4 z^2+8793 w^5 z^2-1361 w^6 z^2+31 w^7 z^2-1762 w z^3+14690 w^2 z^3-32920 w^3 z^3+28305 w^4 z^3-9160 w^5 z^3+747 w^6 z^3-137 z^4+4005 w z^4-18370 w^2 z^4+28305 w^3 z^4-16690 w^4 z^4+3002 w^5 z^4+205 z^5-2888 w z^5+8793 w^2 z^5-9160 w^3 z^5+3002 w^4 z^5-82 z^6+695 w z^6-1361 w^2 z^6+747 w^3 z^6+7 z^7-34 w z^7+31 w^2 z^7) (GSV[5,5]+GSV[5,14]+GSV[5,16])+1/(45 (w-z)^13) 2 w^3 z^3 (6350400 w^5-11907000 w^6+7239384 w^7-1641870 w^8+137998 w^9-5387 w^10+127008000 w^4 z-310375800 w^5 z+265893732 w^6 z-95335560 w^7 z+13948512 w^8 z-887384 w^9 z+26086 w^10 z+332035200 w^3 z^2-1316120400 w^4 z^2+1780080084 w^5 z^2-1034112690 w^6 z^2+258766716 w^7 z^2-25896852 w^8 z^2+1115376 w^9 z^2+11880 w^10 z^2+127008000 w^2 z^3-1418634000 w^3 z^3+3511845000 w^4 z^3-3421150560 w^5 z^3+1435369280 w^6 z^3-235892380 w^7 z^3+9571836 w^8 z^3+1521344 w^9 z^3-167200 w^10 z^3+6350400 w z^4-370704600 w^2 z^4+2228018400 w^3 z^4-3990244050 w^4 z^4+2855815524 w^5 z^4-788188828 w^6 z^4+34714856 w^7 z^4+22447092 w^8 z^4-6186400 w^9 z^4+276200 w^10 z^4-15082200 w z^5+402853716 w^2 z^5-1634790600 w^3 z^5+2145773772 w^4 z^5-1024634772 w^5 z^5+70571376 w^6 z^5+92415984 w^7 z^5-45982800 w^8 z^5+8217840 w^9 z^5-211680 w^10 z^5+12020868 w z^6-198229950 w^2 z^6+573420668 w^3 z^6-506982406 w^4 z^6+62702424 w^5 z^6+139360280 w^6 z^6-116478400 w^7 z^6+44582280 w^8 z^6-5292000 w^9 z^6+70560 w^10 z^6-59184 z^7-2951280 w z^7+40413144 w^2 z^7-79943188 w^3 z^7+13226564 w^4 z^7+87498960 w^5 z^7-116478400 w^6 z^7+75136160 w^7 z^7-21107520 w^8 z^7+1411200 w^9 z^7+88560 z^8-540570 w z^8-629145 w^2 z^8-3244776 w^3 z^8+23553876 w^4 z^8-45982800 w^5 z^8+44582280 w^6 z^8-21107520 w^7 z^8+3689280 w^8 z^8-35444 z^9+274108 w z^9-725286 w^2 z^9+2368928 w^3 z^9-6186400 w^4 z^9+8217840 w^5 z^9-5292000 w^6 z^9+1411200 w^7 z^9+3034 z^10-16856 w z^10+52056 w^2 z^10-167200 w^3 z^10+276200 w^4 z^10-211680 w^5 z^10+70560 w^6 z^10) (GSV[5,14]-GSV[5,17])-1/(3 (w-z)^12) 2 w^3 z^3 (-158760 w^5+427824 w^6-390510 w^7+133070 w^8-11569 w^9-3152520 w^4 z+12031416 w^5 z-16958790 w^6 z+10623716 w^7 z-2722541 w^8 z+178322 w^9 z-11657520 w^3 z^2+68243040 w^4 z^2-149040810 w^5 z^2+154330664 w^6 z^2-77117720 w^7 z^2+16047692 w^8 z^2-804150 w^9 z^2-11657520 w^2 z^3+118013040 w^3 z^3-412403490 w^4 z^3+681795980 w^5 z^3-578443424 w^6 z^3+242789288 w^7 z^3-41632830 w^8 z^3+1537080 w^9 z^3-3152520 w z^4+68243040 w^2 z^4-412403490 w^3 z^4+1100409140 w^4 z^4-1507191146 w^5 z^4+1091272868 w^6 z^4-389693970 w^7 z^4+53840520 w^8 z^4-1323000 w^9 z^4-158760 z^5+12031416 w z^5-149040810 w^2 z^5+681795980 w^3 z^5-1507191146 w^4 z^5+1770105260 w^5 z^5-1104665850 w^6 z^5+330833880 w^7 z^5-34133400 w^8 z^5+423360 w^9 z^5+427824 z^6-16958790 w z^6+154330664 w^2 z^6-578443424 w^3 z^6+1091272868 w^4 z^6-1104665850 w^5 z^6+584748240 w^6 z^6-139179600 w^7 z^6+8467200 w^8 z^6-390510 z^7+10623716 w z^7-77117720 w^2 z^7+242789288 w^3 z^7-389693970 w^4 z^7+330833880 w^5 z^7-139179600 w^6 z^7+22135680 w^7 z^7+133070 z^8-2722541 w z^8+16047692 w^2 z^8-41632830 w^3 z^8+53840520 w^4 z^8-34133400 w^5 z^8+8467200 w^6 z^8-11569 z^9+178322 w z^9-804150 w^2 z^9+1537080 w^3 z^9-1323000 w^4 z^9+423360 w^5 z^9) (GSV[5,6]-GSV[5,16]-GSV[5,17])+1/(45 (w-z)^13) 2 w^3 z^3 (-2381400 w^6+6325776 w^7-5710770 w^8+1931446 w^9-167261 w^10+6350400 w^4 z-59988600 w^5 z+185329548 w^6 z-249414840 w^7 z+154982040 w^8 z-39820232 w^9 z+2619094 w^10 z+127008000 w^3 z^2-498279600 w^4 z^2+1244375676 w^5 z^2-2169856890 w^6 z^2+2179784964 w^7 z^2-1106068950 w^8 z^2+234963024 w^9 z^2-11912994 w^10 z^2+332035200 w^2 z^3-1418634000 w^3 z^3+2976998400 w^4 z^3-5585969520 w^5 z^3+8463763688 w^6 z^3-7562737228 w^7 z^3+3377564364 w^8 z^3-606756472 w^9 z^3+22824200 w^10 z^3+127008000 w z^4-1188545400 w^2 z^4+2767725000 w^3 z^4-4012211250 w^4 z^4+8464706532 w^5 z^4-14445216076 w^6 z^4+12713866904 w^7 z^4-5182394424 w^8 z^4+776874800 w^9 z^4-19568800 w^10 z^4+6350400 z^5-265469400 w z^5+935253324 w^2 z^5+528550920 w^3 z^5-3383646516 w^4 z^5-1106904852 w^5 z^5+10294507584 w^6 z^5-10638440040 w^7 z^5+4105612800 w^8 z^5-483938160 w^9 z^5+6138720 w^10 z^5-9525600 z^6+91094652 w z^6+956720970 w^2 z^6-6498247180 w^3 z^6+13136009162 w^4 z^6-10062595224 w^5 z^6+105340280 w^6 z^6+3697097000 w^7 z^6-1531110720 w^8 z^6+115365600 w^9 z^6+70560 w^10 z^6+789624 z^7+155249280 w z^7-1913069904 w^2 z^7+7321084700 w^3 z^7-12719152204 w^4 z^7+10815633384 w^5 z^7-3920333800 w^6 z^7+75136160 w^7 z^7+183919680 w^8 z^7+1411200 w^9 z^7+4274100 z^8-145248258 w z^8+1100518713 w^2 z^8-3411866904 w^3 z^8+5258332992 w^4 z^8-4204188000 w^5 z^8+1620275280 w^6 z^8-226134720 w^7 z^8+3689280 w^8 z^8-1887212 z^9+40347436 w z^9-239277414 w^2 z^9+617256344 w^3 z^9-792228400 w^4 z^9+500373840 w^5 z^9-125949600 w^6 z^9+1411200 w^7 z^9+171388 z^10-2687624 w z^10+12171330 w^2 z^10-23288200 w^3 z^10+20121200 w^4 z^10-6562080 w^5 z^10+70560 w^6 z^10) (GSV[5,7]+GSV[5,10]-GSV[5,16]-GSV[5,17])+1/(45 (w-z)^13) 2 w^3 z^3 (6350400 w^5-11907000 w^6+7147800 w^7-1494990 w^8+73414 w^9+877 w^10+127008000 w^4 z-310375800 w^5 z+264564900 w^6 z-91810440 w^7 z+10970088 w^8 z-25976 w^9 z-27482 w^10 z+332035200 w^3 z^2-1316120400 w^4 z^2+1778908500 w^5 z^2-1023088050 w^6 z^2+238235052 w^7 z^2-12502044 w^8 z^2-1780752 w^9 z^2+122472 w^10 z^2+127008000 w^2 z^3-1418634000 w^3 z^3+3516165000 w^4 z^3-3429479520 w^5 z^3+1419611216 w^6 z^3-197071132 w^7 z^3-12980292 w^8 z^3+5108672 w^9 z^3-232000 w^10 z^3+6350400 w z^4-370704600 w^2 z^4+2228558400 w^3 z^4-4012211250 w^4 z^4+2907719460 w^5 z^4-808566700 w^6 z^4+11013608 w^7 z^4+37784820 w^8 z^4-7676800 w^9 z^4+276200 w^10 z^4-15082200 w z^5+400720500 w^2 z^5-1627939080 w^3 z^5+2173340556 w^4 z^5-1106904852 w^5 z^5+126280368 w^6 z^5+89416176 w^7 z^5-49287600 w^8 z^5+8217840 w^9 z^5-211680 w^10 z^5+11859300 w z^6-190047870 w^2 z^6+545905292 w^3 z^6-500640214 w^4 z^6+105631992 w^5 z^6+105340280 w^6 z^6-111618400 w^7 z^6+44582280 w^8 z^6-5292000 w^9 z^6+70560 w^10 z^6-32400 z^7-2355120 w z^7+28480008 w^2 z^7-44581396 w^3 z^7-16298908 w^4 z^7+87777168 w^5 z^7-111618400 w^6 z^7+75136160 w^7 z^7-21107520 w^8 z^7+1411200 w^9 z^7+58320 z^8-1236306 w z^8+6951807 w^2 z^8-21322248 w^3 z^8+38153748 w^4 z^8-49287600 w^5 z^8+44582280 w^6 z^8-21107520 w^7 z^8+3689280 w^8 z^8-29180 z^9+553180 w z^9-2533638 w^2 z^9+5391200 w^3 z^9-7676800 w^4 z^9+8217840 w^5 z^9-5292000 w^6 z^9+1411200 w^7 z^9+3250 z^10-41048 w z^10+135864 w^2 z^10-232000 w^3 z^10+276200 w^4 z^10-211680 w^5 z^10+70560 w^6 z^10) GSV[5,18]+1/(5 (w-z)^13) 4 w^3 z^3 (352800 w^4-837900 w^5+700250 w^6-245320 w^7+33858 w^8-1570 w^9+29 w^10+7056000 w^3 z-20771100 w^4 z+22773000 w^5 z-11441860 w^6 z+2623496 w^7 z-246570 w^8 z+9284 w^9 z-154 w^10 z+18446400 w^2 z^2-82341000 w^3 z^2+133941750 w^4 z^2-101507220 w^5 z^2+37156224 w^6 z^2-6144420 w^7 z^2+413883 w^8 z^2-13722 w^9 z^2+144 w^10 z^2+7056000 w z^3-82341000 w^2 z^3+234026000 w^3 z^3-281815600 w^4 z^3+162281112 w^5 z^3-43802420 w^6 z^3+4937032 w^7 z^3-223500 w^8 z^3+6048 w^9 z^3+352800 z^4-20771100 w z^4+133941750 w^2 z^4-281815600 w^3 z^4+261090620 w^4 z^4-111967020 w^5 z^4+20225656 w^6 z^4-1211228 w^7 z^4+31392 w^8 z^4-837900 z^5+22773000 w z^5-101507220 w^2 z^5+162281112 w^3 z^5-111967020 w^4 z^5+31988232 w^5 z^5-2709396 w^6 z^5-864 w^7 z^5+700250 z^6-11441860 w z^6+37156224 w^2 z^6-43802420 w^3 z^6+20225656 w^4 z^6-2709396 w^5 z^6-73440 w^6 z^6-245320 z^7+2623496 w z^7-6144420 w^2 z^7+4937032 w^3 z^7-1211228 w^4 z^7-864 w^5 z^7+33858 z^8-246570 w z^8+413883 w^2 z^8-223500 w^3 z^8+31392 w^4 z^8-1570 z^9+9284 w z^9-13722 w^2 z^9+6048 w^3 z^9+29 z^10-154 w z^10+144 w^2 z^10) GSV[6,5]-1/(5 (w-z)^11) 96 w^3 z^3 (-30 w^5+42 w^6-15 w^7+w^8-750 w^4 z+1488 w^5 z-915 w^6 z+178 w^7 z-6 w^8 z-3000 w^3 z^2+9210 w^4 z^2-9345 w^5 z^2+3592 w^6 z^2-420 w^7 z^2+6 w^8 z^2-3000 w^2 z^3+16320 w^3 z^3-27525 w^4 z^3+18454 w^5 z^3-4584 w^6 z^3+264 w^7 z^3-750 w z^4+9210 w^2 z^4-27525 w^3 z^4+31150 w^4 z^4-13890 w^5 z^4+1830 w^6 z^4-30 z^5+1488 w z^5-9345 w^2 z^5+18454 w^3 z^5-13890 w^4 z^5+3360 w^5 z^5+42 z^6-915 w z^6+3592 w^2 z^6-4584 w^3 z^6+1830 w^4 z^6-15 z^7+178 w z^7-420 w^2 z^7+264 w^3 z^7+z^8-6 w z^8+6 w^2 z^8) (6 GSV[6,2]-GSV[6,4]+GSV[6,6])+1/(w-z)^13 4 w^3 z^3 (5400 w^6-14760 w^7+13734 w^8-4814 w^9+439 w^10+194400 w^5 z-730080 w^6 z+1021608 w^7 z-642702 w^8 z+168580 w^9 z-11798 w^10 z+1215000 w^4 z^2-6611760 w^5 z^2+13809852 w^6 z^2-13969140 w^7 z^2+6966765 w^8 z^2-1493454 w^9 z^2+82710 w^10 z^2+2160000 w^3 z^3-18423000 w^4 z^3+58423176 w^5 z^3-91205668 w^6 z^3+75227000 w^7 z^3-31632900 w^8 z^3+5698120 w^9 z^3-246680 w^10 z^3+1215000 w^2 z^4-18423000 w^3 z^4+92964060 w^4 z^4-223491276 w^5 z^4+288409100 w^6 z^4-203805316 w^7 z^4+73942980 w^8 z^4-11172140 w^9 z^4+360550 w^10 z^4+194400 w z^5-6611760 w^2 z^5+58423176 w^3 z^5-223491276 w^4 z^5+445981032 w^5 z^5-496527732 w^6 z^5+306559560 w^7 z^5-96093900 w^8 z^5+11822280 w^9 z^5-255780 w^10 z^5+5400 z^6-730080 w z^6+13809852 w^2 z^6-91205668 w^3 z^6+288409100 w^4 z^6-496527732 w^5 z^6+484812460 w^6 z^6-261717680 w^7 z^6+69503610 w^8 z^6-6429780 w^9 z^6+70560 w^10 z^6-14760 z^7+1021608 w z^7-13969140 w^2 z^7+75227000 w^3 z^7-203805316 w^4 z^7+306559560 w^5 z^7-261717680 w^6 z^7+121034320 w^7 z^7-25746840 w^8 z^7+1411200 w^9 z^7+13734 z^8-642702 w z^8+6966765 w^2 z^8-31632900 w^3 z^8+73942980 w^4 z^8-96093900 w^5 z^8+69503610 w^6 z^8-25746840 w^7 z^8+3689280 w^8 z^8-4814 z^9+168580 w z^9-1493454 w^2 z^9+5698120 w^3 z^9-11172140 w^4 z^9+11822280 w^5 z^9-6429780 w^6 z^9+1411200 w^7 z^9+439 z^10-11798 w z^10+82710 w^2 z^10-246680 w^3 z^10+360550 w^4 z^10-255780 w^5 z^10+70560 w^6 z^10) (6 GSV[6,3]-GSV[6,4]+GSV[6,8]);*)


(* ::Input:: *)
(*H3et1=1/(6480 (-1+w) (w-z)^10 (-1+z)) w^2 z^2 (-60 w^10-746200440 w^5 z-2391891912 w^6 z+7117052108 w^7 z-4817513559 w^8 z+838554043 w^9 z+180 w^10 z-9436144320 w^4 z^2+19249227648 w^5 z^2+12990264228 w^6 z^2-45561563505 w^7 z^2+26259292883 w^8 z^2-3501078014 w^9 z^2-20097592560 w^3 z^3+185475123864 w^4 z^3-394649010156 w^5 z^3+290006746149 w^6 z^3-41332252846 w^7 z^3-22528898978 w^8 z^3+3125885247 w^9 z^3-9436144320 w^2 z^4+185475123864 w^3 z^4-911308438840 w^4 z^4+1625510056995 w^5 z^4-1243973281671 w^6 z^4+388873181418 w^7 z^4-36245135130 w^8 z^4+1104640204 w^9 z^4-746200440 w z^5+19249227648 w^2 z^5-394649010156 w^3 z^5+1625510056995 w^4 z^5-2559996914698 w^5 z^5+1793830191634 w^6 z^5-538241459247 w^7 z^5+56612103204 w^8 z^5-1568002500 w^9 z^5-2391891912 w z^6+12990264228 w^2 z^6+290006746149 w^3 z^6-1243973281671 w^4 z^6+1793830191634 w^5 z^6-1100741748540 w^6 z^6+269559574832 w^7 z^6-19279844640 w^8 z^6+7117052108 w z^7-45561563505 w^2 z^7-41332252846 w^3 z^7+388873181418 w^4 z^7-538241459247 w^5 z^7+269559574832 w^6 z^7-40414540680 w^7 z^7-4817513559 w z^8+26259292883 w^2 z^8-22528898978 w^3 z^8-36245135130 w^4 z^8+56612103204 w^5 z^8-19279844640 w^6 z^8+838554043 w z^9-3501078014 w^2 z^9+3125885247 w^3 z^9+1104640204 w^4 z^9-1568002500 w^5 z^9-60 z^10+180 w z^10) GSV[0,1]-1/(3240 (-1+w) (w-z)^12 (-1+z)) w^3 z^3 (105981480 w^6+731834532 w^7-1812448612 w^8+1173637194 w^9-199004414 w^10-90 w^11+3491406720 w^5 z+11787438708 w^6 z-50994443368 w^7 z+54904239318 w^8 z-21478885780 w^9 z+2290243412 w^10 z+90 w^11 z+21183628680 w^4 z^2-63520127316 w^5 z^2-51314571424 w^6 z^2+273708451002 w^7 z^2-255674573854 w^8 z^2+81882118477 w^9 z^2-6264921515 w^10 z^2+37478047680 w^3 z^3-428381493444 w^4 z^3+1119900245960 w^5 z^3-979571862294 w^6 z^3+47121324966 w^7 z^3+302914464721 w^8 z^3-105072083781 w^9 z^3+5611345392 w^10 z^3+21183628680 w^2 z^4-428381493444 w^3 z^4+2420509779128 w^4 z^4-5165427859980 w^5 z^4+4898338427772 w^6 z^4-1968523201595 w^7 z^4+197881583302 w^8 z^4+24955545492 w^9 z^4-536390455 w^10 z^4+3491406720 w z^5-63520127316 w^2 z^5+1119900245960 w^3 z^5-5165427859980 w^4 z^5+9676704591500 w^5 z^5-8560599954245 w^6 z^5+3563704754491 w^7 z^5-610366763268 w^8 z^5+37014955788 w^9 z^5-901272330 w^10 z^5+105981480 z^6+11787438708 w z^6-51314571424 w^2 z^6-979571862294 w^3 z^6+4898338427772 w^4 z^6-8560599954245 w^5 z^6+6872235103866 w^6 z^6-2554200578136 w^7 z^6+381695321463 w^8 z^6-18475288290 w^9 z^6+731834532 z^7-50994443368 w z^7+273708451002 w^2 z^7+47121324966 w^3 z^7-1968523201595 w^4 z^7+3563704754491 w^5 z^7-2554200578136 w^6 z^7+757993666328 w^7 z^7-69541819020 w^8 z^7-1812448612 z^8+54904239318 w z^8-255674573854 w^2 z^8+302914464721 w^3 z^8+197881583302 w^4 z^8-610366763268 w^5 z^8+381695321463 w^6 z^8-69541819020 w^7 z^8+1173637194 z^9-21478885780 w z^9+81882118477 w^2 z^9-105072083781 w^3 z^9+24955545492 w^4 z^9+37014955788 w^5 z^9-18475288290 w^6 z^9-199004414 z^10+2290243412 w z^10-6264921515 w^2 z^10+5611345392 w^3 z^10-536390455 w^4 z^10-901272330 w^5 z^10-90 z^11+90 w z^11) GSV[1,1]+1/(3240 (w-z)^12) w^3 z^3 (-453460140 w^5-4059856710 w^6+7566950417 w^7-3619074211 w^8+403840638 w^9+90 w^10-9171330300 w^4 z-19586178324 w^5 z+101507371619 w^6 z-103840259117 w^7 z+34828860080 w^8 z-2782250902 w^9 z-33895250280 w^3 z^2+199092653406 w^4 z^2-163745402679 w^5 z^2-186970792180 w^6 z^2+256364500820 w^7 z^2-77328422828 w^8 z^2+4448862233 w^9 z^2-33895250280 w^2 z^3+520831376856 w^3 z^3-1735500284677 w^4 z^3+2007806465549 w^5 z^3-771285516480 w^6 z^3-25311494800 w^7 z^3+39696114179 w^8 z^3-1197554485 w^9 z^3-9171330300 w z^4+199092653406 w^2 z^4-1735500284677 w^3 z^4+4623331378798 w^4 z^4-5001729240058 w^5 z^4+2307250525034 w^6 z^4-405088911855 w^7 z^4+25377886848 w^8 z^4-901272330 w^9 z^4-453460140 z^5-19586178324 w z^5-163745402679 w^2 z^5+2007806465549 w^3 z^5-5001729240058 w^4 z^5+4917580835452 w^5 z^5-2064804174757 w^6 z^5+337553059173 w^7 z^5-18475288290 w^8 z^5-4059856710 z^6+101507371619 w z^6-186970792180 w^2 z^6-771285516480 w^3 z^6+2307250525034 w^4 z^6-2064804174757 w^5 z^6+693037897568 w^6 z^6-69541819020 w^7 z^6+7566950417 z^7-103840259117 w z^7+256364500820 w^2 z^7-25311494800 w^3 z^7-405088911855 w^4 z^7+337553059173 w^5 z^7-69541819020 w^6 z^7-3619074211 z^8+34828860080 w z^8-77328422828 w^2 z^8+39696114179 w^3 z^8+25377886848 w^4 z^8-18475288290 w^5 z^8+403840638 z^9-2782250902 w z^9+4448862233 w^2 z^9-1197554485 w^3 z^9-901272330 w^4 z^9+90 z^10) GSV[1,2]+1/(9 (w-z)^10) 11 w^3 z^3 (5220 w^4-13812 w^5+8617 w^6-1118 w^7+64800 w^3 z-243324 w^4 z+267542 w^5 z-97390 w^6 z+8030 w^7 z+137160 w^2 z^2-851664 w^3 z^2+1619239 w^4 z^2-1175322 w^5 z^2+299256 w^6 z^2-16568 w^7 z^2+64800 w z^3-851664 w^2 z^3+2862004 w^3 z^3-3715770 w^4 z^3+1951266 w^5 z^3-343416 w^6 z^3+10440 w^7 z^3+5220 z^4-243324 w z^4+1619239 w^2 z^4-3715770 w^3 z^4+3521696 w^4 z^4-1303216 w^5 z^4+129600 w^6 z^4-13812 z^5+267542 w z^5-1175322 w^2 z^5+1951266 w^3 z^5-1303216 w^4 z^5+274320 w^5 z^5+8617 z^6-97390 w z^6+299256 w^2 z^6-343416 w^3 z^6+129600 w^4 z^6-1118 z^7+8030 w z^7-16568 w^2 z^7+10440 w^3 z^7) GSV[2,1]-1/(405 (w-z)^12) w^3 z^3 (-1236294 w^8+617067 w^9-17350200 w^6 z-36684708 w^7 z+57450579 w^8 z-12222948 w^9 z-478117080 w^5 z^2+671504148 w^6 z^2+56238810 w^7 z^2-246581860 w^8 z^2+32326373 w^9 z^2-2034259920 w^4 z^3+6756792804 w^5 z^3-6558005934 w^6 z^3+1760166120 w^7 z^3+61726085 w^8 z^3-3855498 w^9 z^3-2034259920 w^3 z^4+13046247300 w^4 z^4-25587037722 w^5 z^4+19569349188 w^6 z^4-5633867133 w^7 z^4+572638248 w^8 z^4-27461700 w^9 z^4-478117080 w^2 z^5+6756792804 w^3 z^5-25587037722 w^4 z^5+37432719800 w^5 z^5-23030634925 w^6 z^5+5613472170 w^7 z^5-530337780 w^8 z^5+6607440 w^9 z^5-17350200 w z^6+671504148 w^2 z^6-6558005934 w^3 z^6+19569349188 w^4 z^6-23030634925 w^5 z^6+11071641360 w^6 z^6-1934505720 w^7 z^6+94046400 w^8 z^6-36684708 w z^7+56238810 w^2 z^7+1760166120 w^3 z^7-5633867133 w^4 z^7+5613472170 w^5 z^7-1934505720 w^6 z^7+207839520 w^7 z^7-1236294 z^8+57450579 w z^8-246581860 w^2 z^8+61726085 w^3 z^8+572638248 w^4 z^8-530337780 w^5 z^8+94046400 w^6 z^8+617067 z^9-12222948 w z^9+32326373 w^2 z^9-3855498 w^3 z^9-27461700 w^4 z^9+6607440 w^5 z^9) GSV[2,2]+1/(3240 (w-z)^13) w^3 z^3 (-60059880 w^6-1216097784 w^7+2003372764 w^8-863414458 w^9+80467811 w^10-1743893280 w^5 z-28029169728 w^6 z+69765523752 w^7 z-52857630698 w^8 z+13715282672 w^9 z-787881007 w^10 z-7770637800 w^4 z^2-41598671040 w^5 z^2+287549906688 w^6 z^2-431377179528 w^7 z^2+236880890787 w^8 z^2-44208340675 w^9 z^2+1544134292 w^10 z^2-4349289600 w^3 z^3+194946112008 w^4 z^3-299650621832 w^5 z^3-260359798264 w^6 z^3+645025337912 w^7 z^3-321935902960 w^8 z^3+42737117532 w^9 z^3-546102156 w^10 z^3+6851115000 w^2 z^4+139585489632 w^3 z^4-1129028189916 w^4 z^4+2023804851376 w^5 z^4-1149002243626 w^6 z^4+27774458564 w^7 z^4+90734230520 w^8 z^4-3454106676 w^9 z^4-361085580 w^10 z^4+3669636960 w z^5-152287331256 w^2 z^5+113397627024 w^3 z^5+1396661831844 w^4 z^5-2895340552368 w^5 z^5+2002149019586 w^6 z^5-537247459156 w^7 z^5+71547247476 w^8 z^5-8156499120 w^9 z^5+52859520 w^10 z^5+243277560 z^6-70989066360 w z^6+638059052008 w^2 z^6-1303199427244 w^3 z^6+380562262190 w^4 z^6+1040535558758 w^5 z^6-896704818492 w^6 z^6+241365144204 w^7 z^6-29255790060 w^8 z^6+699511680 w^9 z^6-3896443872 z^7+149134498272 w z^7-872280867212 w^2 z^7+1714955619512 w^3 z^7-1335118625512 w^4 z^7+334949888492 w^5 z^7+23532470136 w^6 z^7-11009165760 w^7 z^7+910344960 w^8 z^7+5361723000 z^8-106849793154 w z^8+467256443439 w^2 z^8-782081451580 w^3 z^8+577690349504 w^4 z^8-187187145624 w^5 z^8+25762038660 w^6 z^8-910344960 w^7 z^8-2095518582 z^9+27044187984 w z^9-88941819787 w^2 z^9+114128445084 w^3 z^9-60862714368 w^4 z^9+11656740240 w^5 z^9-699511680 w^6 z^9+184473687 z^10-1589169147 w z^10+3548211824 w^2 z^10-2788774752 w^3 z^10+688711140 w^4 z^10-52859520 w^5 z^10) GSV[2,3]+1/(3240 (w-z)^13) w^3 z^3 (-243277560 w^6+3896443872 w^7-5361723000 w^8+2095518582 w^9-184473687 w^10-3669636960 w^5 z+70989066360 w^6 z-149134498272 w^7 z+106849793154 w^8 z-27044187984 w^9 z+1589169147 w^10 z-6851115000 w^4 z^2+152287331256 w^5 z^2-638059052008 w^6 z^2+872280867212 w^7 z^2-467256443439 w^8 z^2+88941819787 w^9 z^2-3548211824 w^10 z^2+4349289600 w^3 z^3-139585489632 w^4 z^3-113397627024 w^5 z^3+1303199427244 w^6 z^3-1714955619512 w^7 z^3+782081451580 w^8 z^3-114128445084 w^9 z^3+2788774752 w^10 z^3+7770637800 w^2 z^4-194946112008 w^3 z^4+1129028189916 w^4 z^4-1396661831844 w^5 z^4-380562262190 w^6 z^4+1335118625512 w^7 z^4-577690349504 w^8 z^4+60862714368 w^9 z^4-688711140 w^10 z^4+1743893280 w z^5+41598671040 w^2 z^5+299650621832 w^3 z^5-2023804851376 w^4 z^5+2895340552368 w^5 z^5-1040535558758 w^6 z^5-334949888492 w^7 z^5+187187145624 w^8 z^5-11656740240 w^9 z^5+52859520 w^10 z^5+60059880 z^6+28029169728 w z^6-287549906688 w^2 z^6+260359798264 w^3 z^6+1149002243626 w^4 z^6-2002149019586 w^5 z^6+896704818492 w^6 z^6-23532470136 w^7 z^6-25762038660 w^8 z^6+699511680 w^9 z^6+1216097784 z^7-69765523752 w z^7+431377179528 w^2 z^7-645025337912 w^3 z^7-27774458564 w^4 z^7+537247459156 w^5 z^7-241365144204 w^6 z^7+11009165760 w^7 z^7+910344960 w^8 z^7-2003372764 z^8+52857630698 w z^8-236880890787 w^2 z^8+321935902960 w^3 z^8-90734230520 w^4 z^8-71547247476 w^5 z^8+29255790060 w^6 z^8-910344960 w^7 z^8+863414458 z^9-13715282672 w z^9+44208340675 w^2 z^9-42737117532 w^3 z^9+3454106676 w^4 z^9+8156499120 w^5 z^9-699511680 w^6 z^9-80467811 z^10+787881007 w z^10-1544134292 w^2 z^10+546102156 w^3 z^10+361085580 w^4 z^10-52859520 w^5 z^10) GSV[2,4]-1/(810 (w-z)^12) w^3 z^3 (43696800 w^4-296695980 w^5+661247013 w^6-605871997 w^7+221980619 w^8-22833967 w^9+619920000 w^3 z-5774730300 w^4 z+16109649288 w^5 z-20071294741 w^6 z+11937222973 w^7 z-3047384975 w^8 z+215981339 w^9 z+1367150400 w^2 z^2-20881777320 w^3 z^2+82244596347 w^4 z^2-145628529003 w^5 z^2+131629560704 w^6 z^2-59733030344 w^7 z^2+11597983105 w^8 z^2-565672129 w^9 z^2+619920000 w z^3-20881777320 w^2 z^3+137010805104 w^3 z^3-365254082659 w^4 z^3+492199469603 w^5 z^3-352784588648 w^6 z^3+127140630032 w^7 z^3-18660796921 w^8 z^3+568379145 w^9 z^3+43696800 z^4-5774730300 w z^4+82244596347 w^2 z^4-365254082659 w^3 z^4+750947988202 w^4 z^4-814989045266 w^5 z^4+473093516063 w^6 z^4-133928657991 w^7 z^4+13844383416 w^8 z^4-207525780 w^9 z^4-296695980 z^5+16109649288 w z^5-145628529003 w^2 z^5+492199469603 w^3 z^5-814989045266 w^4 z^5+720451598122 w^5 z^5-333588064159 w^6 z^5+69906270807 w^7 z^5-4155083460 w^8 z^5+13214880 w^9 z^5+661247013 z^6-20071294741 w z^6+131629560704 w^2 z^6-352784588648 w^3 z^6+473093516063 w^4 z^6-333588064159 w^5 z^6+115928930064 w^6 z^6-15101204760 w^7 z^6+188092800 w^8 z^6-605871997 z^7+11937222973 w z^7-59733030344 w^2 z^7+127140630032 w^3 z^7-133928657991 w^4 z^7+69906270807 w^5 z^7-15101204760 w^6 z^7+415679040 w^7 z^7+221980619 z^8-3047384975 w z^8+11597983105 w^2 z^8-18660796921 w^3 z^8+13844383416 w^4 z^8-4155083460 w^5 z^8+188092800 w^6 z^8-22833967 z^9+215981339 w z^9-565672129 w^2 z^9+568379145 w^3 z^9-207525780 w^4 z^9+13214880 w^5 z^9) GSV[2,5]+1/(45 (w-z)^12) 2 w^3 z^3 (-5166000 w^4-6657840 w^5+36956880 w^6-36854246 w^7+12459944 w^8-1007312 w^9-60984000 w^3 z-175376880 w^4 z+1000844280 w^5 z-1433462774 w^6 z+867070112 w^7 z-211322708 w^8 z+12938488 w^9 z-117180000 w^2 z^2-672850080 w^3 z^2+5346858960 w^4 z^2-11551346082 w^5 z^2+11365774076 w^6 z^2-5372066438 w^7 z^2+1055663492 w^8 z^2-49667251 w^9 z^2-60984000 w z^3-672850080 w^2 z^3+9046874160 w^3 z^3-30582451298 w^4 z^3+47178810104 w^5 z^3-37345765558 w^6 z^3+14710627948 w^7 z^3-2368181347 w^8 z^3+81344902 w^9 z^3-5166000 z^4-175376880 w z^4+5346858960 w^2 z^4-30582451298 w^3 z^4+74573615528 w^4 z^4-93598599584 w^5 z^4+62722868092 w^6 z^4-20898214173 w^7 z^4+2690777868 w^8 z^4-60495120 w^9 z^4-6657840 z^5+1000844280 w z^5-11551346082 w^2 z^5+47178810104 w^3 z^5-93598599584 w^4 z^5+99918623960 w^5 z^5-57390717229 w^6 z^5+15945767490 w^7 z^5-1521550800 w^8 z^5+17075520 w^9 z^5+36956880 z^6-1433462774 w z^6+11365774076 w^2 z^6-37345765558 w^3 z^6+62722868092 w^4 z^6-57390717229 w^5 z^6+27813218680 w^6 z^6-6108590880 w^7 z^6+341510400 w^8 z^6-36854246 z^7+867070112 w z^7-5372066438 w^2 z^7+14710627948 w^3 z^7-20898214173 w^4 z^7+15945767490 w^5 z^7-6108590880 w^6 z^7+892805760 w^7 z^7+12459944 z^8-211322708 w z^8+1055663492 w^2 z^8-2368181347 w^3 z^8+2690777868 w^4 z^8-1521550800 w^5 z^8+341510400 w^6 z^8-1007312 z^9+12938488 w z^9-49667251 w^2 z^9+81344902 w^3 z^9-60495120 w^4 z^9+17075520 w^5 z^9) GSV[3,1]-1/(9 (w-z)^12) 22 w^3 z^3 (-900 w^6+2340 w^7-1449 w^8+186 w^9-32400 w^5 z+110520 w^6 z-111108 w^7 z+37308 w^8 z-2866 w^9 z-202500 w^4 z^2+969840 w^5 z^2-1524282 w^6 z^2+957900 w^7 z^2-219477 w^8 z^2+11458 w^9 z^2-360000 w^3 z^3+2659500 w^4 z^3-6492756 w^5 z^3+6776472 w^6 z^3-3062488 w^7 z^3+503200 w^8 z^3-17314 w^9 z^3-202500 w^2 z^4+2659500 w^3 z^4-10352010 w^4 z^4+17176134 w^5 z^4-13189339 w^6 z^4+4404132 w^7 z^4-495456 w^8 z^4+8820 w^9 z^4-32400 w z^5+969840 w^2 z^5-6492756 w^3 z^5+17176134 w^4 z^5-21105660 w^5 z^5+12129010 w^6 z^5-2841870 w^7 z^5+175140 w^8 z^5-900 z^6+110520 w z^6-1524282 w^2 z^6+6776472 w^3 z^6-13189339 w^4 z^6+12129010 w^5 z^6-4933120 w^6 z^6+647640 w^7 z^6+2340 z^7-111108 w z^7+957900 w^2 z^7-3062488 w^3 z^7+4404132 w^4 z^7-2841870 w^5 z^7+647640 w^6 z^7-1449 z^8+37308 w z^8-219477 w^2 z^8+503200 w^3 z^8-495456 w^4 z^8+175140 w^5 z^8+186 z^9-2866 w z^9+11458 w^2 z^9-17314 w^3 z^9+8820 w^4 z^9) GSV[3,2]+1/(9 (w-z)^12) 22 w^3 z^3 (4410 w^5-14241 w^6+13852 w^7-4582 w^8+356 w^9+87570 w^4 z-375084 w^5 z+542050 w^6 z-323994 w^7 z+73998 w^8 z-4144 w^9 z+323820 w^3 z^2-2035575 w^4 z^2+4472298 w^5 z^2-4384516 w^6 z^2+1951680 w^7 z^2-339993 w^8 z^2+14218 w^9 z^2+323820 w^2 z^3-3466200 w^3 z^3+12019600 w^4 z^3-18658678 w^5 z^3+14046412 w^6 z^3-4909012 w^7 z^3+654880 w^8 z^3-19114 w^9 z^3+87570 w z^4-2035575 w^2 z^4+12019600 w^3 z^4-29763660 w^4 z^4+35902554 w^5 z^4-21514111 w^6 z^4+5867892 w^7 z^4-560256 w^8 z^4+8820 w^9 z^4+4410 z^5-375084 w z^5+4472298 w^2 z^5-18658678 w^3 z^5+35902554 w^4 z^5-34615080 w^5 z^5+16332010 w^6 z^5-3246870 w^7 z^5+175140 w^8 z^5-14241 z^6+542050 w z^6-4384516 w^2 z^6+14046412 w^3 z^6-21514111 w^4 z^6+16332010 w^5 z^6-5653120 w^6 z^6+647640 w^7 z^6+13852 z^7-323994 w z^7+1951680 w^2 z^7-4909012 w^3 z^7+5867892 w^4 z^7-3246870 w^5 z^7+647640 w^6 z^7-4582 z^8+73998 w z^8-339993 w^2 z^8+654880 w^3 z^8-560256 w^4 z^8+175140 w^5 z^8+356 z^9-4144 w z^9+14218 w^2 z^9-19114 w^3 z^9+8820 w^4 z^9) GSV[3,3]+1/(135 (w-z)^13) w^3 z^3 (-1971000 w^6+21368628 w^7-28639264 w^8+10938622 w^9-873030 w^10-54712800 w^5 z+598606884 w^6 z-1166937972 w^7 z+811287164 w^8 z-200347900 w^9 z+10902094 w^10 z-244625400 w^4 z^2+2524933188 w^5 z^2-7818679344 w^6 z^2+9601139670 w^7 z^2-5012070084 w^8 z^2+978849354 w^9 z^2-41546199 w^10 z^2-257040000 w^3 z^3+1959776820 w^4 z^3-12096543220 w^5 z^3+29118109102 w^6 z^3-29928537840 w^7 z^3+13421827850 w^8 z^3-2244054252 w^9 z^3+77700392 w^10 z^3-20244600 w^2 z^4-226384920 w^3 z^4-838995870 w^4 z^4+19017972812 w^5 z^4-48769236988 w^6 z^4+47391103576 w^7 z^4-19393680610 w^8 z^4+2823531736 w^9 z^4-73746360 w^10 z^4+26330400 w z^5+332889264 w^2 z^5+1885510656 w^3 z^5-7934870574 w^4 z^5-6591966504 w^5 z^5+39103256406 w^6 z^5-40530294480 w^7 z^5+15642810192 w^8 z^5-1881180000 w^9 z^5+27498240 w^10 z^5+2262600 z^6+205181712 w z^6-1513918420 w^2 z^6-3209701616 w^3 z^6+19183534668 w^4 z^6-17999635216 w^5 z^6-6876106158 w^6 z^6+15950504000 w^7 z^6-6281541720 w^8 z^6+509765760 w^9 z^6+8792424 z^7-494481168 w z^7+1660809488 w^2 z^7+4709031392 w^3 z^7-21941731226 w^4 z^7+26313042080 w^5 z^7-10608288050 w^6 z^7-508680000 w^7 z^7+854622720 w^8 z^7-15810198 z^8+320794896 w z^8-395375862 w^2 z^8-3938758152 w^3 z^8+11971191390 w^4 z^8-12835176366 w^5 z^8+5757876720 w^6 z^8-854622720 w^7 z^8+6090036 z^9-59849724 w z^9-98974468 w^2 z^9+1170321828 w^3 z^9-2336112838 w^4 z^9+1825387200 w^5 z^9-509765760 w^6 z^9-418128 z^10+1104582 w z^10+17256401 w^2 z^10-64644266 w^3 z^10+74356560 w^4 z^10-27498240 w^5 z^10) GSV[3,5]+1/(135 (w-z)^13) w^3 z^3 (412098 w^8-410658 w^9+67963 w^10+9450000 w^6 z+1695816 w^7 z-20754426 w^8 z+11307808 w^9 z-1056394 w^10 z+272742120 w^5 z^2-613131896 w^6 z^2+370556428 w^7 z^2-4615291 w^8 z^2-31685692 w^9 z^2+2116022 w^10 z^2+1128458520 w^4 z^3-4490855328 w^5 z^3+6071616464 w^6 z^3-3324477024 w^7 z^3+646085560 w^8 z^3-25063104 w^9 z^3+571540 w^10 z^3+746429040 w^3 z^4-6819966120 w^4 z^4+17350590552 w^5 z^4-18366662546 w^6 z^4+8648027552 w^7 z^4-1672288118 w^8 z^4+117768170 w^9 z^4-2156220 w^10 z^4-319122720 w^2 z^5-939671048 w^3 z^5+11491526068 w^4 z^5-25636206688 w^5 z^5+23246399144 w^6 z^5-9276010900 w^7 z^5+1495618200 w^8 z^5-79512660 w^9 z^5+317520 w^10 z^5-145688760 w z^6+1556182944 w^2 z^6-2099416924 w^3 z^6-6073162138 w^4 z^6+16279525384 w^5 z^6-13343919270 w^6 z^6+4328095130 w^7 z^6-488739240 w^8 z^6+8235360 w^9 z^6-5783400 z^7+334402656 w z^7-2274599808 w^2 z^7+4124314736 w^3 z^7-691042048 w^4 z^7-4090116872 w^5 z^7+3350249380 w^6 z^7-800770680 w^7 z^7+41600160 w^8 z^7+8779678 z^8-255775094 w z^8+1318000559 w^2 z^8-2233028800 w^3 z^8+1147248854 w^4 z^8+338372670 w^5 z^8-380388060 w^6 z^8+59028480 w^7 z^8-3841402 z^9+72457536 w z^9-286150262 w^2 z^9+384653148 w^3 z^9-146282400 w^4 z^9-45669060 w^5 z^9+25315920 w^6 z^9+436685 z^10-5394444 w z^10+14363440 w^2 z^10-10805490 w^3 z^10-683280 w^4 z^10+1884960 w^5 z^10) GSV[3,6]-1/(135 (w-z)^13) w^3 z^3 (-5783400 w^7+8779678 w^8-3841402 w^9+436685 w^10-145688760 w^6 z+334402656 w^7 z-255775094 w^8 z+72457536 w^9 z-5394444 w^10 z-319122720 w^5 z^2+1556182944 w^6 z^2-2274599808 w^7 z^2+1318000559 w^8 z^2-286150262 w^9 z^2+14363440 w^10 z^2+746429040 w^4 z^3-939671048 w^5 z^3-2099416924 w^6 z^3+4124314736 w^7 z^3-2233028800 w^8 z^3+384653148 w^9 z^3-10805490 w^10 z^3+1128458520 w^3 z^4-6819966120 w^4 z^4+11491526068 w^5 z^4-6073162138 w^6 z^4-691042048 w^7 z^4+1147248854 w^8 z^4-146282400 w^9 z^4-683280 w^10 z^4+272742120 w^2 z^5-4490855328 w^3 z^5+17350590552 w^4 z^5-25636206688 w^5 z^5+16279525384 w^6 z^5-4090116872 w^7 z^5+338372670 w^8 z^5-45669060 w^9 z^5+1884960 w^10 z^5+9450000 w z^6-613131896 w^2 z^6+6071616464 w^3 z^6-18366662546 w^4 z^6+23246399144 w^5 z^6-13343919270 w^6 z^6+3350249380 w^7 z^6-380388060 w^8 z^6+25315920 w^9 z^6+1695816 w z^7+370556428 w^2 z^7-3324477024 w^3 z^7+8648027552 w^4 z^7-9276010900 w^5 z^7+4328095130 w^6 z^7-800770680 w^7 z^7+59028480 w^8 z^7+412098 z^8-20754426 w z^8-4615291 w^2 z^8+646085560 w^3 z^8-1672288118 w^4 z^8+1495618200 w^5 z^8-488739240 w^6 z^8+41600160 w^7 z^8-410658 z^9+11307808 w z^9-31685692 w^2 z^9-25063104 w^3 z^9+117768170 w^4 z^9-79512660 w^5 z^9+8235360 w^6 z^9+67963 z^10-1056394 w z^10+2116022 w^2 z^10+571540 w^3 z^10-2156220 w^4 z^10+317520 w^5 z^10) GSV[3,7]+1/(135 (w-z)^12) w^3 z^3 (-6224400 w^4+27336960 w^5-39125600 w^6+23677631 w^7-6102693 w^8+523223 w^9-82152000 w^3 z+605102400 w^4 z-1305401520 w^5 z+1225379165 w^6 z-541036063 w^7 z+104671027 w^8 z-6334844 w^9 z-172519200 w^2 z^2+2348015040 w^3 z^2-7859551920 w^4 z^2+11370403719 w^5 z^2-8128807662 w^6 z^2+2858934250 w^7 z^2-436698361 w^8 z^2+18763342 w^9 z^2-82152000 w z^3+2348015040 w^2 z^3-13766445920 w^3 z^3+31983405485 w^4 z^3-36364010217 w^5 z^3+21300360058 w^6 z^3-6121521524 w^7 z^3+722628010 w^8 z^3-19321201 w^9 z^3-6224400 z^4+605102400 w z^4-7859551920 w^2 z^4+31983405485 w^3 z^4-58884594730 w^4 z^4+55493435842 w^5 z^4-27005421071 w^6 z^4+6177142278 w^7 z^4-504926664 w^8 z^4+4806900 w^9 z^4+27336960 z^5-1305401520 w z^5+11370403719 w^2 z^5-36364010217 w^3 z^5+55493435842 w^4 z^5-43677401200 w^5 z^5+17168760370 w^6 z^5-2822197935 w^7 z^5+101700900 w^8 z^5+1567440 w^9 z^5-39125600 z^6+1225379165 w z^6-8128807662 w^2 z^6+21300360058 w^3 z^6-27005421071 w^4 z^6+17168760370 w^5 z^6-4924560400 w^6 z^6+388294200 w^7 z^6+18648000 w^8 z^6+23677631 z^7-541036063 w z^7+2858934250 w^2 z^7-6121521524 w^3 z^7+6177142278 w^4 z^7-2822197935 w^5 z^7+388294200 w^6 z^7+36076320 w^7 z^7-6102693 z^8+104671027 w z^8-436698361 w^2 z^8+722628010 w^3 z^8-504926664 w^4 z^8+101700900 w^5 z^8+18648000 w^6 z^8+523223 z^9-6334844 w z^9+18763342 w^2 z^9-19321201 w^3 z^9+4806900 w^4 z^9+1567440 w^5 z^9) GSV[3,8]-1/(135 (w-z)^13) w^3 z^3 (1058400 w^5-8637300 w^6+20494354 w^7-18751739 w^8+6482606 w^9-559905 w^10+27392400 w^4 z-302086440 w^5 z+883237562 w^6 z-1094217444 w^7 z+621584302 w^8 z-144626812 w^9 z+8374218 w^10 z+137491200 w^3 z^2-1916007300 w^4 z^2+7242547374 w^5 z^2-12444930262 w^6 z^2+10882509980 w^7 z^2-4727439527 w^8 z^2+863502962 w^9 z^2-37959265 w^10 z^2+193687200 w^2 z^3-3165119280 w^3 z^3+17144982950 w^4 z^3-42992370812 w^5 z^3+56964232772 w^6 z^3-40858970664 w^7 z^3+14911364530 w^8 z^3-2271850140 w^9 z^3+78271932 w^10 z^3+83210400 w z^4-1156711140 w^2 z^4+11343052900 w^3 z^4-47560711026 w^4 z^4+100198250470 w^5 z^4-115577310848 w^6 z^4+73160741144 w^7 z^4-23440465562 w^8 z^4+3014820906 w^9 z^4-75902580 w^10 z^4+6224400 z^5-43715880 w z^5+607756512 w^2 z^5-10995379660 w^3 z^5+49539964316 w^4 z^5-102244411508 w^5 z^5+112192305356 w^6 z^5-66115370020 w^7 z^5+19025763492 w^8 z^5-1986305940 w^9 z^5+27815760 w^10 z^5+2884140 z^6-529775844 w z^6+3912405586 w^2 z^6-7431763690 w^3 z^6-3711707516 w^4 z^6+31023652084 w^5 z^6-43724044746 w^6 z^6+27199147870 w^7 z^6-7269739920 w^8 z^6+518001120 w^9 z^6-32061408 z^7+1034126364 w z^7-7007140778 w^2 z^7+20064507024 w^3 z^7-28641808600 w^4 z^7+19431023836 w^5 z^7-3348210790 w^6 z^7-2392526520 w^7 z^7+896222880 w^8 z^7+33460193 z^8-729065350 w z^8+4458926281 w^2 z^8-12464767078 w^3 z^8+18288275702 w^4 z^8-14326293456 w^5 z^8+5534827380 w^6 z^8-795594240 w^7 z^8-11426628 z^9+198882680 w z^9-1068717392 w^2 z^9+2623981044 w^3 z^9-3268865818 w^4 z^9+2010237660 w^5 z^9-484449840 w^6 z^9+976395 z^10-13792024 w z^10+58902751 w^2 z^10-106865336 w^3 z^10+86479920 w^4 z^10-25613280 w^5 z^10) GSV[3,9]-1/(135 (w-z)^13) w^3 z^3 (-6224400 w^5-2884140 w^6+32061408 w^7-33460193 w^8+11426628 w^9-976395 w^10-83210400 w^4 z+43715880 w^5 z+529775844 w^6 z-1034126364 w^7 z+729065350 w^8 z-198882680 w^9 z+13792024 w^10 z-193687200 w^3 z^2+1156711140 w^4 z^2-607756512 w^5 z^2-3912405586 w^6 z^2+7007140778 w^7 z^2-4458926281 w^8 z^2+1068717392 w^9 z^2-58902751 w^10 z^2-137491200 w^2 z^3+3165119280 w^3 z^3-11343052900 w^4 z^3+10995379660 w^5 z^3+7431763690 w^6 z^3-20064507024 w^7 z^3+12464767078 w^8 z^3-2623981044 w^9 z^3+106865336 w^10 z^3-27392400 w z^4+1916007300 w^2 z^4-17144982950 w^3 z^4+47560711026 w^4 z^4-49539964316 w^5 z^4+3711707516 w^6 z^4+28641808600 w^7 z^4-18288275702 w^8 z^4+3268865818 w^9 z^4-86479920 w^10 z^4-1058400 z^5+302086440 w z^5-7242547374 w^2 z^5+42992370812 w^3 z^5-100198250470 w^4 z^5+102244411508 w^5 z^5-31023652084 w^6 z^5-19431023836 w^7 z^5+14326293456 w^8 z^5-2010237660 w^9 z^5+25613280 w^10 z^5+8637300 z^6-883237562 w z^6+12444930262 w^2 z^6-56964232772 w^3 z^6+115577310848 w^4 z^6-112192305356 w^5 z^6+43724044746 w^6 z^6+3348210790 w^7 z^6-5534827380 w^8 z^6+484449840 w^9 z^6-20494354 z^7+1094217444 w z^7-10882509980 w^2 z^7+40858970664 w^3 z^7-73160741144 w^4 z^7+66115370020 w^5 z^7-27199147870 w^6 z^7+2392526520 w^7 z^7+795594240 w^8 z^7+18751739 z^8-621584302 w z^8+4727439527 w^2 z^8-14911364530 w^3 z^8+23440465562 w^4 z^8-19025763492 w^5 z^8+7269739920 w^6 z^8-896222880 w^7 z^8-6482606 z^9+144626812 w z^9-863502962 w^2 z^9+2271850140 w^3 z^9-3014820906 w^4 z^9+1986305940 w^5 z^9-518001120 w^6 z^9+559905 z^10-8374218 w z^10+37959265 w^2 z^10-78271932 w^3 z^10+75902580 w^4 z^10-27815760 w^5 z^10) GSV[3,10]+1/(27 (w-z)^12) 2 w^3 z^3 (1375920 w^4-5870340 w^5+9129135 w^6-6310704 w^7+1822324 w^8-146295 w^9+27518400 w^3 z-140816340 w^4 z+285013800 w^5 z-285483900 w^6 z+143630467 w^7 z-31789215 w^8 z+1926428 w^9 z+71940960 w^2 z^2-559341720 w^3 z^2+1676921625 w^4 z^2-2532465756 w^5 z^2+2055530128 w^6 z^2-864033300 w^7 z^2+158847167 w^8 z^2-7397664 w^9 z^2+27518400 w z^3-559341720 w^2 z^3+2928550080 w^3 z^3-7025210040 w^4 z^3+8999427781 w^5 z^3-6336463860 w^6 z^3+2309001908 w^7 z^3-355676820 w^8 z^3+12190911 w^9 z^3+1375920 z^4-140816340 w z^4+1676921625 w^2 z^4-7025210040 w^3 z^4+14482301800 w^4 z^4-16343427330 w^5 z^4+10177098137 w^6 z^4-3223805076 w^7 z^4+404732844 w^8 z^4-9166500 w^9 z^4-5870340 z^5+285013800 w z^5-2532465756 w^2 z^5+8999427781 w^3 z^5-16343427330 w^4 z^5+16409329520 w^5 z^5-9016850040 w^6 z^5+2432041785 w^7 z^5-229797540 w^8 z^5+2593080 w^9 z^5+9129135 z^6-285483900 w z^6+2055530128 w^2 z^6-6336463860 w^3 z^6+10177098137 w^4 z^6-9016850040 w^5 z^6+4271289720 w^6 z^6-926107560 w^7 z^6+51861600 w^8 z^6-6310704 z^7+143630467 w z^7-864033300 w^2 z^7+2309001908 w^3 z^7-3223805076 w^4 z^7+2432041785 w^5 z^7-926107560 w^6 z^7+135581040 w^7 z^7+1822324 z^8-31789215 w z^8+158847167 w^2 z^8-355676820 w^3 z^8+404732844 w^4 z^8-229797540 w^5 z^8+51861600 w^6 z^8-146295 z^9+1926428 w z^9-7397664 w^2 z^9+12190911 w^3 z^9-9166500 w^4 z^9+2593080 w^5 z^9) GSV[3,11]-1/(135 (w-z)^13) w^3 z^3 (145800 w^6+15080526 w^7-22224731 w^8+8514329 w^9-645579 w^10-14191200 w^5 z+401894298 w^6 z-830709570 w^7 z+566041030 w^8 z-130098812 w^9 z+6003338 w^10 z-132435000 w^4 z^2+1428911226 w^5 z^2-4666298882 w^6 z^2+5630974579 w^7 z^2-2703722973 w^8 z^2+439937443 w^9 z^2-12144899 w^10 z^2-257040000 w^3 z^3+866695950 w^4 z^3-5105516282 w^5 z^3+12954203743 w^6 z^3-12609753224 w^7 z^3+4741534849 w^8 z^3-536866212 w^9 z^3+6528063 w^10 z^3-132435000 w^2 z^4+866695950 w^3 z^4-838995870 w^4 z^4+5541551119 w^5 z^4-14792851160 w^6 z^4+12724686175 w^7 z^4-3711244610 w^8 z^4+243709449 w^9 z^4+305100 w^10 z^4-14191200 w z^5+1428911226 w^2 z^5-5105516282 w^3 z^5+5541551119 w^4 z^5-6591966504 w^5 z^5+10551810595 w^6 z^5-7108626200 w^7 z^5+1403816913 w^8 z^5-27896400 w^9 z^5+145800 z^6+401894298 w z^6-4666298882 w^2 z^6+12954203743 w^3 z^6-14792851160 w^4 z^6+10551810595 w^5 z^6-6876106158 w^6 z^6+2671107975 w^7 z^6-261832500 w^8 z^6+15080526 z^7-830709570 w z^7+5630974579 w^2 z^7-12609753224 w^3 z^7+12724686175 w^4 z^7-7108626200 w^5 z^7+2671107975 w^6 z^7-508680000 w^7 z^7-22224731 z^8+566041030 w z^8-2703722973 w^2 z^8+4741534849 w^3 z^8-3711244610 w^4 z^8+1403816913 w^5 z^8-261832500 w^6 z^8+8514329 z^9-130098812 w z^9+439937443 w^2 z^9-536866212 w^3 z^9+243709449 w^4 z^9-27896400 w^5 z^9-645579 z^10+6003338 w z^10-12144899 w^2 z^10+6528063 w^3 z^10+305100 w^4 z^10) GSV[3,12]+1/(45 (w-z)^12) 4 w^3 z^3 (-529200 w^4+415800 w^5+2049000 w^6-3112020 w^7+1288046 w^8-114361 w^9-10584000 w^3 z+10727640 w^4 z+79912800 w^5 z-185537196 w^6 z+143651276 w^7 z-41053241 w^8 z+2783028 w^9 z-27669600 w^2 z^2+43742160 w^3 z^2+518047560 w^4 z^2-1860433164 w^5 z^2+2401191980 w^6 z^2-1366810886 w^7 z^2+308749004 w^8 z^2-16345825 w^9 z^2-10584000 w z^3+43742160 w^2 z^3+930540480 w^3 z^3-5430328020 w^4 z^3+11320854668 w^5 z^3-11075337182 w^6 z^3+5127694152 w^7 z^3-944495317 w^8 z^3+37363172 w^9 z^3-529200 z^4+10727640 w z^4+518047560 w^2 z^4-5430328020 w^3 z^4+18629391260 w^4 z^4-29816018330 w^5 z^4+24079286196 w^6 z^4-9332001315 w^7 z^4+1377269940 w^8 z^4-36435420 w^9 z^4+415800 z^5+79912800 w z^5-1860433164 w^2 z^5+11320854668 w^3 z^5-29816018330 w^4 z^5+39572440040 w^5 z^5-27059303143 w^6 z^5+8707203924 w^7 z^5-955746540 w^8 z^5+12700800 w^9 z^5+2049000 z^6-185537196 w z^6+2401191980 w^2 z^6-11075337182 w^3 z^6+24079286196 w^4 z^6-27059303143 w^5 z^6+15521778728 w^6 z^6-3940037640 w^7 z^6+254016000 w^8 z^6-3112020 z^7+143651276 w z^7-1366810886 w^2 z^7+5127694152 w^3 z^7-9332001315 w^4 z^7+8707203924 w^5 z^7-3940037640 w^6 z^7+664070400 w^7 z^7+1288046 z^8-41053241 w z^8+308749004 w^2 z^8-944495317 w^3 z^8+1377269940 w^4 z^8-955746540 w^5 z^8+254016000 w^6 z^8-114361 z^9+2783028 w z^9-16345825 w^2 z^9+37363172 w^3 z^9-36435420 w^4 z^9+12700800 w^5 z^9) GSV[4,1]-1/(45 (w-z)^13) 2 w^3 z^3 (5166000 w^4+11836440 w^5-62800500 w^6+77357040 w^7-39126890 w^8+8052086 w^9-473979 w^10+60984000 w^3 z+285891480 w^4 z-1761701760 w^5 z+3099337128 w^6 z-2526384648 w^7 z+1013631844 w^8 z-181281992 w^9 z+9561162 w^10 z+117180000 w^2 z^2+756740880 w^3 z^2-8334387180 w^4 z^2+23204216628 w^5 z^2-30101506402 w^6 z^2+20492788844 w^7 z^2-7246833105 w^8 z^2+1163787286 w^9 z^2-52532900 w^10 z^2+60984000 w z^3+130268880 w^2 z^3-10409871360 w^3 z^3+52273449436 w^4 z^3-109837595672 w^5 z^3+120284254440 w^6 z^3-72275729472 w^7 z^3+22901040476 w^8 z^3-3239941824 w^9 z^3+115131224 w^10 z^3+5166000 z^4-82784520 w z^4-3461528700 w^2 z^4+39563723384 w^3 z^4-143763437010 w^4 z^4+252970896088 w^5 z^4-243571357788 w^6 z^4+130871144556 w^7 z^4-36828554986 w^8 z^4+4400288056 w^9 z^4-107302950 w^10 z^4-7567560 z^5-260769600 w z^5+9522428352 w^2 z^5-68498256184 w^3 z^5+202881997064 w^4 z^5-310633476168 w^5 z^5+265952123872 w^6 z^5-126978729416 w^7 z^5+30841700448 w^8 z^5-2849137920 w^9 z^5+33766740 w^10 z^5-3303300 z^6+593208212 w z^6-10558851470 w^2 z^6+59133415956 w^3 z^6-149938176828 w^4 z^6+202024455848 w^5 z^6-152547211230 w^6 z^6+62962492648 w^7 z^6-12345999210 w^8 z^6+675741780 w^9 z^6+1779120 w^10 z^6+7107820 z^7-362038440 w z^7+5002065976 w^2 z^7-23912156400 w^3 z^7+52854099684 w^4 z^7-61777972048 w^5 z^7+39465684872 w^6 z^7-12955587840 w^7 z^7+1656438840 w^8 z^7+22881600 w^9 z^7-587284 z^8+34357010 w z^8-684076233 w^2 z^8+3173679844 w^3 z^8-6066741782 w^4 z^8+5586701832 w^5 z^8-2399196330 w^6 z^8+308954520 w^7 z^8+47144160 w^8 z^8-915308 z^9+18532608 w z^9-73584106 w^2 z^9+142930392 w^3 z^9-207618816 w^4 z^9+214859520 w^5 z^9-117246780 w^6 z^9+22881600 w^7 z^9+58157 z^10-1311822 w z^10+6105794 w^2 z^10-12756264 w^3 z^10+14120730 w^4 z^10-7969500 w^5 z^10+1779120 w^6 z^10) GSV[4,2]-1/(9 (w-z)^13) 22 w^3 z^3 (900 w^6-2790 w^7+2544 w^8-753 w^9+46 w^10+32400 w^5 z-127170 w^6 z+164988 w^7 z-86079 w^8 z+16268 w^9 z-654 w^10 z+202500 w^4 z^2-1087290 w^5 z^2+2052912 w^6 z^2-1720050 w^7 z^2+639546 w^8 z^2-88032 w^9 z^2+2508 w^10 z^2+360000 w^3 z^3-2940750 w^4 z^3+8308476 w^5 z^3-10721046 w^6 z^3+6694584 w^7 z^3-1894470 w^8 z^3+192636 w^9 z^3-3660 w^10 z^3+202500 w^2 z^4-2940750 w^3 z^4+13037760 w^4 z^4-25725672 w^5 z^4+25227312 w^6 z^4-12247158 w^7 z^4+2631144 w^8 z^4-184980 w^9 z^4+1800 w^10 z^4+32400 w z^5-1087290 w^2 z^5+8308476 w^3 z^5-25725672 w^4 z^5+38794488 w^5 z^5-29844486 w^6 z^5+11160252 w^7 z^5-1698660 w^8 z^5+64800 w^9 z^5+900 z^6-127170 w z^6+2052912 w^2 z^6-10721046 w^3 z^6+25227312 w^4 z^6-29844486 w^5 z^6+17764920 w^6 z^6-4765500 w^7 z^6+405000 w^8 z^6-2790 z^7+164988 w z^7-1720050 w^2 z^7+6694584 w^3 z^7-12247158 w^4 z^7+11160252 w^5 z^7-4765500 w^6 z^7+720000 w^7 z^7+2544 z^8-86079 w z^8+639546 w^2 z^8-1894470 w^3 z^8+2631144 w^4 z^8-1698660 w^5 z^8+405000 w^6 z^8-753 z^9+16268 w z^9-88032 w^2 z^9+192636 w^3 z^9-184980 w^4 z^9+64800 w^5 z^9+46 z^10-654 w z^10+2508 w^2 z^10-3660 w^3 z^10+1800 w^4 z^10) GSV[4,3]-1/(15 (w-z)^13) 2 w^3 z^3 (60 w^9-30 w^10+882000 w^6 z-1764000 w^7 z+1175760 w^8 z-294060 w^9 z+20902 w^10 z+22755600 w^5 z^2-60858000 w^6 z^2+59348280 w^7 z^2-25517340 w^8 z^2+4555906 w^9 z^2-235607 w^10 z^2+92786400 w^4 z^3-369381600 w^5 z^3+545463120 w^6 z^3-377523360 w^7 z^3+124816260 w^8 z^3-17296804 w^9 z^3+632420 w^10 z^3+92786400 w^3 z^4-649504800 w^4 z^4+1530389580 w^5 z^4-1672602870 w^6 z^4+917569484 w^7 z^4-242460786 w^8 z^4+25297770 w^9 z^4-527095 w^10 z^4+22755600 w^2 z^5-369381600 w^3 z^5+1529300940 w^4 z^5-2696371560 w^5 z^5+2363786648 w^6 z^5-1051036708 w^7 z^5+214653930 w^8 z^5-14156900 w^9 z^5+8050 w^10 z^5+882000 w z^6-60858000 w^2 z^6+544979280 w^3 z^6-1668187830 w^4 z^6+2357864648 w^5 z^6-1682011990 w^6 z^6+584898280 w^7 z^6-78801865 w^8 z^6+634410 w^9 z^6+98840 w^10 z^6-1764000 w z^7+59728440 w^2 z^7-378076320 w^3 z^7+914621084 w^4 z^7-1046072308 w^5 z^7+583323280 w^6 z^7-135781480 w^7 z^7+3376940 w^8 z^7+1271200 w^9 z^7+1264320 w z^8-26486100 w^2 z^8+126915060 w^3 z^8-243342786 w^4 z^8+214253250 w^5 z^8-78801865 w^6 z^8+3376940 w^7 z^8+2619120 w^8 z^8+2220 z^9-393420 w z^9+5140906 w^2 z^9-18279604 w^3 z^9+25784130 w^4 z^9-14156900 w^5 z^9+634410 w^6 z^9+1271200 w^7 z^9-1110 z^10+40702 w z^10-298607 w^2 z^10+681740 w^3 z^10-527095 w^4 z^10+8050 w^5 z^10+98840 w^6 z^10) GSV[4,4]+1/(45 (w-z)^13) 2 w^3 z^3 (-12600 w^6+25200 w^7-54018 w^8+44748 w^9-8904 w^10-2441880 w^5 z+7490700 w^6 z-8946024 w^7 z+5322906 w^8 z-1535624 w^9 z+143884 w^10 z-43661520 w^4 z^2+176106420 w^5 z^2-276928158 w^6 z^2+215408184 w^7 z^2-85972233 w^8 z^2+15888300 w^9 z^2-882630 w^10 z^2-112003920 w^3 z^3+705839400 w^4 z^3-1672042200 w^5 z^3+1954815552 w^6 z^3-1209970596 w^7 z^3+385096272 w^8 z^3-53831704 w^9 z^3+1960880 w^10 z^3-42661080 w^2 z^4+701837640 w^3 z^4-2939096310 w^4 z^4+5502900540 w^5 z^4-5355697478 w^6 z^4+2780937160 w^7 z^4-720970527 w^8 z^4+74769120 w^9 z^4-1499385 w^10 z^4-2129400 w z^5+171698940 w^2 z^5-1660958232 w^3 z^5+5500314012 w^4 z^5-8672799336 w^5 z^5+7190872494 w^6 z^5-3115260684 w^7 z^5+627850320 w^8 z^5-40340040 w^9 z^5-11130 w^10 z^5+6646500 w z^6-270292746 w^2 z^6+1945742544 w^3 z^6-5369145486 w^4 z^6+7216672086 w^5 z^6-5025497215 w^6 z^6+1722414140 w^7 z^6-227436915 w^8 z^6+1197630 w^9 z^6+296520 w^10 z^6-7711512 w z^7+208611816 w^2 z^7-1204106972 w^3 z^7+2798432260 w^4 z^7-3146436360 w^5 z^7+1736684760 w^6 z^7-397806240 w^7 z^7+8286180 w^8 z^7+3813600 w^9 z^7+4038408 w z^8-80430174 w^2 z^8+379519548 w^3 z^8-726885261 w^4 z^8+640421760 w^5 z^8-233939775 w^6 z^8+9425220 w^7 z^8+7857360 w^8 z^8+90 z^9-907152 w z^9+13782090 w^2 z^9-51926788 w^3 z^9+75770960 w^4 z^9-42371160 w^5 z^9+1867950 w^6 z^9+3813600 w^7 z^9-45 z^10+62706 w z^10-707631 w^2 z^10+1897260 w^3 z^10-1581285 w^4 z^10+24150 w^5 z^10+296520 w^6 z^10) GSV[4,8]+1/(135 (w-z)^13) 2 w^3 z^3 (2583000 w^4-2372580 w^5-6922050 w^6+11974650 w^7-6752907 w^8+1595399 w^9-132415 w^10+30492000 w^3 z-14579460 w^4 z-266390280 w^5 z+611391390 w^6 z-562687848 w^7 z+248808378 w^8 z-50232598 w^9 z+3214724 w^10 z+58590000 w^2 z^2+110696040 w^3 z^2-2244921030 w^4 z^2+6765935940 w^5 z^2-9174573603 w^6 z^2+6497674062 w^7 z^2-2402959356 w^8 z^2+410498616 w^9 z^2-20520927 w^10 z^2+30492000 w z^3+332808840 w^2 z^3-5411347440 w^3 z^3+22658478480 w^4 z^3-44617002912 w^5 z^3+47650569696 w^6 z^3-28433303736 w^7 z^3+9039169626 w^8 z^3-1299396936 w^9 z^3+48407700 w^10 z^3+2583000 z^4+116132940 w z^4-3766204710 w^2 z^4+25629572550 w^3 z^4-76946982615 w^4 z^4+123407055480 w^5 z^4-112812127953 w^6 z^4+58564460274 w^7 z^4-16023469212 w^8 z^4+1875231480 w^9 z^4-45713610 w^10 z^4+4507020 z^5-735231240 w z^5+9974939850 w^2 z^5-49827518208 w^3 z^5+123731402496 w^4 z^5-171414326412 w^5 z^5+137208667440 w^6 z^5-61872981480 w^7 z^5+14146145100 w^8 z^5-1226785320 w^9 z^5+12898620 w^10 z^5-25519650 z^6+1203623940 w z^6-11676459717 w^2 z^6+48111268242 w^3 z^6-103272745107 w^4 z^6+125266731756 w^5 z^6-87062645280 w^6 z^6+32957686800 w^7 z^6-5773184730 w^8 z^6+266387940 w^9 z^6+1779120 w^10 z^6+28839600 z^7-848042712 w z^7+6651256368 w^2 z^7-23543093424 w^3 z^7+43995044574 w^4 z^7-45886913928 w^5 z^7+26355027660 w^6 z^7-7498412640 w^7 z^7+725505480 w^8 z^7+22881600 w^9 z^7-12135078 z^8+262867929 w z^8-1749418164 w^2 z^8+5358056574 w^3 z^8-8479821744 w^4 z^8+7051552560 w^5 z^8-2789143110 w^6 z^8+310325400 w^7 z^8+47144160 w^8 z^8+1802350 z^9-30905462 w z^9+180022236 w^2 z^9-469723368 w^3 z^9+581243820 w^4 z^9-307383480 w^5 z^9+22056300 w^6 z^9+22881600 w^7 z^9-82973 z^10+1196980 w z^10-6135525 w^2 z^10+12480480 w^3 z^10-9255510 w^4 z^10+39060 w^5 z^10+1779120 w^6 z^10) GSV[4,10]-1/(135 (w-z)^13) 2 w^3 z^3 (-529200 w^5+1063800 w^6+643710 w^7-2085180 w^8+1040051 w^9-110219 w^10-10054800 w^4 z+33639840 w^5 z+9254130 w^6 z-109319328 w^7 z+109931235 w^8 z-36241896 w^9 z+2793749 w^10 z-17085600 w^3 z^2+178814520 w^4 z^2-177855030 w^5 z^2-705065664 w^6 z^2+1552252584 w^7 z^2-1097387871 w^8 z^2+282109029 w^9 z^2-16324233 w^10 z^2+17085600 w^2 z^3+259200000 w^3 z^3-1296510330 w^4 z^3+506550672 w^5 z^3+4306456068 w^6 z^3-7114039800 w^7 z^3+4161743400 w^8 z^3-875795580 w^9 z^3+36978030 w^10 z^3+10054800 w z^4+112785480 w^2 z^4-2121496170 w^3 z^4+6491309760 w^4 z^4-4023123918 w^5 z^4-8627950008 w^6 z^4+14392875012 w^7 z^4-7489245486 w^8 z^4+1289096190 w^9 z^4-36112500 w^10 z^4+529200 z^5+13016160 w z^5-1054124550 w^2 z^5+7671879360 w^3 z^5-18696839646 w^4 z^5+15727575648 w^5 z^5+4164261330 w^6 z^5-13700899116 w^7 z^5+6765285510 w^8 z^5-903573360 w^9 z^5+12806640 w^10 z^5+232200 z^6-146473470 w z^6+2652465408 w^2 z^6-13613120460 w^3 z^6+28985810736 w^4 z^6-26884224894 w^5 z^6+6491309760 w^6 z^6+5134828710 w^7 z^6-2862252180 w^8 z^6+243326160 w^9 z^6-3454290 z^7+255235824 w z^7-2988413064 w^2 z^7+12435345816 w^3 z^7-23699539404 w^4 z^7+21879329148 w^5 z^7-8552835210 w^6 z^7+259200000 w^7 z^7+413471520 w^8 z^7+4085148 z^8-176747553 w z^8+1591318875 w^2 z^8-5597903880 w^3 z^8+9436645230 w^4 z^8-7997265090 w^5 z^8+3153852180 w^6 z^8-413471520 w^7 z^8-1547297 z^9+48178088 w z^9-348925347 w^2 z^9+1021712076 w^3 z^9-1426315530 w^4 z^9+950229360 w^5 z^9-243326160 w^6 z^9+140631 z^10-3300995 w z^10+18324201 w^2 z^10-39788610 w^3 z^10+37408500 w^4 z^10-12806640 w^5 z^10) (GSV[4,6]-GSV[4,11])-1/(45 (w-z)^13) 2 w^3 z^3 (90 w^9-45 w^10-2129400 w^5 z+6646500 w^6 z-7711512 w^7 z+4038408 w^8 z-907152 w^9 z+62706 w^10 z-42661080 w^4 z^2+171698940 w^5 z^2-270292746 w^6 z^2+208611816 w^7 z^2-80430174 w^8 z^2+13782090 w^9 z^2-707631 w^10 z^2-112003920 w^3 z^3+701837640 w^4 z^3-1660958232 w^5 z^3+1945742544 w^6 z^3-1204106972 w^7 z^3+379519548 w^8 z^3-51926788 w^9 z^3+1897260 w^10 z^3-43661520 w^2 z^4+705839400 w^3 z^4-2939096310 w^4 z^4+5500314012 w^5 z^4-5369145486 w^6 z^4+2798432260 w^7 z^4-726885261 w^8 z^4+75770960 w^9 z^4-1581285 w^10 z^4-2441880 w z^5+176106420 w^2 z^5-1672042200 w^3 z^5+5502900540 w^4 z^5-8672799336 w^5 z^5+7216672086 w^6 z^5-3146436360 w^7 z^5+640421760 w^8 z^5-42371160 w^9 z^5+24150 w^10 z^5-12600 z^6+7490700 w z^6-276928158 w^2 z^6+1954815552 w^3 z^6-5355697478 w^4 z^6+7190872494 w^5 z^6-5025497215 w^6 z^6+1736684760 w^7 z^6-233939775 w^8 z^6+1867950 w^9 z^6+296520 w^10 z^6+25200 z^7-8946024 w z^7+215408184 w^2 z^7-1209970596 w^3 z^7+2780937160 w^4 z^7-3115260684 w^5 z^7+1722414140 w^6 z^7-397806240 w^7 z^7+9425220 w^8 z^7+3813600 w^9 z^7-54018 z^8+5322906 w z^8-85972233 w^2 z^8+385096272 w^3 z^8-720970527 w^4 z^8+627850320 w^5 z^8-227436915 w^6 z^8+8286180 w^7 z^8+7857360 w^8 z^8+44748 z^9-1535624 w z^9+15888300 w^2 z^9-53831704 w^3 z^9+74769120 w^4 z^9-40340040 w^5 z^9+1197630 w^6 z^9+3813600 w^7 z^9-8904 z^10+143884 w z^10-882630 w^2 z^10+1960880 w^3 z^10-1499385 w^4 z^10-11130 w^5 z^10+296520 w^6 z^10) (GSV[4,11]+GSV[4,12])-1/(45 (w-z)^12) 2 w^3 z^3 (-w-z+w z) (-1575000 w^4+3150000 w^5-2032938 w^6+457938 w^7-23715 w^8-44140320 w^3 z+116650800 w^4 z-109835892 w^5 z+43634790 w^6 z-6561626 w^7 z+220984 w^8 z-156386160 w^2 z^2+623649600 w^3 z^2-900332550 w^4 z^2+586604322 w^5 z^2-170998464 w^6 z^2+18346120 w^7 z^2-366620 w^8 z^2-44140320 w z^3+623649600 w^2 z^3-1727776440 w^3 z^3+1934788950 w^4 z^3-988961190 w^5 z^3+215810856 w^6 z^3-14628000 w^7 z^3+71820 w^8 z^3-1575000 z^4+116650800 w z^4-900332550 w^2 z^4+1934788950 w^3 z^4-1728444410 w^4 z^4+673729240 w^5 z^4-95481780 w^6 z^4+1598940 w^7 z^4+52920 w^8 z^4+3150000 z^5-109835892 w z^5+586604322 w^2 z^5-988961190 w^3 z^5+673729240 w^4 z^5-171562400 w^5 z^5+5813640 w^6 z^5+1058400 w^7 z^5-2032938 z^6+43634790 w z^6-170998464 w^2 z^6+215810856 w^3 z^6-95481780 w^4 z^6+5813640 w^5 z^6+2766960 w^6 z^6+457938 z^7-6561626 w z^7+18346120 w^2 z^7-14628000 w^3 z^7+1598940 w^4 z^7+1058400 w^5 z^7-23715 z^8+220984 w z^8-366620 w^2 z^8+71820 w^3 z^8+52920 w^4 z^8) (GSV[4,7]-GSV[4,13])-1/(135 (w-z)^13) w^3 z^3 (-13759200 w^5+50068800 w^6-61862100 w^7+31473648 w^8-6051428 w^9+276835 w^10-275184000 w^4 z+1372252320 w^5 z-2398877100 w^6 z+1884255312 w^7 z-672435318 w^8 z+92963704 w^9 z-2963744 w^10 z-719409600 w^3 z^2+5908660560 w^4 z^2-16228885320 w^5 z^2+20278133442 w^6 z^2-12362101548 w^7 z^2+3475526661 w^8 z^2-362947476 w^9 z^2+7853364 w^10 z^2-275184000 w^2 z^3+5890320000 w^3 z^3-30902915040 w^4 z^3+66015644688 w^5 z^3-67974232968 w^6 z^3+34482115536 w^7 z^3-7806985800 w^8 z^3+588590736 w^9 z^3-7352040 w^10 z^3-13759200 w z^4+1002356640 w^2 z^4-17505780660 w^3 z^4+75726433650 w^4 z^4-138065793528 w^5 z^4+122481052854 w^6 z^4-52591090776 w^7 z^4+9402969366 w^8 z^4-451108620 w^9 z^4+1868400 w^10 z^4-96988320 w z^5-1827653580 w^2 z^5+30004252992 w^3 z^5-111159001392 w^4 z^5+176293193040 w^5 z^5-135880549644 w^6 z^5+49152323304 w^7 z^5-6638663700 w^8 z^5+158715720 w^9 z^5+317520 w^10 z^5-6102000 z^6+209362800 w z^6+3098477718 w^2 z^6-34757488092 w^3 z^6+106413597786 w^4 z^6-145154678676 w^5 z^6+96281344950 w^6 z^6-28776490320 w^7 z^6+2714592960 w^8 z^6-19897920 w^9 z^6+9819000 z^7-45454272 w z^7-3734012352 w^2 z^7+25968777744 w^3 z^7-63960420384 w^4 z^7+73640707056 w^5 z^7-41018838480 w^6 z^7+9643438800 w^7 z^7-508364640 w^8 z^7-3809178 z^8-99942972 w z^8+2258016759 w^2 z^8-10715476800 w^3 z^8+21067865154 w^4 z^8-19842493500 w^5 z^8+8703685440 w^6 z^8-1366061760 w^7 z^8-172402 z^9+51556856 w z^9-550834764 w^2 z^9+1900818744 w^3 z^9-2881034580 w^4 z^9+2004081480 w^5 z^9-524648880 w^6 z^9+122225 z^10-4819936 w z^10+32119326 w^2 z^10-76226760 w^3 z^10+75049200 w^4 z^10-26248320 w^5 z^10) (GSV[4,11]+GSV[4,13])+1/(135 (w-z)^13) 2 w^3 z^3 (529200 w^5-1900800 w^6+2247750 w^7-1053762 w^8+198917 w^9-18416 w^10+10584000 w^4 z-78740640 w^5 z+168978450 w^6 z-150745992 w^7 z+58697223 w^8 z-9188550 w^9 z+512096 w^10 z+27669600 w^3 z^2-711792360 w^4 z^2+2488171410 w^5 z^2-3505390140 w^6 z^2+2333808804 w^7 z^2-718619316 w^8 z^2+88959777 w^9 z^2-3441183 w^10 z^2+10584000 w^2 z^3-1755185760 w^3 z^3+9759613350 w^4 z^3-21053212236 w^5 z^3+22190908110 w^6 z^3-11827392396 w^7 z^3+2953726554 w^8 z^3-285305100 w^9 z^3+7599870 w^10 z^3+529200 w z^4-1146212640 w^2 z^4+12041845470 w^3 z^4-42190861020 w^4 z^4+70049895636 w^5 z^4-60598328235 w^6 z^4+26895254112 w^7 z^4-5430827586 w^8 z^4+383811600 w^9 z^4-5780655 w^10 z^4-201787200 w z^5+4928723370 w^2 z^5-31056239088 w^3 z^5+83979119238 w^4 z^5-115899830736 w^5 z^5+85075425336 w^6 z^5-31536030276 w^7 z^5+4920217740 w^8 z^5-211435020 w^9 z^5+231210 w^10 z^5-6247800 z^6+604052250 w z^6-8236696188 w^2 z^6+39249063252 w^3 z^6-88221691905 w^4 z^6+104259036804 w^5 z^6-65244093000 w^6 z^6+19675740270 w^7 z^6-2098711845 w^8 z^6+21585690 w^9 z^6+889560 w^10 z^6+13822350 z^7-673565820 w z^7+6686177346 w^2 z^7-26177833764 w^3 z^7+50379639078 w^4 z^7-51178782132 w^5 z^7+26745996330 w^6 z^7-6101538120 w^7 z^7+292709340 w^8 z^7+11440800 w^9 z^7-10299354 z^8+338017095 w z^8-2691532869 w^2 z^8+8939226816 w^3 z^8-14735170830 w^4 z^8+12530777760 w^5 z^8-5091757425 w^6 z^8+697638060 w^7 z^8+23572080 w^8 z^8+2870779 z^9-71264650 w z^9+471622608 w^2 z^9-1318204284 w^3 z^9+1777338420 w^4 z^9-1133649180 w^5 z^9+259884450 w^6 z^9+11440800 w^7 z^9-209163 z^10+4093219 w z^10-21822009 w^2 z^10+46601610 w^3 z^10-42352155 w^4 z^10+12773250 w^5 z^10+889560 w^6 z^10) (GSV[4,11]-GSV[4,14])+1/(135 (w-z)^13) 2 w^3 z^3 (2583000 w^4-2372580 w^5-6884250 w^6+11899050 w^7-6590853 w^8+1480595 w^9-115423 w^10+30492000 w^3 z-14579460 w^4 z-259064640 w^5 z+588919290 w^6 z-535849776 w^7 z+233636700 w^8 z-46519966 w^9 z+2961272 w^10 z+58590000 w^2 z^2+110696040 w^3 z^2-2113936470 w^4 z^2+6237616680 w^5 z^2-8343789129 w^6 z^2+5854870950 w^7 z^2-2153761497 w^8 z^2+368098716 w^9 z^2-18440037 w^10 z^2+30492000 w z^3+332808840 w^2 z^3-5075335680 w^3 z^3+20540960280 w^4 z^3-39600876312 w^5 z^3+41781768480 w^6 z^3-24808368588 w^7 z^3+7902770010 w^8 z^3-1146747024 w^9 z^3+42968940 w^10 z^3+2583000 z^4+116132940 w z^4-3638221470 w^2 z^4+23524059630 w^3 z^4-68129693685 w^4 z^4+106888556100 w^5 z^4-96705300159 w^6 z^4+50195113194 w^7 z^4-13868495631 w^8 z^4+1655301360 w^9 z^4-41215455 w^10 z^4+4507020 z^5-728843040 w z^5+9459843030 w^2 z^5-44844643512 w^3 z^5+107240258220 w^4 z^5-145395928404 w^5 z^5+115582751958 w^6 z^5-52482519828 w^7 z^5+12258988020 w^8 z^5-1105765200 w^9 z^5+12932010 w^10 z^5-25519650 z^6+1183684440 w z^6-10865581479 w^2 z^6+42278395170 w^3 z^6-87205044009 w^4 z^6+103670013498 w^5 z^6-71986153635 w^6 z^6+27776269380 w^7 z^6-5090873985 w^8 z^6+262795050 w^9 z^6+889560 w^10 z^6+28839600 z^7-824908176 w z^7+6021999480 w^2 z^7-19925795868 w^3 z^7+35626283394 w^4 z^7-36492284448 w^5 z^7+21159148380 w^6 z^7-6304993920 w^7 z^7+700646940 w^8 z^7+11440800 w^9 z^7-12135078 z^8+249955665 w z^8-1499408802 w^2 z^8+4200608730 w^3 z^8-6291227961 w^4 z^8+5133893400 w^5 z^8-2087323785 w^6 z^8+282049740 w^7 z^8+23572080 w^8 z^8+1782640 z^9-27289766 w z^9+133410966 w^2 z^9-305097804 w^3 z^9+349553700 w^4 z^9-180270000 w^5 z^9+16452450 w^6 z^9+11440800 w^7 z^9-73118 z^10+830662 w z^10-3445632 w^2 z^10+6344820 w^3 z^10-4511655 w^4 z^10-33390 w^5 z^10+889560 w^6 z^10) GSV[4,15]-1/(135 (w-z)^13) w^3 z^3 (5166000 w^4+9014040 w^5-53307300 w^6+64506540 w^7-31133058 w^8+6124056 w^9-391225 w^10+60984000 w^3 z+246025080 w^4 z-1586659680 w^5 z+2758070700 w^6 z-2171592336 w^7 z+825848868 w^8 z-140194796 w^9 z+7630662 w^10 z+117180000 w^2 z^2+940801680 w^3 z^2-8964666540 w^4 z^2+23748952500 w^5 z^2-29426881044 w^6 z^2+18903583680 w^7 z^2-6200805507 w^8 z^2+922927566 w^9 z^2-41266914 w^10 z^2+60984000 w z^3+940801680 w^2 z^3-15608991360 w^3 z^3+65565592260 w^4 z^3-126260949312 w^5 z^3+128652470472 w^6 z^3-71256215208 w^7 z^3+20428404900 w^8 z^3-2611960008 w^9 z^3+89722920 w^10 z^3+5166000 z^4+246025080 w z^4-8964666540 w^2 z^4+65565592260 w^3 z^4-202174652100 w^4 z^4+322182250524 w^5 z^4-283954496964 w^6 z^4+137701521924 w^7 z^4-34107568572 w^8 z^4+3584965140 w^9 z^4-83321910 w^10 z^4+9014040 z^5-1586659680 w z^5+23748952500 w^2 z^5-126285534432 w^3 z^5+322278096204 w^4 z^5-444944486040 w^5 z^5+344091297348 w^6 z^5-144812353896 w^7 z^5+29811063780 w^8 z^5-2336329800 w^9 z^5+25864020 w^10 z^5-53307300 z^6+2758070700 w z^6-29421347124 w^2 z^6+128696152152 w^3 z^6-284154897444 w^4 z^6+344273825988 w^5 z^6-231494886420 w^6 z^6+81536516160 w^7 z^6-12692936970 w^8 z^6+551520900 w^9 z^6+1779120 w^10 z^6+64506540 z^7-2167354416 w z^7+18870023760 w^2 z^7-71230269288 w^3 z^7+137789701764 w^4 z^7-144926207496 w^5 z^7+81564866160 w^6 z^7-21907826640 w^7 z^7+1919909880 w^8 z^7+22881600 w^9 z^7-30932178 z^8+817690548 w z^8-6157201587 w^2 z^8+20363915940 w^3 z^8-34086249372 w^4 z^8+29818276020 w^5 z^8-12692936970 w^6 z^8+1919909880 w^7 z^8+47144160 w^8 z^8+5903736 z^9-135827276 w z^9+905807406 w^2 z^9-2589992808 w^3 z^9+3576210660 w^4 z^9-2336329800 w^5 z^9+551520900 w^6 z^9+22881600 w^7 z^9-345865 z^10+7099302 w z^10-39938514 w^2 z^10+88835160 w^3 z^10-83321910 w^4 z^10+25864020 w^5 z^10+1779120 w^6 z^10) (GSV[4,11]-GSV[4,16])-1/(27 (w-z)^13) w^3 z^3 (-669600 w^6+1816200 w^7-1677690 w^8+584006 w^9-52903 w^10+2751840 w^4 z-33570720 w^5 z+99998400 w^6 z-126492216 w^7 z+74789868 w^8 z-18734848 w^9 z+1257626 w^10 z+55036800 w^3 z^2-386244720 w^4 z^2+1161208620 w^5 z^2-1833856038 w^6 z^2+1579541676 w^7 z^2-708585273 w^8 z^2+140027790 w^9 z^2-7128990 w^10 z^2+143881920 w^2 z^3-1178064000 w^3 z^3+4244249700 w^4 z^3-8550777816 w^5 z^3+10169478600 w^6 z^3-7024198464 w^7 z^3+2599127412 w^8 z^3-419467512 w^9 z^3+15771480 w^10 z^3+55036800 w z^4-995958720 w^2 z^4+5437489440 w^3 z^4-15145286730 w^4 z^4+24842554500 w^5 z^4-24769476246 w^6 z^4+14560099092 w^7 z^4-4564668906 w^8 z^4+595239300 w^9 z^4-15032520 w^10 z^4+2751840 z^5-221482080 w z^5+2450099160 w^2 z^5-10653201720 w^3 z^5+25002404484 w^4 z^5-35258638608 w^5 z^5+30467817660 w^6 z^5-15465964752 w^7 z^5+4072413420 w^8 z^5-401378760 w^9 z^5+5186160 w^10 z^5-8123760 z^6+337904460 w z^6-2841466194 w^2 z^6+10376865612 w^3 z^6-21009453882 w^4 z^6+25739228004 w^5 z^6-19256268990 w^6 z^6+8300122080 w^7 z^6-1742537880 w^8 z^6+103723200 w^9 z^6+8592420 z^7-241267992 w z^7+1639681104 w^2 z^7-5065980192 w^3 z^7+8750203140 w^4 z^7-9092641320 w^5 z^7+5658943680 w^6 z^7-1928687760 w^7 z^7+271162080 w^8 z^7-3855204 z^8+79685790 w z^8-438123411 w^2 z^8+1105365108 w^3 z^8-1529497998 w^4 z^8+1223818020 w^5 z^8-541117800 w^6 z^8+103723200 w^7 z^8+660760 z^9-10169264 w z^9+42728658 w^2 z^9-78414384 w^3 z^9+71189340 w^4 z^9-31180680 w^5 z^9+5186160 w^6 z^9-26909 z^10+299110 w z^10-865548 w^2 z^10+944280 w^3 z^10-351000 w^4 z^10) (GSV[4,9]+GSV[4,16])-1/(27 (w-z)^11) 992 w^3 z^3 (-6 w^6+6 w^7-w^8-264 w^5 z+420 w^6 z-178 w^7 z+15 w^8 z-1830 w^4 z^2+4584 w^5 z^2-3592 w^6 z^2+915 w^7 z^2-42 w^8 z^2-3360 w^3 z^3+13890 w^4 z^3-18454 w^5 z^3+9345 w^6 z^3-1488 w^7 z^3+30 w^8 z^3-1830 w^2 z^4+13890 w^3 z^4-31150 w^4 z^4+27525 w^5 z^4-9210 w^6 z^4+750 w^7 z^4-264 w z^5+4584 w^2 z^5-18454 w^3 z^5+27525 w^4 z^5-16320 w^5 z^5+3000 w^6 z^5-6 z^6+420 w z^6-3592 w^2 z^6+9345 w^3 z^6-9210 w^4 z^6+3000 w^5 z^6+6 z^7-178 w z^7+915 w^2 z^7-1488 w^3 z^7+750 w^4 z^7-z^8+15 w z^8-42 w^2 z^8+30 w^3 z^8) GSV[4,17]-1/(135 (w-z)^13) w^3 z^3 (540000 w^6-1126830 w^7+762774 w^8-180627 w^9+9763 w^10+19440000 w^5 z-54645090 w^6 z+55342548 w^7 z-24005901 w^8 z+4029488 w^9 z-159396 w^10 z+121500000 w^4 z^2-488388330 w^5 z^2+736781052 w^6 z^2-519061830 w^7 z^2+170469231 w^8 z^2-22016658 w^9 z^2+634650 w^10 z^2+216000000 w^3 z^3-1351887750 w^4 z^3+3091113396 w^5 z^3-3375856434 w^6 z^3+1858184424 w^7 z^3-484224810 w^8 z^3+47786580 w^9 z^3-912060 w^10 z^3+121500000 w^2 z^4-1351887750 w^3 z^4+4905584460 w^4 z^4-8255519208 w^5 z^4+7151486142 w^6 z^4-3175770162 w^7 z^4+649115940 w^8 z^4-45169380 w^9 z^4+432000 w^10 z^4+19440000 w z^5-488388330 w^2 z^5+3091113396 w^3 z^5-8255519208 w^4 z^5+11070281904 w^5 z^5-7793908974 w^6 z^5+2751019380 w^7 z^5-409395060 w^8 z^5+15552000 w^9 z^5+540000 z^6-54645090 w z^6+736781052 w^2 z^6-3375856434 w^3 z^6+7151486142 w^4 z^6-7793908974 w^5 z^6+4379382900 w^6 z^6-1141195500 w^7 z^6+97200000 w^8 z^6-1126830 z^7+55342548 w z^7-519061830 w^2 z^7+1858184424 w^3 z^7-3175770162 w^4 z^7+2751019380 w^5 z^7-1141195500 w^6 z^7+172800000 w^7 z^7+762774 z^8-24005901 w z^8+170469231 w^2 z^8-484224810 w^3 z^8+649115940 w^4 z^8-409395060 w^5 z^8+97200000 w^6 z^8-180627 z^9+4029488 w z^9-22016658 w^2 z^9+47786580 w^3 z^9-45169380 w^4 z^9+15552000 w^5 z^9+9763 z^10-159396 w z^10+634650 w^2 z^10-912060 w^3 z^10+432000 w^4 z^10) GSV[4,18]-1/(135 (w-z)^13) 2 w^3 z^3 (108000 w^6-278460 w^7+237210 w^8-72996 w^9+5443 w^10+3888000 w^5 z-13964580 w^6 z+17615700 w^7 z-9402258 w^8 z+1938608 w^9 z-94227 w^10 z+24300000 w^4 z^2-127601460 w^5 z^2+236918820 w^6 z^2-199018410 w^7 z^2+76496271 w^8 z^2-11391501 w^9 z^2+365334 w^10 z^2+43200000 w^3 z^3-357115500 w^4 z^3+998101620 w^5 z^3-1277475762 w^6 z^3+802468584 w^7 z^3-233855430 w^8 z^3+25171668 w^9 z^3-493230 w^10 z^3+24300000 w^2 z^4-357115500 w^3 z^4+1585725300 w^4 z^4-3104462574 w^5 z^4+3027444222 w^6 z^4-1477562034 w^7 z^4+324583932 w^8 z^4-23440290 w^9 z^4+216000 w^10 z^4+3888000 w z^5-127601460 w^2 z^5+998101620 w^3 z^5-3104462574 w^4 z^5+4657293744 w^5 z^5-3566072808 w^6 z^5+1338195636 w^7 z^5-206594730 w^8 z^5+7776000 w^9 z^5+108000 z^6-13964580 w z^6+236918820 w^2 z^6-1277475762 w^3 z^6+3027444222 w^4 z^6-3566072808 w^5 z^6+2111926860 w^6 z^6-567807750 w^7 z^6+48600000 w^8 z^6-278460 z^7+17615700 w z^7-199018410 w^2 z^7+802468584 w^3 z^7-1477562034 w^4 z^7+1338195636 w^5 z^7-567807750 w^6 z^7+86400000 w^7 z^7+237210 z^8-9402258 w z^8+76496271 w^2 z^8-233855430 w^3 z^8+324583932 w^4 z^8-206594730 w^5 z^8+48600000 w^6 z^8-72996 z^9+1938608 w z^9-11391501 w^2 z^9+25171668 w^3 z^9-23440290 w^4 z^9+7776000 w^5 z^9+5443 z^10-94227 w z^10+365334 w^2 z^10-493230 w^3 z^10+216000 w^4 z^10) GSV[4,19]+1/(45 (w-z)^13) 4 w^3 z^3 (6350400 w^5-19845000 w^6+22912848 w^7-11834178 w^8+2573034 w^9-162823 w^10+127008000 w^4 z-515176200 w^5 z+814697604 w^6 z-628746840 w^7 z+240629844 w^8 z-40325132 w^9 z+1942836 w^10 z+332035200 w^3 z^2-2151198000 w^4 z^2+5200732548 w^5 z^2-6180020166 w^6 z^2+3859295100 w^7 z^2-1221920952 w^8 z^2+167141154 w^9 z^2-6098415 w^10 z^2+127008000 w^2 z^3-2253711600 w^3 z^3+9767696400 w^4 z^3-18794103696 w^5 z^3+18766193976 w^6 z^3-9996924612 w^7 z^3+2669745624 w^8 z^3-293451468 w^9 z^3+7411416 w^10 z^3+6350400 w z^4-575505000 w^2 z^4+5955201000 w^3 z^4-20548784790 w^4 z^4+33624530856 w^5 z^4-29038754382 w^6 z^4+13268302524 w^7 z^4-2927754426 w^8 z^4+240195888 w^9 z^4-3236100 w^10 z^4-23020200 w z^5+1044870516 w^2 z^5-8055971928 w^3 z^5+23422748832 w^4 z^5-33233360028 w^5 z^5+24799291452 w^6 z^5-9493515468 w^7 z^5+1617186456 w^8 z^5-79102800 w^9 z^5-22680 w^10 z^5+31313268 w z^6-961588794 w^2 z^6+6029532612 w^3 z^6-15088880472 w^4 z^6+18512419140 w^5 z^6-11640987996 w^6 z^6+3493480440 w^7 z^6-374440500 w^8 z^6-204120 w^9 z^6+158760 w^10 z^6-24984 z^7-18957888 w z^7+464989416 w^2 z^7-2479432332 w^3 z^7+5352820992 w^4 z^7-5541442308 w^5 z^7+2746930440 w^6 z^7-528662400 w^7 z^7+226800 w^8 z^7+3175200 w^9 z^7+63480 z^8+4430910 w z^8-110062707 w^2 z^8+516834492 w^3 z^8-946887006 w^4 z^8+774012096 w^5 z^8-246865500 w^6 z^8+226800 w^7 z^8+8300880 w^8 z^8-42180 z^9-70952 w z^9+10433352 w^2 z^9-45212388 w^3 z^9+66142008 w^4 z^9-34196400 w^5 z^9-204120 w^6 z^9+3175200 w^7 z^9+6392 z^10-36366 w z^10-253725 w^2 z^10+994056 w^3 z^10-854700 w^4 z^10-22680 w^5 z^10+158760 w^6 z^10) GSV[5,1]+1/(45 (w-z)^13) 4 w^3 z^4 (-4320 w^7+6480 w^8-1692 w^9-234 w^10-99360 w^6 z+218160 w^7 z-104436 w^8 z-16470 w^9 z+7479 w^10 z-220320 w^5 z^2+948240 w^6 z^2-782280 w^7 z^2-268596 w^8 z^2+342092 w^9 z^2-35272 w^10 z^2+324000 w^4 z^3-200880 w^5 z^3+108756 w^6 z^3-2587932 w^7 z^3+3524934 w^8 z^3-1226026 w^9 z^3+61175 w^10 z^3+324000 w^3 z^4-2106000 w^4 z^4+5129352 w^5 z^4-10199088 w^6 z^4+13928460 w^7 z^4-8787762 w^8 z^4+1794900 w^9 z^4-49770 w^10 z^4-220320 w^2 z^5+71280 w^3 z^5+3679092 w^4 z^5-13077936 w^5 z^5+23337230 w^6 z^5-22239340 w^7 z^5+9620025 w^8 z^5-1241730 w^9 z^5+17640 w^10 z^5-99360 w z^6+887760 w^2 z^6-1248264 w^3 z^6-3954780 w^4 z^6+15467676 w^5 z^6-22554340 w^6 z^6+16133000 w^7 z^6-4945500 w^8 z^6+352800 w^9 z^6-4320 z^7+170640 w z^7-879660 w^2 z^7+744876 w^3 z^7+3225558 w^4 z^7-8867898 w^5 z^7+9620025 w^6 z^7-4945500 w^7 z^7+922320 w^8 z^7+4320 z^8-78876 w z^8+246402 w^2 z^8+51356 w^3 z^8-1128754 w^4 z^8+1794900 w^5 z^8-1241730 w^6 z^8+352800 w^7 z^8-792 z^9+7758 w z^9-9585 w^2 z^9-25408 w^3 z^9+61175 w^4 z^9-49770 w^5 z^9+17640 w^6 z^9) GSV[5,2]-1/(45 (w-z)^13) 2 w^3 z^3 (176400 w^4-226800 w^5-304400 w^6+586768 w^7-265482 w^8+33568 w^9-1574 w^10+3528000 w^3 z-7544880 w^4 z-9941160 w^5 z+36003844 w^6 z-30881528 w^7 z+9648942 w^8 z-844580 w^9 z+16024 w^10 z+9223200 w^2 z^2-63292320 w^3 z^2+1143480 w^4 z^2+348277428 w^5 z^2-569598078 w^6 z^2+355646496 w^7 z^2-86809347 w^8 z^2+5456598 w^9 z^2-34128 w^10 z^2+3528000 w z^3-131634720 w^2 z^3+191252560 w^3 z^3+999004960 w^4 z^3-3131241792 w^5 z^3+3447279180 w^6 z^3-1697387484 w^7 z^3+334776072 w^8 z^3-15377952 w^9 z^3+19728 w^10 z^3+176400 z^4-47764080 w z^4+231232080 w^2 z^4+1068762760 w^3 z^4-6384553490 w^4 z^4+11705822844 w^5 z^4-10024975746 w^6 z^4+4088897196 w^7 z^4-660011292 w^8 z^4+21827544 w^9 z^4-2343600 z^5+58552440 w z^5+451318212 w^2 z^5-5170505928 w^3 z^5+15659526612 w^4 z^5-21955862700 w^5 z^5+15686442960 w^6 z^5-5412782448 w^7 z^5+701503128 w^8 z^5-15346800 w^9 z^5+2077000 z^6+67415476 w z^6-1611546762 w^2 z^6+8436560568 w^3 z^6-19227624180 w^4 z^6+22480263336 w^5 z^6-13745813700 w^6 z^6+3978104400 w^7 z^6-383670000 w^8 z^6+4233600 w^9 z^6+2432152 z^7-165580352 w z^7+1718440044 w^2 z^7-6657508308 w^3 z^7+12570486312 w^4 z^7-12569202432 w^5 z^7+6518508000 w^6 z^7-1502474400 w^7 z^7+84672000 w^8 z^7-3584988 z^8+109362540 w z^8-820400616 w^2 z^8+2595053508 w^3 z^8-4139304228 w^4 z^8+3471757272 w^5 z^8-1434132000 w^6 z^8+221356800 w^7 z^8+1296806 z^9-27373024 w z^9+162776424 w^2 z^9-422406768 w^3 z^9+544472856 w^4 z^9-343450800 w^5 z^9+84672000 w^6 z^9-112441 z^10+1761170 w z^10-8003052 w^2 z^10+15351072 w^3 z^10-13230000 w^4 z^10+4233600 w^5 z^10) GSV[5,3]+1/(45 (w-z)^12) 2 w^3 z^3 (-2116800 w^4+6615000 w^5-7645944 w^6+3957246 w^7-863098 w^8+54821 w^9-42336000 w^3 z+170667000 w^4 z-268774056 w^5 z+207030150 w^6 z-79267756 w^7 z+13318513 w^8 z-643750 w^9 z-110678400 w^2 z^2+695898000 w^3 z^2-1654061400 w^4 z^2+1946265354 w^5 z^2-1209363784 w^6 z^2+382387480 w^7 z^2-52353940 w^8 z^2+1914102 w^9 z^2-42336000 w z^3+695898000 w^2 z^3-2924893200 w^3 z^3+5526731250 w^4 z^3-5456671492 w^5 z^3+2887286272 w^6 z^3-767964040 w^7 z^3+84078990 w^8 z^3-2119392 w^9 z^3-2116800 z^4+170667000 w z^4-1654061400 w^2 z^4+5526731250 w^3 z^4-8861075740 w^4 z^4+7544384914 w^5 z^4-3409191580 w^6 z^4+743769378 w^7 z^4-59942808 w^8 z^4+793800 w^9 z^4+6615000 z^5-268774056 w z^5+1946265354 w^2 z^5-5456671492 w^3 z^5+7544384914 w^4 z^5-5510573380 w^5 z^5+2064205530 w^6 z^5-341161200 w^7 z^5+15762600 w^8 z^5-7645944 z^6+207030150 w z^6-1209363784 w^2 z^6+2887286272 w^3 z^6-3409191580 w^4 z^6+2064205530 w^5 z^6-590641200 w^6 z^6+58287600 w^7 z^6+3957246 z^7-79267756 w z^7+382387480 w^2 z^7-767964040 w^3 z^7+743769378 w^4 z^7-341161200 w^5 z^7+58287600 w^6 z^7-863098 z^8+13318513 w z^8-52353940 w^2 z^8+84078990 w^3 z^8-59942808 w^4 z^8+15762600 w^5 z^8+54821 z^9-643750 w z^9+1914102 w^2 z^9-2119392 w^3 z^9+793800 w^4 z^9) (GSV[5,4]-GSV[5,5])-1/(9 (w-z)^12) 2 w^3 z^3 (-423360 w^4+1005480 w^5-681432 w^6+23130 w^7+87818 w^8-11569 w^9-8467200 w^3 z+27828360 w^4 z-29777688 w^5 z+7715250 w^6 z+5199740 w^7 z-2722541 w^8 z+223574 w^9 z-22135680 w^2 z^2+115864560 w^3 z^2-194347800 w^4 z^2+91612350 w^5 z^2+65872040 w^6 z^2-77117720 w^7 z^2+21471668 w^8 z^2-1217790 w^9 z^2-8467200 w z^3+115864560 w^2 z^3-348722160 w^3 z^3+279858870 w^4 z^3+272319092 w^5 z^3-578443424 w^6 z^3+331247912 w^7 z^3-66306870 w^8 z^3+2646336 w^9 z^3-423360 z^4+27828360 w z^4-194347800 w^2 z^4+279858870 w^3 z^4+430713020 w^4 z^4-1507191146 w^5 z^4+1500749756 w^6 z^4-630347130 w^7 z^4+95649624 w^8 z^4-2487240 w^9 z^4+1005480 z^5-29777688 w z^5+91612350 w^2 z^5+272319092 w^3 z^5-1507191146 w^4 z^5+2439801380 w^5 z^5-1796928210 w^6 z^5+593424720 w^7 z^5-65114280 w^8 z^5+846720 w^9 z^5-681432 z^6+7715250 w z^6+65872040 w^2 z^6-578443424 w^3 z^6+1500749756 w^4 z^6-1796928210 w^5 z^6+1051483440 w^6 z^6-266701680 w^7 z^6+16934400 w^8 z^6+23130 z^7+5199740 w z^7-77117720 w^2 z^7+331247912 w^3 z^7-630347130 w^4 z^7+593424720 w^5 z^7-266701680 w^6 z^7+44271360 w^7 z^7+87818 z^8-2722541 w z^8+21471668 w^2 z^8-66306870 w^3 z^8+95649624 w^4 z^8-65114280 w^5 z^8+16934400 w^6 z^8-11569 z^9+223574 w z^9-1217790 w^2 z^9+2646336 w^3 z^9-2487240 w^4 z^9+846720 w^5 z^9) (GSV[5,4]+GSV[5,6])-1/(9 (w-z)^13) 2 w^4 z^3 (423360 w^4-1323000 w^5+1537080 w^6-804150 w^7+178322 w^8-11569 w^9+8467200 w^3 z-34345080 w^4 z+54466740 w^5 z-42308760 w^6 z+16365468 w^7 z-2781580 w^8 z+135668 w^9 z+22135680 w^2 z^2-143413200 w^3 z^2+347159700 w^4 z^2-414012330 w^5 z^2+260183148 w^6 z^2-83093490 w^7 z^2+11458722 w^8 z^2-417069 w^9 z^2+8467200 w z^3-150247440 w^2 z^3+651787800 w^3 z^3-1256580000 w^4 z^3+1259282312 w^5 z^3-674312404 w^6 z^3+180967344 w^7 z^3-19855988 w^8 z^3+489112 w^9 z^3+423360 z^4-38367000 w z^4+397873440 w^2 z^4-1374548970 w^3 z^4+2252990580 w^4 z^4-1950620752 w^5 z^4+893262404 w^6 z^4-196571262 w^7 z^4+15752356 w^8 z^4-192350 w^9 z^4-1534680 z^5+70166340 w z^5-541608120 w^2 z^5+1574158188 w^3 z^5-2232738756 w^4 z^5+1664794032 w^5 z^5-634156116 w^6 z^5+105534972 w^7 z^5-4594440 w^8 z^5-21420 w^9 z^5+2163300 z^6-65951190 w z^6+410798732 w^2 z^6-1021873030 w^3 z^6+1246180872 w^4 z^6-776097020 w^5 z^6+226626880 w^6 z^6-21357690 w^7 z^6-510300 w^8 z^6+17640 w^9 z^6-1480080 z^7+33441552 w z^7-172986700 w^2 z^7+365797088 w^3 z^7-370793436 w^4 z^7+176856880 w^5 z^7-29222960 w^6 z^7-1963080 w^7 z^7+352800 w^8 z^7+496098 z^8-8698311 w z^8+37260396 w^2 z^8-64489242 w^3 z^8+49323348 w^4 z^8-12852690 w^5 z^8-1963080 w^6 z^8+922320 w^7 z^8-70608 z^9+968076 w z^9-3287708 w^2 z^9+4148764 w^3 z^9-1600680 w^4 z^9-510300 w^5 z^9+352800 w^6 z^9+2598 z^10-26559 w z^10+61288 w^2 z^10-33590 w^3 z^10-21420 w^4 z^10+17640 w^5 z^10) (GSV[5,7]+GSV[5,8])-1/(45 (w-z)^13) 2 w^3 z^3 (12600 w^5-31500 w^6+65568 w^7-70092 w^8+27404 w^9-2530 w^10+2441880 w^4 z-8711640 w^5 z+12487884 w^6 z-9262368 w^7 z+3685890 w^8 z-685864 w^9 z+35294 w^10 z+43661520 w^3 z^2-197937180 w^4 z^2+361342908 w^5 z^2-340883658 w^6 z^2+176621496 w^7 z^2-48648699 w^8 z^2+6060432 w^9 z^2-197433 w^10 z^2+112003920 w^2 z^3-761841360 w^3 z^3+2015628240 w^4 z^3-2736467352 w^5 z^3+2074613372 w^6 z^3-881953204 w^7 z^3+196337580 w^8 z^3-18738404 w^9 z^3+409384 w^10 z^3+42661080 w z^4-723168180 w^2 z^4+3286460040 w^3 z^4-6916099410 w^4 z^4+7894125168 w^5 z^4-5117470084 w^6 z^4+1846292168 w^7 z^4-336494478 w^8 z^4+23941072 w^9 z^4-290300 w^10 z^4+2129400 z^5-172763640 w z^5+1746630252 w^2 z^5-6316933248 w^3 z^5+11298529416 w^4 z^5-11163884724 w^5 z^5+6232983036 w^6 z^5-1880839140 w^7 z^5+265844664 w^8 z^5-11593200 w^9 z^5-7560 w^10 z^5-6646500 z^6+273615996 w z^6-2080118862 w^2 z^6+6321921080 w^3 z^6-9774568726 w^4 z^6+8334364836 w^5 z^6-3911477960 w^6 z^6+926333080 w^7 z^6-83503500 w^8 z^6-68040 w^9 z^6+52920 w^10 z^6+7711512 z^7-212335272 w z^7+1306717524 w^2 z^7-3386851996 w^3 z^7+4487519708 w^4 z^7-3201275292 w^5 z^7+1175813080 w^6 z^7-178380800 w^7 z^7+75600 w^8 z^7+1058400 w^9 z^7-4027338 z^8+82090548 w z^8-417717666 w^2 z^8+911947680 w^3 z^8-996184866 w^4 z^8+547063056 w^5 z^8-126028500 w^6 z^8+75600 w^7 z^8+2766960 w^8 z^8+890502 z^9-13949556 w z^9+57770622 w^2 z^9-100903292 w^3 z^9+81764488 w^4 z^9-26562000 w^5 z^9-68040 w^6 z^9+1058400 w^7 z^9-57351 z^10+679044 w z^10-2111535 w^2 z^10+2528776 w^3 z^10-1084100 w^4 z^10-7560 w^5 z^10+52920 w^6 z^10) (GSV[5,9]-GSV[5,10])+1/(45 (w-z)^13) 4 w^3 z^3 (88200 w^4-113400 w^5-946000 w^6+2412776 w^7-2050299 w^8+664638 w^9-56580 w^10+1764000 w^3 z-2714040 w^4 z-22453080 w^5 z+77926088 w^6 z-98348956 w^7 z+56690910 w^8 z-13741488 w^9 z+880458 w^10 z+4611600 w^2 z^2-10478160 w^3 z^2-103737360 w^4 z^2+522419256 w^5 z^2-977292456 w^6 z^2+900129852 w^7 z^2-412888878 w^8 z^2+81217314 w^9 z^2-3988431 w^10 z^2+1764000 w z^3-10478160 w^2 z^3-140812720 w^3 z^3+1120003880 w^4 z^3-3156567204 w^5 z^3+4456002164 w^6 z^3-3363052168 w^7 z^3+1295897940 w^8 z^3-210393868 w^9 z^3+7633928 w^10 z^3+88200 z^4-2714040 w z^4-61212360 w^2 z^4+870523880 w^3 z^4-3858807820 w^4 z^4+8312303046 w^5 z^4-9749051293 w^6 z^4+6287758196 w^7 z^4-2063037516 w^8 z^4+270735074 w^9 z^4-6553825 w^10 z^4-113400 z^5-7484280 w z^5+241200864 w^2 z^5-1836950556 w^3 z^5+6214116102 w^4 z^5-11163598308 w^5 z^5+11263913562 w^6 z^5-6269464020 w^7 z^5+1726184538 w^8 z^5-169930500 w^9 z^5+2067030 w^10 z^5-152200 z^6+20102672 w z^6-317417604 w^2 z^6+1816230680 w^3 z^6-5098632667 w^4 z^6+7865593602 w^5 z^6-6857248420 w^6 z^6+3237914660 w^7 z^6-707445975 w^8 z^6+41094270 w^9 z^6+17640 w^10 z^6+293384 z^7-16042804 w z^7+183401088 w^2 z^7-857288512 w^3 z^7+2043389816 w^4 z^7-2692793244 w^5 z^7+1968027860 w^6 z^7-735104200 w^7 z^7+105732900 w^8 z^7+352800 w^9 z^7-129501 z^8+4708776 w z^8-42366447 w^2 z^8+163652280 w^3 z^8-323091672 w^4 z^8+341137602 w^5 z^8-182214975 w^6 z^8+37390500 w^7 z^8+922320 w^8 z^8+13544 z^9-332212 w z^9+2241984 w^2 z^9-6588724 w^3 z^9+9315146 w^4 z^9-5878500 w^5 z^9+875070 w^6 z^9+352800 w^7 z^9-247 z^10-352 w z^10+13095 w^2 z^10-41608 w^3 z^10+61175 w^4 z^10-49770 w^5 z^10+17640 w^6 z^10) (GSV[5,4]+GSV[5,7]+GSV[5,10])-1/(5 (w-z)^10) 32 w^3 z^3 (-w-z+w z) (60 w^4-60 w^5+11 w^6+1440 w^3 z-2340 w^4 z+1034 w^5 z-100 w^6 z+4560 w^2 z^2-12720 w^3 z^2+10675 w^4 z^2-2850 w^5 z^2+137 w^6 z^2+1440 w z^3-12720 w^2 z^3+21920 w^3 z^3-12170 w^4 z^3+1762 w^5 z^3+60 z^4-2340 w z^4+10675 w^2 z^4-12170 w^3 z^4+3762 w^4 z^4-60 z^5+1034 w z^5-2850 w^2 z^5+1762 w^3 z^5+11 z^6-100 w z^6+137 w^2 z^6) GSV[5,13]-1/(45 (w-z)^13) 2 w^4 z^3 (-2646000 w^5+5292000 w^6-3498660 w^7+852660 w^8-56046 w^9-68266800 w^4 z+183897000 w^5 z-180154080 w^6 z+77367420 w^7 z-13607868 w^8 z+662394 w^9 z-278359200 w^3 z^2+1142278200 w^4 z^2-1725610860 w^5 z^2+1215046080 w^6 z^2-406594350 w^7 z^2+56679606 w^8 z^2-2066175 w^9 z^2-278359200 w^2 z^3+2087694000 w^3 z^3-5140310400 w^4 z^3+5815414440 w^5 z^3-3290602152 w^6 z^3+899961948 w^7 z^3-99382652 w^8 z^3+2496376 w^9 z^3-68266800 w z^4+1247324400 w^2 z^4-5542987500 w^3 z^4+10309923900 w^4 z^4-9484964634 w^5 z^4+4450751940 w^6 z^4-989307426 w^7 z^4+81019288 w^8 z^4-1084100 w^9 z^4-2646000 z^5+216707400 w z^5-2165420160 w^2 z^5+7158432060 w^3 z^5-10819783224 w^4 z^5+8296040772 w^5 z^5-3201715932 w^6 z^5+545410656 w^7 z^5-26562000 w^8 z^5-7560 w^9 z^5+6615000 z^6-263106180 w z^6+1863258120 w^2 z^6-4939414842 w^3 z^6+6205794516 w^4 z^6-3927159560 w^5 z^6+1178243080 w^6 z^6-126028500 w^7 z^6-68040 w^8 z^6+52920 w^9 z^6-5924160 z^7+152002080 w z^7-835380120 w^2 z^7+1820573004 w^3 z^7-1881824100 w^4 z^7+928763080 w^5 z^7-178380800 w^6 z^7+75600 w^7 z^7+1058400 w^8 z^7+2271240 z^8-42072048 w z^8+185641092 w^2 z^8-329496078 w^3 z^8+264192264 w^4 z^8-83503500 w^5 z^8+75600 w^6 z^8+2766960 w^7 z^8-343116 z^9+4857210 w z^9-17122724 w^2 z^9+23195872 w^3 z^9-11593200 w^4 z^9-68040 w^5 z^9+1058400 w^6 z^9+13518 z^10-147753 w z^10+376984 w^2 z^10-290300 w^3 z^10-7560 w^4 z^10+52920 w^5 z^10) (GSV[5,14]-GSV[5,17])+1/(45 (w-z)^13) 2 w^3 z^3 (-6480 w^8+6480 w^9-1080 w^10-2646000 w^5 z+6615000 w^6 z-6196320 w^7 z+2711880 w^8 z-533196 w^9 z+29718 w^10 z-68266800 w^4 z^2+216707400 w^5 z^2-264518820 w^6 z^2+156052080 w^7 z^2-45568008 w^8 z^2+5813010 w^9 z^2-193113 w^10 z^2-278359200 w^3 z^3+1247324400 w^4 z^3-2165381280 w^5 z^3+1868811480 w^6 z^3-847743960 w^7 z^3+193773492 w^8 z^3-18639044 w^9 z^3+409384 w^10 z^3-278359200 w^2 z^4+2087694000 w^3 z^4-5539682700 w^4 z^4+7148381580 w^5 z^4-4937075562 w^6 z^4+1831103004 w^7 z^4-336274158 w^8 z^4+23941072 w^9 z^4-290300 w^10 z^4-68266800 w z^5+1142278200 w^2 z^5-5140271520 w^3 z^5+10299873420 w^4 z^5-10792359864 w^5 z^5+6186160116 w^6 z^5-1881163140 w^7 z^5+265844664 w^8 z^5-11593200 w^9 z^5-7560 w^10 z^5-2646000 z^6+183897000 w z^6-1727023500 w^2 z^6+5820967800 w^3 z^6-9482625354 w^4 z^6+8276406372 w^5 z^6-3911801960 w^6 z^6+926333080 w^7 z^6-83503500 w^8 z^6-68040 w^9 z^6+52920 w^10 z^6+5292000 z^7-180426240 w z^7+1219096080 w^2 z^7-3302965992 w^3 z^7+4461281940 w^4 z^7-3201054972 w^5 z^7+1175813080 w^6 z^7-178380800 w^7 z^7+75600 w^8 z^7+1058400 w^9 z^7-3505140 z^8+77808060 w z^8-410090310 w^2 z^8+908094348 w^3 z^8-996085506 w^4 z^8+547063056 w^5 z^8-126028500 w^6 z^8+75600 w^7 z^8+2766960 w^8 z^8+859140 z^9-13797948 w z^9+57635406 w^2 z^9-100898972 w^3 z^9+81764488 w^4 z^9-26562000 w^5 z^9-68040 w^6 z^9+1058400 w^7 z^9-57126 z^10+678594 w z^10-2111535 w^2 z^10+2528776 w^3 z^10-1084100 w^4 z^10-7560 w^5 z^10+52920 w^6 z^10) (GSV[5,4]+GSV[5,16]+GSV[5,17])-1/(45 (w-z)^13) 2 w^3 z^3 (-2646000 w^6+5292000 w^7-3505140 w^8+859140 w^9-57126 w^10-68266800 w^5 z+183897000 w^6 z-180426240 w^7 z+77808060 w^8 z-13797948 w^9 z+678594 w^10 z-278359200 w^4 z^2+1142278200 w^5 z^2-1727023500 w^6 z^2+1219096080 w^7 z^2-410090310 w^8 z^2+57635406 w^9 z^2-2111535 w^10 z^2-278359200 w^3 z^3+2087694000 w^4 z^3-5140271520 w^5 z^3+5820967800 w^6 z^3-3302965992 w^7 z^3+908094348 w^8 z^3-100898972 w^9 z^3+2528776 w^10 z^3-68266800 w^2 z^4+1247324400 w^3 z^4-5539682700 w^4 z^4+10299873420 w^5 z^4-9482625354 w^6 z^4+4461281940 w^7 z^4-996085506 w^8 z^4+81764488 w^9 z^4-1084100 w^10 z^4-2646000 w z^5+216707400 w^2 z^5-2165381280 w^3 z^5+7148381580 w^4 z^5-10792359864 w^5 z^5+8276406372 w^6 z^5-3201054972 w^7 z^5+547063056 w^8 z^5-26562000 w^9 z^5-7560 w^10 z^5+6615000 w z^6-264518820 w^2 z^6+1868811480 w^3 z^6-4937075562 w^4 z^6+6186160116 w^5 z^6-3911801960 w^6 z^6+1175813080 w^7 z^6-126028500 w^8 z^6-68040 w^9 z^6+52920 w^10 z^6-6196320 w z^7+156052080 w^2 z^7-847743960 w^3 z^7+1831103004 w^4 z^7-1881163140 w^5 z^7+926333080 w^6 z^7-178380800 w^7 z^7+75600 w^8 z^7+1058400 w^9 z^7-6480 z^8+2711880 w z^8-45568008 w^2 z^8+193773492 w^3 z^8-336274158 w^4 z^8+265844664 w^5 z^8-83503500 w^6 z^8+75600 w^7 z^8+2766960 w^8 z^8+6480 z^9-533196 w z^9+5813010 w^2 z^9-18639044 w^3 z^9+23941072 w^4 z^9-11593200 w^5 z^9-68040 w^6 z^9+1058400 w^7 z^9-1080 z^10+29718 w z^10-193113 w^2 z^10+409384 w^3 z^10-290300 w^4 z^10-7560 w^5 z^10+52920 w^6 z^10) GSV[5,18]-1/(5 (w-z)^13) 8 w^3 z^3 (-w-z+w z) (73500 w^4-183750 w^5+164560 w^6-63090 w^7+9486 w^8-353 w^9+1822800 w^3 z-5799150 w^4 z+7052070 w^5 z-4076910 w^6 z+1125702 w^7 z-127689 w^8 z+3549 w^9 z+5909400 w^2 z^2-27974100 w^3 z^2+50303040 w^4 z^2-44267130 w^5 z^2+20088948 w^6 z^2-4457370 w^7 z^2+396888 w^8 z^2-7680 w^9 z^2+1822800 w z^3-27974100 w^2 z^3+92860660 w^3 z^3-133851870 w^4 z^3+98121714 w^5 z^3-37228426 w^6 z^3+6704322 w^7 z^3-439140 w^8 z^3+4500 w^9 z^3+73500 z^4-5799150 w z^4+50303040 w^2 z^4-133851870 w^3 z^4+163248300 w^4 z^4-101637162 w^5 z^4+31810536 w^6 z^4-4329180 w^7 z^4+162000 w^8 z^4-183750 z^5+7052070 w z^5-44267130 w^2 z^5+98121714 w^3 z^5-101637162 w^4 z^5+52453410 w^5 z^5-12549000 w^6 z^5+1012500 w^7 z^5+164560 z^6-4076910 w z^6+20088948 w^2 z^6-37228426 w^3 z^6+31810536 w^4 z^6-12549000 w^5 z^6+1800000 w^6 z^6-63090 z^7+1125702 w z^7-4457370 w^2 z^7+6704322 w^3 z^7-4329180 w^4 z^7+1012500 w^5 z^7+9486 z^8-127689 w z^8+396888 w^2 z^8-439140 w^3 z^8+162000 w^4 z^8-353 z^9+3549 w z^9-7680 w^2 z^9+4500 w^3 z^9) GSV[6,5]+1/(5 (w-z)^11) 96 w^3 z^3 (-w-z+w z) (-20 w^4+30 w^5-12 w^6+w^7-480 w^3 z+1030 w^4 z-708 w^5 z+165 w^6 z-8 w^7 z-1520 w^2 z^2+5240 w^3 z^2-6020 w^4 z^2+2719 w^5 z^2-412 w^6 z^2+10 w^7 z^2-480 w z^3+5240 w^2 z^3-11720 w^3 z^3+9715 w^4 z^3-3040 w^5 z^3+250 w^6 z^3-20 z^4+1030 w z^4-6020 w^2 z^4+9715 w^3 z^4-5680 w^4 z^4+1000 w^5 z^4+30 z^5-708 w z^5+2719 w^2 z^5-3040 w^3 z^5+1000 w^4 z^5-12 z^6+165 w z^6-412 w^2 z^6+250 w^3 z^6+z^7-8 w z^7+10 w^2 z^7) (6 GSV[6,2]-GSV[6,4]+GSV[6,6])+1/(3 (w-z)^13) 8 w^3 z^3 (5400 w^6-14760 w^7+13734 w^8-4814 w^9+439 w^10+194400 w^5 z-730080 w^6 z+1021608 w^7 z-642702 w^8 z+168580 w^9 z-11798 w^10 z+1215000 w^4 z^2-6611760 w^5 z^2+13809852 w^6 z^2-13969140 w^7 z^2+6966765 w^8 z^2-1493454 w^9 z^2+82710 w^10 z^2+2160000 w^3 z^3-18423000 w^4 z^3+58423176 w^5 z^3-91205668 w^6 z^3+75227000 w^7 z^3-31632900 w^8 z^3+5698120 w^9 z^3-246680 w^10 z^3+1215000 w^2 z^4-18423000 w^3 z^4+92964060 w^4 z^4-223491276 w^5 z^4+288409100 w^6 z^4-203805316 w^7 z^4+73942980 w^8 z^4-11172140 w^9 z^4+360550 w^10 z^4+194400 w z^5-6611760 w^2 z^5+58423176 w^3 z^5-223491276 w^4 z^5+445981032 w^5 z^5-496527732 w^6 z^5+306559560 w^7 z^5-96093900 w^8 z^5+11822280 w^9 z^5-255780 w^10 z^5+5400 z^6-730080 w z^6+13809852 w^2 z^6-91205668 w^3 z^6+288409100 w^4 z^6-496527732 w^5 z^6+484812460 w^6 z^6-261717680 w^7 z^6+69503610 w^8 z^6-6429780 w^9 z^6+70560 w^10 z^6-14760 z^7+1021608 w z^7-13969140 w^2 z^7+75227000 w^3 z^7-203805316 w^4 z^7+306559560 w^5 z^7-261717680 w^6 z^7+121034320 w^7 z^7-25746840 w^8 z^7+1411200 w^9 z^7+13734 z^8-642702 w z^8+6966765 w^2 z^8-31632900 w^3 z^8+73942980 w^4 z^8-96093900 w^5 z^8+69503610 w^6 z^8-25746840 w^7 z^8+3689280 w^8 z^8-4814 z^9+168580 w z^9-1493454 w^2 z^9+5698120 w^3 z^9-11172140 w^4 z^9+11822280 w^5 z^9-6429780 w^6 z^9+1411200 w^7 z^9+439 z^10-11798 w z^10+82710 w^2 z^10-246680 w^3 z^10+360550 w^4 z^10-255780 w^5 z^10+70560 w^6 z^10) (6 GSV[6,3]-GSV[6,4]+GSV[6,8])+1/(3 (w-z)^13) 4 w^3 z^3 (70560 w^4-255780 w^5+360550 w^6-246680 w^7+82710 w^8-11798 w^9+439 w^10+1411200 w^3 z-6429780 w^4 z+11822280 w^5 z-11172140 w^6 z+5698120 w^7 z-1493454 w^8 z+168580 w^9 z-4814 w^10 z+3689280 w^2 z^2-25746840 w^3 z^2+69503610 w^4 z^2-96093900 w^5 z^2+73942980 w^6 z^2-31632900 w^7 z^2+6966765 w^8 z^2-642702 w^9 z^2+13734 w^10 z^2+1411200 w z^3-25746840 w^2 z^3+121034320 w^3 z^3-261717680 w^4 z^3+306559560 w^5 z^3-203805316 w^6 z^3+75227000 w^7 z^3-13969140 w^8 z^3+1021608 w^9 z^3-14760 w^10 z^3+70560 z^4-6429780 w z^4+69503610 w^2 z^4-261717680 w^3 z^4+484812460 w^4 z^4-496527732 w^5 z^4+288409100 w^6 z^4-91205668 w^7 z^4+13809852 w^8 z^4-730080 w^9 z^4+5400 w^10 z^4-255780 z^5+11822280 w z^5-96093900 w^2 z^5+306559560 w^3 z^5-496527732 w^4 z^5+445981032 w^5 z^5-223491276 w^6 z^5+58423176 w^7 z^5-6611760 w^8 z^5+194400 w^9 z^5+360550 z^6-11172140 w z^6+73942980 w^2 z^6-203805316 w^3 z^6+288409100 w^4 z^6-223491276 w^5 z^6+92964060 w^6 z^6-18423000 w^7 z^6+1215000 w^8 z^6-246680 z^7+5698120 w z^7-31632900 w^2 z^7+75227000 w^3 z^7-91205668 w^4 z^7+58423176 w^5 z^7-18423000 w^6 z^7+2160000 w^7 z^7+82710 z^8-1493454 w z^8+6966765 w^2 z^8-13969140 w^3 z^8+13809852 w^4 z^8-6611760 w^5 z^8+1215000 w^6 z^8-11798 z^9+168580 w z^9-642702 w^2 z^9+1021608 w^3 z^9-730080 w^4 z^9+194400 w^5 z^9+439 z^10-4814 w z^10+13734 w^2 z^10-14760 w^3 z^10+5400 w^4 z^10) GSV[6,9];*)


(* ::Input:: *)
(*H3eu1=1/(3240 (-1+w) (w-z)^10 (-1+z)) w^2 z^2 (-30 w^10-373100220 w^5 z+932750550 w^6 z-698866958 w^7 z+115549887 w^8 z+23666861 w^9 z+90 w^10 z-4718072160 w^4 z^2+15833167470 w^5 z^2-18605386278 w^6 z^2+8370558117 w^7 z^2-697956416 w^8 z^2-182311273 w^9 z^2-10048796280 w^3 z^3+54043075620 w^4 z^3-106075260726 w^5 z^3+93351054777 w^6 z^3-34635133730 w^7 z^3+3177061382 w^8 z^3+187999317 w^9 z^3-4718072160 w^2 z^4+54043075620 w^3 z^4-184792815236 w^4 z^4+284301449379 w^5 z^4-212374595682 w^6 z^4+70909860612 w^7 z^4-7548865428 w^8 z^4+179964155 w^9 z^4-373100220 w z^5+15833167470 w^2 z^5-106075260726 w^3 z^5+284301449379 w^4 z^5-373190118206 w^5 z^5+245501183309 w^6 z^5-73267076961 w^7 z^5+7479071745 w^8 z^5-209319570 w^9 z^5+932750550 w z^6-18605386278 w^2 z^6+93351054777 w^3 z^6-212374595682 w^4 z^6+245501183309 w^5 z^6-140830320936 w^6 z^6+34550178580 w^7 z^6-2524859280 w^8 z^6-698866958 w z^7+8370558117 w^2 z^7-34635133730 w^3 z^7+70909860612 w^4 z^7-73267076961 w^5 z^7+34550178580 w^6 z^7-5229523620 w^7 z^7+115549887 w z^8-697956416 w^2 z^8+3177061382 w^3 z^8-7548865428 w^4 z^8+7479071745 w^5 z^8-2524859280 w^6 z^8+23666861 w z^9-182311273 w^2 z^9+187999317 w^3 z^9+179964155 w^4 z^9-209319570 w^5 z^9-30 z^10+90 w z^10) GSV[0,1]-1/(1620 (-1+w) (w-z)^12 (-1+z)) w^3 z^3 (52990740 w^6-132476850 w^7+90563926 w^8-3369039 w^9-7708687 w^10-45 w^11+1745703360 w^5 z-5528559150 w^6 z+5799642214 w^7 z-1911623871 w^8 z-226994771 w^9 z+121831723 w^10 z+45 w^11 z+10591814340 w^4 z^2-45799866990 w^5 z^2+73573516804 w^6 z^2-51146638230 w^7 z^2+11815502545 w^8 z^2+1361651135 w^9 z^2-395977579 w^10 z^2+18739023840 w^3 z^3-122619259890 w^4 z^3+302629034062 w^5 z^3-356137521654 w^6 z^3+199788749730 w^7 z^3-41665599505 w^8 z^3-1102814391 w^9 z^3+368382408 w^10 z^3+10591814340 w^2 z^4-122619259890 w^3 z^4+477682994908 w^4 z^4-890937778026 w^5 z^4+866432647566 w^6 z^4-423746265250 w^7 z^4+85933628186 w^8 z^4-3368900529 w^9 z^4+31128145 w^10 z^4+1745703360 w z^5-45799866990 w^2 z^5+302629034062 w^3 z^5-890937778026 w^4 z^5+1380253201594 w^5 z^5-1162511711518 w^6 z^5+503785694414 w^7 z^5-94794646401 w^8 z^5+5748014130 w^9 z^5-117655965 w^10 z^5+52990740 z^6-5528559150 w z^6+73573516804 w^2 z^6-356137521654 w^3 z^6+866432647566 w^4 z^6-1162511711518 w^5 z^6+857877985410 w^6 z^6-321012370338 w^7 z^6+49660618575 w^8 z^6-2407586985 w^9 z^6-132476850 z^7+5799642214 w z^7-51146638230 w^2 z^7+199788749730 w^3 z^7-423746265250 w^4 z^7+503785694414 w^5 z^7-321012370338 w^6 z^7+95792100340 w^7 z^7-9128441430 w^8 z^7+90563926 z^8-1911623871 w z^8+11815502545 w^2 z^8-41665599505 w^3 z^8+85933628186 w^4 z^8-94794646401 w^5 z^8+49660618575 w^6 z^8-9128441430 w^7 z^8-3369039 z^9-226994771 w z^9+1361651135 w^2 z^9-1102814391 w^3 z^9-3368900529 w^4 z^9+5748014130 w^5 z^9-2407586985 w^6 z^9-7708687 z^10+121831723 w z^10-395977579 w^2 z^10+368382408 w^3 z^10+31128145 w^4 z^10-117655965 w^5 z^10-45 z^11+45 w z^11) GSV[1,1]+1/(3240 (w-z)^12) w^3 z^3 (-453460140 w^5+959911020 w^6-461095294 w^7-60773140 w^8+37035573 w^9+90 w^10-9171330300 w^4 z+26714599740 w^5 z-25105417798 w^6 z+6667833124 w^7 z+1120824041 w^8 z-324658930 w^9 z-33895250280 w^3 z^2+148962886380 w^4 z^2-237663900702 w^5 z^2+159313490480 w^6 z^2-34551471358 w^7 z^2-2722514546 w^8 z^2+600426926 w^9 z^2-33895250280 w^2 z^3+256005775800 w^3 z^3-673997810086 w^4 z^3+814912366364 w^5 z^3-456775087902 w^6 z^3+96434492540 w^7 z^3-2018457178 w^8 z^3-106235500 w^9 z^3-9171330300 w z^4+148962886380 w^2 z^4-673997810086 w^3 z^4+1364425441864 w^4 z^4-1382643256954 w^5 z^4+680125578704 w^6 z^4-137546742402 w^7 z^4+8577302520 w^8 z^4-235311930 w^9 z^4-453460140 z^5+26714599740 w z^5-237663900702 w^2 z^5+814912366364 w^3 z^5-1382643256954 w^4 z^5+1213110664924 w^5 z^5-515286043786 w^6 z^5+87861794460 w^7 z^5-4815173970 w^8 z^5+959911020 z^6-25105417798 w z^6+159313490480 w^2 z^6-456775087902 w^3 z^6+680125578704 w^4 z^6-515286043786 w^5 z^6+174062783600 w^6 z^6-18256882860 w^7 z^6-461095294 z^7+6667833124 w z^7-34551471358 w^2 z^7+96434492540 w^3 z^7-137546742402 w^4 z^7+87861794460 w^5 z^7-18256882860 w^6 z^7-60773140 z^8+1120824041 w z^8-2722514546 w^2 z^8-2018457178 w^3 z^8+8577302520 w^4 z^8-4815173970 w^5 z^8+37035573 z^9-324658930 w z^9+600426926 w^2 z^9-106235500 w^3 z^9-235311930 w^4 z^9+90 z^10) GSV[1,2]+1/(18 (w-z)^10) 11 w^3 z^3 (10440 w^4-15660 w^5+5270 w^6-25 w^7+129600 w^3 z-295740 w^4 z+206848 w^5 z-40883 w^6 z+37 w^7 z+274320 w^2 z^2-1074600 w^3 z^2+1408298 w^4 z^2-716361 w^5 z^2+115974 w^6 z^2-3664 w^7 z^2+129600 w z^3-1074600 w^2 z^3+2580368 w^3 z^3-2569131 w^4 z^3+1062891 w^5 z^3-147768 w^6 z^3+5220 w^7 z^3+10440 z^4-295740 w z^4+1408298 w^2 z^4-2569131 w^3 z^4+2077396 w^4 z^4-680168 w^5 z^4+64800 w^6 z^4-15660 z^5+206848 w z^5-716361 w^2 z^5+1062891 w^3 z^5-680168 w^4 z^5+137160 w^5 z^5+5270 z^6-40883 w z^6+115974 w^2 z^6-147768 w^3 z^6+64800 w^4 z^6-25 z^7+37 w z^7-3664 w^2 z^7+5220 w^3 z^7) GSV[2,1]+1/(405 (w-z)^10) w^3 z^3 (1236294 w^6-618147 w^7+65182596 w^5 z-69509625 w^6 z+13301634 w^7 z+483259710 w^4 z^2-920437353 w^5 z^2+460055296 w^6 z^2-44853185 w^7 z^2+903603600 w^3 z^3-3015356475 w^4 z^3+2919696530 w^5 z^3-854320215 w^6 z^3+36158964 w^7 z^3+483259710 w^2 z^4-3015356475 w^3 z^4+5231657880 w^4 z^4-3106748200 w^5 z^4+466685544 w^6 z^4+65182596 w z^5-920437353 w^2 z^5+2919696530 w^3 z^5-3106748200 w^4 z^5+997271784 w^5 z^5+1236294 z^6-69509625 w z^6+460055296 w^2 z^6-854320215 w^3 z^6+466685544 w^4 z^6-618147 z^7+13301634 w z^7-44853185 w^2 z^7+36158964 w^3 z^7) GSV[2,2]-1/(810 (w-z)^13) w^3 z^3 (15014970 w^6-30029940 w^7+238388 w^8+16012876 w^9-3711260 w^10+435973320 w^5 z-1165008150 w^6 z+556141956 w^7 z+541226690 w^8 z-418940840 w^9 z+50979976 w^10 z+1942659450 w^4 z^2-7789858290 w^5 z^2+9900924192 w^6 z^2-1814695782 w^7 z^2-3875077128 w^8 z^2+1833770830 w^9 z^2-134430347 w^10 z^2+1087322400 w^3 z^3-11576266200 w^4 z^3+34633831412 w^5 z^3-38677036334 w^6 z^3+11089023448 w^7 z^3+5459838778 w^8 z^3-2335677324 w^9 z^3+84253998 w^10 z^3-1712778750 w^2 z^4+3045486600 w^3 z^4+19399624644 w^4 z^4-73532906110 w^5 z^4+86578774120 w^6 z^4-35672605154 w^7 z^4+1683561742 w^8 z^4+570024654 w^9 z^4+10273635 w^10 z^4-917409240 w z^5+9266677830 w^2 z^5-25398221004 w^3 z^5+7491883098 w^4 z^5+64399465752 w^5 z^5-90437477450 w^6 z^5+40257345052 w^7 z^5-5224270842 w^8 z^5+306476460 w^9 z^5-60819390 z^6+2597620050 w z^6-18867699232 w^2 z^6+54340924474 w^3 z^6-59867681816 w^4 z^6+2748824158 w^5 z^6+32706724944 w^6 z^6-14990185530 w^7 z^6+1385203275 w^8 z^6+121638780 z^7-2704620348 w z^7+17672295026 w^2 z^7-49973686808 w^3 z^7+62022122734 w^4 z^7-29389737404 w^5 z^7+1436298030 w^6 z^7+946350000 w^7 z^7-61722468 z^8+1098255198 w z^8-7158965034 w^2 z^8+19159055866 w^3 z^8-21915626102 w^4 z^8+9928913022 w^5 z^8-1131231825 w^6 z^8-333216 z^9-84181176 w z^9+876988318 w^2 z^9-2307645348 w^3 z^9+2144355846 w^4 z^9-611227620 w^5 z^9+2871042 z^10-16307616 w z^10+4417807 w^2 z^10+44970582 w^3 z^10-36564345 w^4 z^10) GSV[2,3]-1/(810 (w-z)^13) w^3 z^3 (60819390 w^6-121638780 w^7+61722468 w^8+333216 w^9-2871042 w^10+917409240 w^5 z-2597620050 w^6 z+2704620348 w^7 z-1098255198 w^8 z+84181176 w^9 z+16307616 w^10 z+1712778750 w^4 z^2-9266677830 w^5 z^2+18867699232 w^6 z^2-17672295026 w^7 z^2+7158965034 w^8 z^2-876988318 w^9 z^2-4417807 w^10 z^2-1087322400 w^3 z^3-3045486600 w^4 z^3+25398221004 w^5 z^3-54340924474 w^6 z^3+49973686808 w^7 z^3-19159055866 w^8 z^3+2307645348 w^9 z^3-44970582 w^10 z^3-1942659450 w^2 z^4+11576266200 w^3 z^4-19399624644 w^4 z^4-7491883098 w^5 z^4+59867681816 w^6 z^4-62022122734 w^7 z^4+21915626102 w^8 z^4-2144355846 w^9 z^4+36564345 w^10 z^4-435973320 w z^5+7789858290 w^2 z^5-34633831412 w^3 z^5+73532906110 w^4 z^5-64399465752 w^5 z^5-2748824158 w^6 z^5+29389737404 w^7 z^5-9928913022 w^8 z^5+611227620 w^9 z^5-15014970 z^6+1165008150 w z^6-9900924192 w^2 z^6+38677036334 w^3 z^6-86578774120 w^4 z^6+90437477450 w^5 z^6-32706724944 w^6 z^6-1436298030 w^7 z^6+1131231825 w^8 z^6+30029940 z^7-556141956 w z^7+1814695782 w^2 z^7-11089023448 w^3 z^7+35672605154 w^4 z^7-40257345052 w^5 z^7+14990185530 w^6 z^7-946350000 w^7 z^7-238388 z^8-541226690 w z^8+3875077128 w^2 z^8-5459838778 w^3 z^8-1683561742 w^4 z^8+5224270842 w^5 z^8-1385203275 w^6 z^8-16012876 z^9+418940840 w z^9-1833770830 w^2 z^9+2335677324 w^3 z^9-570024654 w^4 z^9-306476460 w^5 z^9+3711260 z^10-50979976 w z^10+134430347 w^2 z^10-84253998 w^3 z^10-10273635 w^4 z^10) GSV[2,4]+1/(405 (w-z)^12) w^3 z^3 (-21848400 w^4+73579590 w^5-51482256 w^6-18783172 w^7+22646816 w^8-3392791 w^9-309960000 w^3 z+1385502030 w^4 z-2089768104 w^5 z+1072722380 w^6 z+91331572 w^7 z-176648123 w^8 z+21772316 w^9 z-683575200 w^2 z^2+4903516980 w^3 z^2-13974882480 w^4 z^2+18034786692 w^5 z^2-10286822632 w^6 z^2+1926316780 w^7 z^2+119701852 w^8 z^2-24570892 w^9 z^2-309960000 w z^3+4903516980 w^2 z^3-25411351920 w^3 z^3+60195110900 w^4 z^3-69656437876 w^5 z^3+38875636708 w^6 z^3-9328423312 w^7 z^3+728007980 w^8 z^3-16517256 w^9 z^3-21848400 z^4+1385502030 w z^4-13974882480 w^2 z^4+60195110900 w^3 z^4-124096358960 w^4 z^4+127762345426 w^5 z^4-64510141276 w^6 z^4+14428401012 w^7 z^4-1180942704 w^8 z^4+23418990 w^9 z^4+73579590 z^5-2089768104 w z^5+18034786692 w^2 z^5-69656437876 w^3 z^5+127762345426 w^4 z^5-115404422360 w^5 z^5+49632262700 w^6 z^5-8825199480 w^7 z^5+482271030 w^8 z^5-51482256 z^6+1072722380 w z^6-10286822632 w^2 z^6+38875636708 w^3 z^6-64510141276 w^4 z^6+49632262700 w^5 z^6-16492290720 w^6 z^6+1740488580 w^7 z^6-18783172 z^7+91331572 w z^7+1926316780 w^2 z^7-9328423312 w^3 z^7+14428401012 w^4 z^7-8825199480 w^5 z^7+1740488580 w^6 z^7+22646816 z^8-176648123 w z^8+119701852 w^2 z^8+728007980 w^3 z^8-1180942704 w^4 z^8+482271030 w^5 z^8-3392791 z^9+21772316 w z^9-24570892 w^2 z^9-16517256 w^3 z^9+23418990 w^4 z^9) GSV[2,5]+1/(45 (w-z)^12) 2 w^3 z^3 (-5166000 w^4+12915000 w^5-2188800 w^6-9631800 w^7+4810338 w^8-369369 w^9-60984000 w^3 z+206199000 w^4 z-41173200 w^5 z-328959000 w^6 z+305986484 w^7 z-84393605 w^8 z+5113920 w^9 z-117180000 w^2 z^2+654066000 w^3 z^2-160192800 w^4 z^2-2522140200 w^5 z^2+3860067456 w^6 z^2-2148395120 w^7 z^2+448997996 w^8 z^2-21418704 w^9 z^2-60984000 w z^3+654066000 w^2 z^3-241538400 w^3 z^3-6544665000 w^4 z^3+15690372012 w^5 z^3-14793518520 w^6 z^3+6318093984 w^7 z^3-1059594240 w^8 z^3+37149380 w^9 z^3-5166000 z^4+206199000 w z^4-160192800 w^2 z^4-6544665000 w^3 z^4+24626735420 w^4 z^4-36819423386 w^5 z^4+26903584980 w^6 z^4-9414521856 w^7 z^4+1252013520 w^8 z^4-28753200 w^9 z^4+12915000 z^5-41173200 w z^5-2522140200 w^2 z^5+15690372012 w^3 z^5-36819423386 w^4 z^5+42802154240 w^5 z^5-25870333200 w^6 z^5+7454715900 w^7 z^5-731833200 w^8 z^5+8467200 w^9 z^5-2188800 z^6-328959000 w z^6+3860067456 w^2 z^6-14793518520 w^3 z^6+26903584980 w^4 z^6-25870333200 w^5 z^6+13015330400 w^6 z^6-2948349600 w^7 z^6+169344000 w^8 z^6-9631800 z^7+305986484 w z^7-2148395120 w^2 z^7+6318093984 w^3 z^7-9414521856 w^4 z^7+7454715900 w^5 z^7-2948349600 w^6 z^7+442713600 w^7 z^7+4810338 z^8-84393605 w z^8+448997996 w^2 z^8-1059594240 w^3 z^8+1252013520 w^4 z^8-731833200 w^5 z^8+169344000 w^6 z^8-369369 z^9+5113920 w z^9-21418704 w^2 z^9+37149380 w^3 z^9-28753200 w^4 z^9+8467200 w^5 z^9) GSV[3,1]-1/(9 (w-z)^12) 11 w^3 z^3 (-1800 w^6+2700 w^7-918 w^8+9 w^9-64800 w^5 z+137700 w^6 z-88296 w^7 z+15477 w^8 z+181 w^9 z-405000 w^4 z^2+1271700 w^5 z^2-1379244 w^6 z^2+583350 w^7 z^2-73608 w^8 z^2+515 w^9 z^2-720000 w^3 z^3+3577500 w^4 z^3-6293832 w^5 z^3+4875318 w^6 z^3-1604222 w^7 z^3+174665 w^8 z^3-4547 w^9 z^3-405000 w^2 z^4+3577500 w^3 z^4-10255020 w^4 z^4+13236846 w^5 z^4-8139296 w^6 z^4+2184435 w^7 z^4-203088 w^8 z^4+4410 w^9 z^4-64800 w z^5+1271700 w^2 z^5-6293832 w^3 z^5+13236846 w^4 z^5-13630110 w^5 z^5+6787985 w^6 z^5-1409685 w^7 z^5+87570 w^8 z^5-1800 z^6+137700 w z^6-1379244 w^2 z^6+4875318 w^3 z^6-8139296 w^4 z^6+6787985 w^5 z^6-2586560 w^6 z^6+323820 w^7 z^6+2700 z^7-88296 w z^7+583350 w^2 z^7-1604222 w^3 z^7+2184435 w^4 z^7-1409685 w^5 z^7+323820 w^6 z^7-918 z^8+15477 w z^8-73608 w^2 z^8+174665 w^3 z^8-203088 w^4 z^8+87570 w^5 z^8+9 z^9+181 w z^9+515 w^2 z^9-4547 w^3 z^9+4410 w^4 z^9) GSV[3,2]+1/(9 (w-z)^12) 11 w^3 z^3 (8820 w^5-18540 w^6+11801 w^7-2090 w^8-26 w^9+175140 w^4 z-509940 w^5 z+517235 w^6 z-206835 w^7 z+24192 w^8 z+352 w^9 z+647640 w^3 z^2-2845980 w^4 z^2+4586769 w^5 z^2-3326480 w^6 z^2+1042620 w^7 z^2-104976 w^8 z^2+995 w^9 z^2+647640 w^2 z^3-4893480 w^3 z^3+12763595 w^4 z^3-15429725 w^5 z^3+9113048 w^6 z^3-2429744 w^7 z^3+229805 w^8 z^3-5447 w^9 z^3+175140 w z^4-2845980 w^2 z^4+12763595 w^3 z^4-25271340 w^4 z^4+25163166 w^5 z^4-12614072 w^6 z^4+2870415 w^7 z^4-235488 w^8 z^4+4410 w^9 z^4+8820 z^5-509940 w z^5+4586769 w^2 z^5-15429725 w^3 z^5+25163166 w^4 z^5-21262320 w^5 z^5+8956985 w^6 z^5-1612185 w^7 z^5+87570 w^8 z^5-18540 z^6+517235 w z^6-3326480 w^2 z^6+9113048 w^3 z^6-12614072 w^4 z^6+8956985 w^5 z^6-2946560 w^6 z^6+323820 w^7 z^6+11801 z^7-206835 w z^7+1042620 w^2 z^7-2429744 w^3 z^7+2870415 w^4 z^7-1612185 w^5 z^7+323820 w^6 z^7-2090 z^8+24192 w z^8-104976 w^2 z^8+229805 w^3 z^8-235488 w^4 z^8+87570 w^5 z^8-26 z^9+352 w z^9+995 w^2 z^9-5447 w^3 z^9+4410 w^4 z^9) GSV[3,3]+1/(135 (w-z)^13) w^3 z^3 (-1971000 w^6+3942000 w^7-2499322 w^8+528322 w^9-24537 w^10-54712800 w^5 z+146637000 w^6 z-175865064 w^7 z+109947206 w^8 z-29626036 w^9 z+1932532 w^10 z-244625400 w^4 z^2+980083800 w^5 z^2-1922691396 w^6 z^2+2093915580 w^7 z^2-1147069737 w^8 z^2+256675776 w^9 z^2-13644882 w^10 z^2-257040000 w^3 z^3+1878141600 w^4 z^3-5672240008 w^5 z^3+9762297604 w^6 z^3-9286897008 w^7 z^3+4376699300 w^8 z^3-825297564 w^9 z^3+33434210 w^10 z^3-20244600 w^2 z^4+980618400 w^3 z^4-4777784220 w^4 z^4+13033312688 w^5 z^4-21204988054 w^6 z^4+18589025764 w^7 z^4-7833102916 w^8 z^4+1242325630 w^9 z^4-34352100 w^10 z^4+26330400 w z^5-57753000 w^2 z^5-172930248 w^3 z^5+1770298128 w^4 z^5-9401280216 w^5 z^5+19571197128 w^6 z^5-17881154028 w^7 z^5+7037826510 w^8 z^5-887144400 w^9 z^5+12700800 w^10 z^5+2262600 z^6-77139000 w z^6+733130444 w^2 z^6-4103888156 w^3 z^6+9418580586 w^4 z^6-6956370232 w^5 z^6-3519847020 w^6 z^6+7214644850 w^7 z^6-2951064900 w^8 z^6+241315200 w^9 z^6-4525200 z^7+136748376 w z^7-1488600580 w^2 z^7+6754141712 w^3 z^7-13996150076 w^4 z^7+13733798012 w^5 z^7-5411584850 w^6 z^7-139320000 w^7 z^7+410054400 w^8 z^7+4166238 z^8-126188754 w z^8+1102760583 w^2 z^8-4000233900 w^3 z^8+7136963244 w^4 z^8-6513637710 w^5 z^8+2806479900 w^6 z^8-410054400 w^7 z^8-1903638 z^9+44899404 w z^9-290219764 w^2 z^9+836714796 w^3 z^9-1218604030 w^4 z^9+871009200 w^5 z^9-241315200 w^6 z^9+249303 z^10-3571728 w z^10+16338758 w^2 z^10-34713410 w^3 z^10+34443900 w^4 z^10-12700800 w^5 z^10) GSV[3,5]-1/(135 (w-z)^11) w^3 z^3 (-412098 w^6+412098 w^7-68683 w^8-21420012 w^5 z+33778410 w^6 z-14202162 w^7 z+1196614 w^8 z-153676330 w^4 z^2+382322702 w^5 z^2-297790708 w^6 z^2+75597510 w^7 z^2-3503042 w^8 z^2-271421360 w^3 z^3+1139582390 w^4 z^3-1523168582 w^5 z^3+773350066 w^6 z^3-123694828 w^7 z^3+2543960 w^8 z^3-131306730 w^2 z^4+1072473590 w^3 z^4-2480886130 w^4 z^4+2227823010 w^5 z^4-752966890 w^6 z^4+62111000 w^7 z^4-14317292 w z^5+312723982 w^2 z^5-1368089222 w^3 z^5+2125969410 w^4 z^5-1290704880 w^5 z^5+241004000 w^6 z^5-104578 z^6+21894250 w z^6-233588468 w^2 z^6+665623826 w^3 z^6-688809290 w^4 z^6+231084000 w^5 z^6+104578 z^7-8775922 w z^7+56367590 w^2 z^7-101275628 w^3 z^7+54051000 w^4 z^7-14123 z^8+655974 w z^8-2337442 w^2 z^8+1864440 w^3 z^8) GSV[3,6]+1/(135 (w-z)^11) w^3 z^3 (-104578 w^6+104578 w^7-14123 w^8-14317292 w^5 z+21894250 w^6 z-8775922 w^7 z+655974 w^8 z-131306730 w^4 z^2+312723982 w^5 z^2-233588468 w^6 z^2+56367590 w^7 z^2-2337442 w^8 z^2-271421360 w^3 z^3+1072473590 w^4 z^3-1368089222 w^5 z^3+665623826 w^6 z^3-101275628 w^7 z^3+1864440 w^8 z^3-153676330 w^2 z^4+1139582390 w^3 z^4-2480886130 w^4 z^4+2125969410 w^5 z^4-688809290 w^6 z^4+54051000 w^7 z^4-21420012 w z^5+382322702 w^2 z^5-1523168582 w^3 z^5+2227823010 w^4 z^5-1290704880 w^5 z^5+231084000 w^6 z^5-412098 z^6+33778410 w z^6-297790708 w^2 z^6+773350066 w^3 z^6-752966890 w^4 z^6+241004000 w^5 z^6+412098 z^7-14202162 w z^7+75597510 w^2 z^7-123694828 w^3 z^7+62111000 w^4 z^7-68683 z^8+1196614 w z^8-3503042 w^2 z^8+2543960 w^3 z^8) GSV[3,7]+1/(27 (w-z)^12) 2 w^3 z^3 (-622440 w^4+1556100 w^5-1268198 w^6+330821 w^7+2235 w^8-1987 w^9-8215200 w^3 z+27446580 w^4 z-34535712 w^5 z+19357655 w^6 z-4264387 w^7 z+188221 w^8 z+3937 w^9 z-17251920 w^2 z^2+93242520 w^3 z^2-191384250 w^4 z^2+190420029 w^5 z^2-93454038 w^6 z^2+19909570 w^7 z^2-1397923 w^8 z^2+37792 w^9 z^2-8215200 w z^3+93242520 w^2 z^3-328990880 w^3 z^3+550805495 w^4 z^3-485197005 w^5 z^3+220046074 w^6 z^3-45485642 w^7 z^3+3694990 w^8 z^3-115708 w^9 z^3-622440 z^4+27446580 w z^4-191384250 w^2 z^4+550805495 w^3 z^4-820034410 w^4 z^4+662975722 w^5 z^4-278144957 w^6 z^4+53099478 w^7 z^4-4069392 w^8 z^4+79380 w^9 z^4+1556100 z^5-34535712 w z^5+190420029 w^2 z^5-485197005 w^3 z^5+662975722 w^4 z^5-492569230 w^5 z^5+185163340 w^6 z^5-29416980 w^7 z^5+1576260 w^8 z^5-1268198 z^6+19357655 w z^6-93454038 w^2 z^6+220046074 w^3 z^6-278144957 w^4 z^6+185163340 w^5 z^6-57535840 w^6 z^6+5828760 w^7 z^6+330821 z^7-4264387 w z^7+19909570 w^2 z^7-45485642 w^3 z^7+53099478 w^4 z^7-29416980 w^5 z^7+5828760 w^6 z^7+2235 z^8+188221 w z^8-1397923 w^2 z^8+3694990 w^3 z^8-4069392 w^4 z^8+1576260 w^5 z^8-1987 z^9+3937 w z^9+37792 w^2 z^9-115708 w^3 z^9+79380 w^4 z^9) GSV[3,8]-1/(135 (w-z)^13) w^3 z^3 (1058400 w^5-3631500 w^6+1769440 w^7+1904728 w^8-1303960 w^9+123519 w^10+27392400 w^4 z-114825600 w^5 z+159346520 w^6 z-85260864 w^7 z+14165860 w^8 z-760504 w^9 z+261150 w^10 z+137491200 w^3 z^2-726797700 w^4 z^2+1923449040 w^5 z^2-2689288936 w^6 z^2+2011928660 w^7 z^2-805850393 w^8 z^2+158964140 w^9 z^2-9668362 w^10 z^2+193687200 w^2 z^3-1453233600 w^3 z^3+5791497800 w^4 z^3-13137092408 w^5 z^3+16484144840 w^6 z^3-11424574632 w^7 z^3+4231449670 w^8 z^3-720548184 w^9 z^3+30890250 w^10 z^3+83210400 w z^4-1062474300 w^2 z^4+5204792800 w^3 z^4-17451608640 w^4 z^4+35243533000 w^5 z^4-40124193926 w^6 z^4+25437592490 w^7 z^4-8508362276 w^8 z^4+1221817350 w^9 z^4-34352100 w^10 z^4+6224400 z^5-267588000 w z^5+1296710760 w^2 z^5-4780869568 w^3 z^5+17749978460 w^4 z^5-37710286448 w^5 z^5+42416565650 w^6 z^5-25692873208 w^7 z^5+7855978350 w^8 z^5-899845200 w^9 z^5+12700800 w^10 z^5-14429700 z^6+48157680 w z^6+1566949624 w^2 z^6-5787886060 w^3 z^6+4079953474 w^4 z^6+7827227650 w^5 z^6-15594105240 w^6 z^6+10841556850 w^7 z^6-3198730500 w^8 z^6+241315200 w^9 z^6-1200840 z^7+468327096 w z^7-4193872160 w^2 z^7+12676935288 w^3 z^7-17930420590 w^4 z^7+12544345672 w^5 z^7-3301627450 w^6 z^7-676382400 w^7 z^7+410054400 w^8 z^7+16103768 z^8-457964440 w z^8+2829819127 w^2 z^8-7407698770 w^3 z^8+10093056644 w^4 z^8-7547498550 w^5 z^8+2884499100 w^6 z^8-410054400 w^7 z^8-7861800 z^9+134588696 w z^9-655760840 w^2 z^9+1445081736 w^3 z^9-1659740350 w^4 z^9+985316400 w^5 z^9-241315200 w^6 z^9+713799 z^10-8758150 w z^10+32062018 w^2 z^10-52189250 w^3 z^10+40794300 w^4 z^10-12700800 w^5 z^10) GSV[3,9]-1/(135 (w-z)^13) w^3 z^3 (-6224400 w^5+14429700 w^6+1200840 w^7-16103768 w^8+7861800 w^9-713799 w^10-83210400 w^4 z+267588000 w^5 z-48157680 w^6 z-468327096 w^7 z+457964440 w^8 z-134588696 w^9 z+8758150 w^10 z-193687200 w^3 z^2+1062474300 w^4 z^2-1296710760 w^5 z^2-1566949624 w^6 z^2+4193872160 w^7 z^2-2829819127 w^8 z^2+655760840 w^9 z^2-32062018 w^10 z^2-137491200 w^2 z^3+1453233600 w^3 z^3-5204792800 w^4 z^3+4780869568 w^5 z^3+5787886060 w^6 z^3-12676935288 w^7 z^3+7407698770 w^8 z^3-1445081736 w^9 z^3+52189250 w^10 z^3-27392400 w z^4+726797700 w^2 z^4-5791497800 w^3 z^4+17451608640 w^4 z^4-17749978460 w^5 z^4-4079953474 w^6 z^4+17930420590 w^7 z^4-10093056644 w^8 z^4+1659740350 w^9 z^4-40794300 w^10 z^4-1058400 z^5+114825600 w z^5-1923449040 w^2 z^5+13137092408 w^3 z^5-35243533000 w^4 z^5+37710286448 w^5 z^5-7827227650 w^6 z^5-12544345672 w^7 z^5+7547498550 w^8 z^5-985316400 w^9 z^5+12700800 w^10 z^5+3631500 z^6-159346520 w z^6+2689288936 w^2 z^6-16484144840 w^3 z^6+40124193926 w^4 z^6-42416565650 w^5 z^6+15594105240 w^6 z^6+3301627450 w^7 z^6-2884499100 w^8 z^6+241315200 w^9 z^6-1769440 z^7+85260864 w z^7-2011928660 w^2 z^7+11424574632 w^3 z^7-25437592490 w^4 z^7+25692873208 w^5 z^7-10841556850 w^6 z^7+676382400 w^7 z^7+410054400 w^8 z^7-1904728 z^8-14165860 w z^8+805850393 w^2 z^8-4231449670 w^3 z^8+8508362276 w^4 z^8-7855978350 w^5 z^8+3198730500 w^6 z^8-410054400 w^7 z^8+1303960 z^9+760504 w z^9-158964140 w^2 z^9+720548184 w^3 z^9-1221817350 w^4 z^9+899845200 w^5 z^9-241315200 w^6 z^9-123519 z^10-261150 w z^10+9668362 w^2 z^10-30890250 w^3 z^10+34352100 w^4 z^10-12700800 w^5 z^10) GSV[3,10]+1/(27 (w-z)^12) 2 w^3 z^3 (52920 w^4-858060 w^5+2022453 w^6-1741248 w^7+572740 w^8-48765 w^9+1058400 w^3 z-17278380 w^4 z+55098252 w^5 z-71763660 w^6 z+42804589 w^7 z-10596405 w^8 z+676844 w^9 z+2766960 w^2 z^2-64191960 w^3 z^2+307267155 w^4 z^2-613708812 w^5 z^2+600686116 w^6 z^2-288011100 w^7 z^2+58021289 w^8 z^2-2828208 w^9 z^2+1058400 w z^3-64191960 w^2 z^3+528603480 w^3 z^3-1677856680 w^4 z^3+2607252475 w^5 z^3-2112154620 w^6 z^3+854157896 w^7 z^3-141956580 w^8 z^3+5084229 w^9 z^3+52920 z^4-17278380 w z^4+307267155 w^2 z^4-1677856680 w^3 z^4+4185091360 w^4 z^4-5447809110 w^5 z^4+3784922831 w^6 z^4-1305048132 w^7 z^4+174817296 w^8 z^4-4154220 w^9 z^4-858060 z^5+55098252 w z^5-613708812 w^2 z^5+2607252475 w^3 z^5-5447809110 w^4 z^5+6112119080 w^5 z^5-3669496680 w^6 z^5+1062387315 w^7 z^5-106259580 w^8 z^5+1270080 w^9 z^5+2022453 z^6-71763660 w z^6+600686116 w^2 z^6-2112154620 w^3 z^6+3784922831 w^4 z^6-3669496680 w^5 z^6+1871343120 w^6 z^6-430957800 w^7 z^6+25401600 w^8 z^6-1741248 z^7+42804589 w z^7-288011100 w^2 z^7+854157896 w^3 z^7-1305048132 w^4 z^7+1062387315 w^5 z^7-430957800 w^6 z^7+66407040 w^7 z^7+572740 z^8-10596405 w z^8+58021289 w^2 z^8-141956580 w^3 z^8+174817296 w^4 z^8-106259580 w^5 z^8+25401600 w^6 z^8-48765 z^9+676844 w z^9-2828208 w^2 z^9+5084229 w^3 z^9-4154220 w^4 z^9+1270080 w^5 z^9) GSV[3,11]-1/(135 (w-z)^13) w^3 z^3 (145800 w^6-291600 w^7+833458 w^8-687658 w^9+112383 w^10-14191200 w^5 z+34749000 w^6 z-19558344 w^7 z-8120774 w^8 z+7636684 w^9 z-819598 w^10 z-132435000 w^4 z^2+461165400 w^5 z^2-594780476 w^6 z^2+302657500 w^7 z^2-22154577 w^8 z^2-16771994 w^9 z^2+1346938 w^10 z^2-257040000 w^3 z^3+1429380000 w^4 z^3-2922585128 w^5 z^3+2829204724 w^6 z^3-1266377648 w^7 z^3+188232700 w^8 z^3+5708616 w^9 z^3-639600 w^10 z^3-132435000 w^2 z^4+1429380000 w^3 z^4-4777784220 w^4 z^4+7401805408 w^5 z^4-5893203734 w^6 z^4+2296437844 w^7 z^4-348069836 w^8 z^4+11860800 w^9 z^4+45900 w^10 z^4-14191200 w z^5+461165400 w^2 z^5-2922585128 w^3 z^5+7401805408 w^4 z^5-9401280216 w^5 z^5+6307413448 w^6 z^5-2073678008 w^7 z^5+262094400 w^8 z^5-8067600 w^9 z^5+145800 z^6+34749000 w z^6-594780476 w^2 z^6+2829204724 w^3 z^6-5893203734 w^4 z^6+6307413448 w^5 z^6-3519847020 w^6 z^6+901530000 w^7 z^6-72292500 w^8 z^6-291600 z^7-19558344 w z^7+302657500 w^2 z^7-1266377648 w^3 z^7+2296437844 w^4 z^7-2073678008 w^5 z^7+901530000 w^6 z^7-139320000 w^7 z^7+833458 z^8-8120774 w z^8-22154577 w^2 z^8+188232700 w^3 z^8-348069836 w^4 z^8+262094400 w^5 z^8-72292500 w^6 z^8-687658 z^9+7636684 w z^9-16771994 w^2 z^9+5708616 w^3 z^9+11860800 w^4 z^9-8067600 w^5 z^9+112383 z^10-819598 w z^10+1346938 w^2 z^10-639600 w^3 z^10+45900 w^4 z^10) GSV[3,12]+1/(45 (w-z)^12) 4 w^3 z^3 (-529200 w^4+1323000 w^5+234600 w^6-1674900 w^7+758126 w^8-55813 w^9-10584000 w^3 z+34133400 w^4 z+17316000 w^5 z-100514700 w^6 z+80412092 w^7 z-21265109 w^8 z+1329360 w^9 z-27669600 w^2 z^2+139179600 w^3 z^2+138112200 w^4 z^2-997987500 w^5 z^2+1314172268 w^6 z^2-712673270 w^7 z^2+154161740 w^8 z^2-7960525 w^9 z^2-10584000 w z^3+139179600 w^2 z^3+262478400 w^3 z^3-2891502900 w^4 z^3+6133795244 w^5 z^3-5776401326 w^6 z^3+2590223400 w^7 z^3-470378305 w^8 z^3+18545372 w^9 z^3-529200 z^4+34133400 w z^4+138112200 w^2 z^4-2891502900 w^3 z^4+10064360540 w^4 z^4-15543636482 w^5 z^4+12215509140 w^6 z^4-4680026055 w^7 z^4+688581228 w^8 z^4-18257400 w^9 z^4+1323000 z^5+17316000 w z^5-997987500 w^2 z^5+6133795244 w^3 z^5-15543636482 w^4 z^5+20098292720 w^5 z^5-13602531115 w^6 z^5+4366387500 w^7 z^5-478661400 w^8 z^5+6350400 w^9 z^5+234600 z^6-100514700 w z^6+1314172268 w^2 z^6-5776401326 w^3 z^6+12215509140 w^4 z^6-13602531115 w^5 z^6+7790583800 w^6 z^6-1972933200 w^7 z^6+127008000 w^8 z^6-1674900 z^7+80412092 w z^7-712673270 w^2 z^7+2590223400 w^3 z^7-4680026055 w^4 z^7+4366387500 w^5 z^7-1972933200 w^6 z^7+332035200 w^7 z^7+758126 z^8-21265109 w z^8+154161740 w^2 z^8-470378305 w^3 z^8+688581228 w^4 z^8-478661400 w^5 z^8+127008000 w^6 z^8-55813 z^9+1329360 w z^9-7960525 w^2 z^9+18545372 w^3 z^9-18257400 w^4 z^9+6350400 w^5 z^9) GSV[4,1]-1/(45 (w-z)^13) 4 w^3 z^3 (2583000 w^4-8013600 w^5+7597200 w^6-256400 w^7-2813326 w^8+1023724 w^9-61427 w^10+30492000 w^3 z-124399800 w^4 z+120150900 w^5 z+105474050 w^6 z-244379244 w^7 z+141172664 w^8 z-29664154 w^9 z+1702942 w^10 z+58590000 w^2 z^2-374824800 w^3 z^2+355752000 w^4 z^2+1309562250 w^5 z^2-3300753239 w^6 z^2+2966685574 w^7 z^2-1222850244 w^8 z^2+216712727 w^9 z^2-10578775 w^10 z^2+30492000 w z^3-349196400 w^2 z^3+347860200 w^3 z^3+3854618400 w^4 z^3-13130387536 w^5 z^3+17840937894 w^6 z^3-12222292784 w^7 z^3+4255919332 w^8 z^3-653167080 w^9 z^3+24709522 w^10 z^3+2583000 z^4-109317600 w z^4+210688200 w^2 z^4+3618047100 w^3 z^4-18734366175 w^4 z^4+38417455184 w^5 z^4-40947820774 w^6 z^4+23912533662 w^7 z^4-7279095425 w^8 z^4+938426006 w^9 z^4-24262200 w^10 z^4-7219800 z^5+74841300 w z^5+1073274450 w^2 z^5-9974557124 w^3 z^5+31855073176 w^4 z^5-51705226860 w^5 z^5+47141147462 w^6 z^5-24211334560 w^7 z^5+6382826772 w^8 z^5-640326600 w^9 z^5+8467200 w^10 z^5+5770200 z^6+69299450 w z^6-1827283381 w^2 z^6+9871777086 w^3 z^6-24618861596 w^4 z^6+33917654158 w^5 z^6-27171909975 w^6 z^6+12258894200 w^7 z^6-2675062800 w^8 z^6+167227200 w^9 z^6-923300 z^7-86582736 w z^7+974105126 w^2 z^7-3861419056 w^3 z^7+7846879848 w^4 z^7-9294370400 w^5 z^7+6546367450 w^6 z^7-2521594800 w^7 z^7+400377600 w^8 z^7-285239 z^8+18968656 w z^8-113034591 w^2 z^8+240698318 w^3 z^8-272488195 w^4 z^8+251742078 w^5 z^8-184609800 w^6 z^8+58665600 w^7 z^8+16916 z^9+2034774 w z^9-27931712 w^2 z^9+109068600 w^3 z^9-176591856 w^4 z^9+127013400 w^5 z^9-33868800 w^6 z^9-3288 z^10-236737 w z^10+2239810 w^2 z^10-6026172 w^3 z^10+6166800 w^4 z^10-2116800 w^5 z^10) GSV[4,2]-1/(27 (w-z)^13) w^3 z^3 (1033200 w^4-2993760 w^5+2392680 w^6+266520 w^7-1010244 w^8+336138 w^9-24965 w^10+12196800 w^3 z-45632160 w^4 z+29184480 w^5 z+60846720 w^6 z-96499488 w^7 z+49010694 w^8 z-9679036 w^9 z+580212 w^10 z+23436000 w^2 z^2-140978880 w^3 z^2+52602840 w^4 z^2+715818240 w^5 z^2-1440539952 w^6 z^2+1151663700 w^7 z^2-427785897 w^8 z^2+69036756 w^9 z^2-3301050 w^10 z^2+12196800 w z^3-140978880 w^2 z^3+31224000 w^3 z^3+2166932520 w^4 z^3-6383838816 w^5 z^3+7890633516 w^6 z^3-4885575408 w^7 z^3+1506713880 w^8 z^3-204568560 w^9 z^3+7402620 w^10 z^3+1033200 z^4-45632160 w z^4+52602840 w^2 z^4+2166932520 w^3 z^4-10301727000 w^4 z^4+19778181552 w^5 z^4-19384348434 w^6 z^4+10083475944 w^7 z^4-2636314440 w^8 z^4+292749900 w^9 z^4-7194960 w^10 z^4-2993760 z^5+29184480 w z^5+715818240 w^2 z^5-6383838816 w^3 z^5+19778181552 w^4 z^5-30318980520 w^5 z^5+25113545208 w^6 z^5-11141113680 w^7 z^5+2409132420 w^8 z^5-201229920 w^9 z^5+2540160 w^10 z^5+2392680 z^6+60846720 w z^6-1440539952 w^2 z^6+7890633516 w^3 z^6-19384348434 w^4 z^6+25113545208 w^5 z^6-17784036540 w^6 z^6+6571371060 w^7 z^6-1083345840 w^8 z^6+53343360 w^9 z^6+266520 z^7-96499488 w z^7+1151663700 w^2 z^7-4885575408 w^3 z^7+10083475944 w^4 z^7-11141113680 w^5 z^7+6571371060 w^6 z^7-1867181760 w^7 z^7+183617280 w^8 z^7-1010244 z^8+49010694 w z^8-427785897 w^2 z^8+1506713880 w^3 z^8-2636314440 w^4 z^8+2409132420 w^5 z^8-1083345840 w^6 z^8+183617280 w^7 z^8+336138 z^9-9679036 w z^9+69036756 w^2 z^9-204568560 w^3 z^9+292749900 w^4 z^9-201229920 w^5 z^9+53343360 w^6 z^9-24965 z^10+580212 w z^10-3301050 w^2 z^10+7402620 w^3 z^10-7194960 w^4 z^10+2540160 w^5 z^10) (GSV[4,9]-GSV[4,13])-1/(27 (w-z)^13) 2 w^3 z^3 (-105840 w^5+297000 w^6-21000 w^7-288732 w^8+145138 w^9-12835 w^10-2010960 w^4 z+7728480 w^5 z+39720 w^6 z-16249464 w^7 z+14548098 w^8 z-4180392 w^9 z+296566 w^10 z-3417120 w^3 z^2+28299240 w^4 z^2-6520680 w^5 z^2-131402256 w^6 z^2+212530848 w^7 z^2-128481231 w^8 z^2+30230166 w^9 z^2-1678647 w^10 z^2+3417120 w^2 z^3+12960000 w^3 z^3-60752760 w^4 z^3-174191688 w^5 z^3+731401968 w^6 z^3-882667800 w^7 z^3+456613656 w^8 z^3-91036584 w^9 z^3+3745110 w^10 z^3+2010960 w z^4-13719240 w^2 z^4-110499240 w^3 z^4+325915920 w^4 z^4+213671328 w^5 z^4-1434856044 w^6 z^4+1687339776 w^7 z^4-795696306 w^8 z^4+131655750 w^9 z^4-3619080 w^10 z^4+105840 z^5-5395680 w z^5-54839160 w^2 z^5+583214472 w^3 z^5-1353965568 w^4 z^5+790347552 w^5 z^5+993927336 w^6 z^5-1569525768 w^7 z^5+704036790 w^8 z^5-90914400 w^9 z^5+1270080 w^10 z^5-232200 z^6-6792840 w z^6+227586864 w^2 z^6-1194407568 w^3 z^6+2453426172 w^4 z^6-2134221576 w^5 z^6+325915920 w^6 z^6+595893510 w^7 z^6-291564360 w^8 z^6+24131520 w^9 z^6-114840 z^7+23286456 w z^7-282575808 w^2 z^7+1145154456 w^3 z^7-2150345376 w^4 z^7+1978548552 w^5 z^7-767145510 w^6 z^7+12960000 w^7 z^7+41005440 w^8 z^7+381228 z^8-17686818 w z^8+152165895 w^2 z^8-526658616 w^3 z^8+891880914 w^4 z^8-765396630 w^5 z^8+306144360 w^6 z^8-41005440 w^7 z^8-167218 z^9+4722184 w z^9-33368886 w^2 z^9+98073576 w^3 z^9-138408870 w^4 z^9+93247200 w^5 z^9-24131520 w^6 z^9+14043 z^10-318646 w z^10+1771143 w^2 z^10-3880950 w^3 z^10+3683880 w^4 z^10-1270080 w^5 z^10) (GSV[4,6]-GSV[4,14])+1/(27 (w-z)^13) 2 w^3 z^3 (516600 w^4-1549800 w^5+1388040 w^6-77580 w^7-425763 w^8+161356 w^9-12470 w^10+6098400 w^3 z-23874480 w^4 z+21134340 w^5 z+18319650 w^6 z-39277980 w^7 z+22006950 w^8 z-4694942 w^9 z+292033 w^10 z+11718000 w^2 z^2-73256400 w^3 z^2+65434680 w^4 z^2+232545690 w^5 z^2-556538121 w^6 z^2+480451224 w^7 z^2-192290265 w^8 z^2+33571518 w^9 z^2-1664928 w^10 z^2+6098400 w z^3-71547840 w^2 z^3+82532040 w^3 z^3+690269460 w^4 z^3-2318397696 w^5 z^3+3038233248 w^6 z^3-2000445816 w^7 z^3+668893890 w^8 z^3-99297756 w^9 z^3+3729570 w^10 z^3+516600 z^4-22869000 w z^4+62433360 w^2 z^4+647819640 w^3 z^4-3472785315 w^4 z^4+6948058902 w^5 z^4-7120889100 w^6 z^4+3964211124 w^7 z^4-1144405899 w^8 z^4+141448530 w^9 z^4-3613680 w^10 z^4-1496880 z^5+20196900 w z^5+187409970 w^2 z^5-1956985092 w^3 z^5+6213243954 w^4 z^5-9759045852 w^5 z^5+8480488470 w^6 z^5-4098813012 w^7 z^5+1010361960 w^8 z^5-96594120 w^9 z^5+1270080 w^10 z^5+1350240 z^6+10280010 w z^6-386546355 w^2 z^6+2139046260 w^3 z^6-5240877918 w^4 z^6+6930933582 w^5 z^6-5213255355 w^6 z^6+2164201920 w^7 z^6-430534440 w^8 z^6+25401600 w^9 z^6-290040 z^7-20694384 w z^7+251537316 w^2 z^7-1021336680 w^3 z^7+2062143642 w^4 z^7-2324775852 w^5 z^7+1482682410 w^6 z^7-495678960 w^7 z^7+66407040 w^8 z^7-107694 z^8+7422402 w z^8-57059334 w^2 z^8+180996360 w^3 z^8-300617289 w^4 z^8+275645250 w^5 z^8-131680080 w^6 z^8+25401600 w^7 z^8+27188 z^9-412150 w z^9+1954461 w^2 z^9-4742676 w^3 z^9+6416220 w^4 z^9-4513320 w^5 z^9+1270080 w^6 z^9+527 z^10-14680 w z^10+59967 w^2 z^10-83460 w^3 z^10+37800 w^4 z^10) (GSV[4,10]-GSV[4,13]-GSV[4,14]+GSV[4,15])+1/(27 (w-z)^13) 2 w^3 z^3 (516600 w^4-1496880 w^5+1361040 w^6-314760 w^7-90150 w^8+23252 w^9+667 w^10+6098400 w^3 z-22869000 w^4 z+20585700 w^5 z+8955450 w^6 z-19154736 w^7 z+6696834 w^8 z-289446 w^9 z-18976 w^10 z+11718000 w^2 z^2-71547840 w^3 z^2+64863360 w^4 z^2+174809250 w^5 z^2-363900963 w^6 z^2+233545476 w^7 z^2-50718426 w^8 z^2+1123413 w^9 z^2+83271 w^10 z^2+6098400 w z^3-73256400 w^2 z^3+86852040 w^3 z^3+611873640 w^4 z^3-1857100356 w^5 z^3+2013857748 w^6 z^3-945718248 w^7 z^3+160261320 w^8 z^3-2673108 w^9 z^3-123780 w^10 z^3+516600 z^4-23874480 w z^4+67864680 w^2 z^4+654323460 w^3 z^4-3311812755 w^4 z^4+5898110610 w^5 z^4-4937257782 w^6 z^4+1917849210 w^7 z^4-270178617 w^8 z^4+4279260 w^9 z^4+59400 w^10 z^4-1549800 z^5+21523140 w z^5+219944970 w^2 z^5-2218512960 w^3 z^5+6632925558 w^4 z^5-9283050492 w^5 z^5+6567900798 w^6 z^5-2190768876 w^7 z^5+255444930 w^8 z^5-3735720 w^9 z^5+1398840 z^6+16995090 w z^6-533892729 w^2 z^6+2913044736 w^3 z^6-6817268964 w^4 z^6+8117455686 w^5 z^6-4997476395 w^6 z^6+1425226410 w^7 z^6-126820080 w^8 z^6+1270080 w^9 z^6-102300 z^7-37738332 w z^7+462459384 w^2 z^7-1924827384 w^3 z^7+3819916692 w^4 z^7-3964806036 w^5 z^7+2106745920 w^6 z^7-487038960 w^7 z^7+25401600 w^8 z^7-408219 z^8+21281382 w z^8-185949357 w^2 z^8+648158850 w^3 z^8-1113967227 w^4 z^8+990161640 w^5 z^8-425674440 w^6 z^8+66407040 w^7 z^8+157420 z^9-4572238 w z^9+32740470 w^2 z^9-97228188 w^3 z^9+139311570 w^4 z^9-95816520 w^5 z^9+25401600 w^6 z^9-12330 z^10+287737 w z^10-1641624 w^2 z^10+3689250 w^3 z^10-3592080 w^4 z^10+1270080 w^5 z^10) (GSV[4,9]+GSV[4,16])-1/(1233 (w-z)^13) w^3 z^3 (1800 w^6-3600 w^7+2118 w^8-318 w^9-7 w^10+64800 w^5 z-171000 w^6 z+153396 w^7 z-51684 w^8 z+4312 w^9 z+123 w^10 z+405000 w^4 z^2-1506600 w^5 z^2+2060844 w^6 z^2-1247970 w^7 z^2+310629 w^8 z^2-21111 w^9 z^2-6 w^10 z^2+720000 w^3 z^3-4140000 w^4 z^3+8720532 w^5 z^3-8624706 w^6 z^3+4112616 w^7 z^3-846750 w^8 z^3+56628 w^9 z^3-930 w^10 z^3+405000 w^2 z^4-4140000 w^3 z^4+13885020 w^4 z^4-21676122 w^5 z^4+17237658 w^6 z^4-6822114 w^7 z^4+1184532 w^8 z^4-71790 w^9 z^4+900 w^10 z^4+64800 w z^5-1506600 w^2 z^5+8720532 w^3 z^5-21676122 w^4 z^5+27355584 w^5 z^5-18089748 w^6 z^5+5903316 w^7 z^5-803430 w^8 z^5+32400 w^9 z^5+1800 z^6-171000 w z^6+2060844 w^2 z^6-8624706 w^3 z^6+17237658 w^4 z^6-18089748 w^5 z^6+9827460 w^6 z^6-2450250 w^7 z^6+202500 w^8 z^6-3600 z^7+153396 w z^7-1247970 w^2 z^7+4112616 w^3 z^7-6822114 w^4 z^7+5903316 w^5 z^7-2450250 w^6 z^7+360000 w^7 z^7+2118 z^8-51684 w z^8+310629 w^2 z^8-846750 w^3 z^8+1184532 w^4 z^8-803430 w^5 z^8+202500 w^6 z^8-318 z^9+4312 w z^9-21111 w^2 z^9+56628 w^3 z^9-71790 w^4 z^9+32400 w^5 z^9-7 z^10+123 w z^10-6 w^2 z^10-930 w^3 z^10+900 w^4 z^10) (1507 GSV[4,3]+992 GSV[4,17])-1/(27 (w-z)^13) w^3 z^3 (516600 w^4-1549800 w^5+1420440 w^6-376500 w^7-35991 w^8+12086 w^9+491 w^10+6098400 w^3 z-23980320 w^4 z+22618260 w^5 z+3424890 w^6 z-12222276 w^7 z+4042128 w^8 z-140662 w^9 z-11401 w^10 z+11718000 w^2 z^2-75373200 w^3 z^2+80609760 w^4 z^2+103016970 w^5 z^2-232234785 w^6 z^2+140582400 w^7 z^2-28347084 w^8 z^2+403302 w^9 z^2+49788 w^10 z^2+6098400 w z^3-77081760 w^2 z^3+126094920 w^3 z^3+352195620 w^4 z^3-1133225568 w^5 z^3+1148099532 w^6 z^3-497088864 w^7 z^3+75769962 w^8 z^3-251064 w^9 z^3-80640 w^10 z^3+516600 z^4-24985800 w z^4+98617680 w^2 z^4+334619040 w^3 z^4-1886833815 w^4 z^4+3108992844 w^5 z^4-2362180827 w^6 z^4+827092764 w^7 z^4-97784496 w^8 z^4-304920 w^9 z^4+43200 w^10 z^4-1602720 z^5+28242900 w z^5+82040490 w^2 z^5-1150516044 w^3 z^5+3157996344 w^4 z^5-3919867020 w^5 z^5+2454601458 w^6 z^5-711416088 w^7 z^5+61999560 w^8 z^5+285120 w^9 z^5+1647240 z^6-1198470 w z^6-241737579 w^2 z^6+1211817312 w^3 z^6-2426310753 w^4 z^6+2469121026 w^5 z^6-1300112280 w^6 z^6+302626800 w^7 z^6-15681600 w^8 z^6-542040 z^7-13406640 w z^7+159221820 w^2 z^7-531890856 w^3 z^7+843867858 w^4 z^7-711416088 w^5 z^7+302626800 w^6 z^7-49127040 w^7 z^7-52902 z^8+5575038 w z^8-33439716 w^2 z^8+79508568 w^3 z^8-97784496 w^4 z^8+61999560 w^5 z^8-15681600 w^6 z^8+34096 z^9-309158 w z^9+585771 w^2 z^9-251064 w^3 z^9-304920 w^4 z^9+285120 w^5 z^9+49 z^10-10508 w z^10+49788 w^2 z^10-80640 w^3 z^10+43200 w^4 z^10) (2 GSV[4,11]+2 GSV[4,13]+GSV[4,18])+1/(27 (w-z)^13) w^3 z^3 (516600 w^4-1549800 w^5+1409640 w^6-351780 w^7-53535 w^8+16022 w^9+351 w^10+6098400 w^3 z-23980320 w^4 z+22229460 w^5 z+4749450 w^6 z-13761924 w^7 z+4767696 w^8 z-263366 w^9 z-7105 w^10 z+11718000 w^2 z^2-75373200 w^3 z^2+78179760 w^4 z^2+115617690 w^5 z^2-254880177 w^6 z^2+158574240 w^7 z^2-34687992 w^8 z^2+1234350 w^9 z^2+26484 w^10 z^2+6098400 w z^3-77081760 w^2 z^3+121774920 w^3 z^3+388141620 w^4 z^3-1233110304 w^5 z^3+1273288044 w^6 z^3-572707296 w^7 z^3+96505002 w^8 z^3-2320632 w^9 z^3-40320 w^10 z^3+516600 z^4-24985800 w z^4+96187680 w^2 z^4+370565040 w^3 z^4-2047806375 w^4 z^4+3424126188 w^5 z^4-2665800963 w^6 z^4+971387196 w^7 z^4-128223168 w^8 z^4+1832040 w^9 z^4+21600 w^10 z^4-1602720 z^5+27854100 w z^5+94641210 w^2 z^5-1250400780 w^3 z^5+3473129688 w^4 z^5-4395862380 w^5 z^5+2817634242 w^6 z^5-845423064 w^7 z^5+82199880 w^8 z^5-492480 w^9 z^5+1636440 z^6+126090 w z^6-264382971 w^2 z^6+1337005824 w^3 z^6-2729930889 w^4 z^6+2832153810 w^5 z^6-1515891240 w^6 z^6+360082800 w^7 z^6-20541600 w^8 z^6-517320 z^7-14946288 w z^7+177213660 w^2 z^7-607509288 w^3 z^7+988162290 w^4 z^7-845423064 w^5 z^7+360082800 w^6 z^7-57767040 w^7 z^7-70446 z^8+6300606 w z^8-39780624 w^2 z^8+100243608 w^3 z^8-128223168 w^4 z^8+82199880 w^5 z^8-20541600 w^6 z^8+38032 z^9-431862 w z^9+1416819 w^2 z^9-2320632 w^3 z^9+1832040 w^4 z^9-492480 w^5 z^9-91 z^10-6212 w z^10+26484 w^2 z^10-40320 w^3 z^10+21600 w^4 z^10) (2 GSV[4,13]+2 GSV[4,14]+GSV[4,18])+1/(3699 (w-z)^13) 16 w^3 z^3 (2700 w^6-5400 w^7+3588 w^8-888 w^9+58 w^10+97200 w^5 z-256500 w^6 z+247356 w^7 z-105474 w^8 z+18524 w^9 z-843 w^10 z+607500 w^4 z^2-2259900 w^5 z^2+3180864 w^6 z^2-2128830 w^7 z^2+687678 w^8 z^2-92289 w^9 z^2+2868 w^10 z^2+1080000 w^3 z^3-6210000 w^4 z^3+13078332 w^5 z^3-13289286 w^6 z^3+6953112 w^7 z^3-1785930 w^8 z^3+181116 w^9 z^3-3450 w^10 z^3+607500 w^2 z^4-6210000 w^3 z^4+20617920 w^4 z^4-31876722 w^5 z^4+25708116 w^6 z^4-10901046 w^7 z^4+2206704 w^8 z^4-154950 w^9 z^4+1350 w^10 z^4+97200 w z^5-2259900 w^2 z^5+13078332 w^3 z^5-31876722 w^4 z^5+39294024 w^5 z^5-25889292 w^6 z^5+8813052 w^7 z^5-1309950 w^8 z^5+48600 w^9 z^5+2700 z^6-256500 w z^6+3180864 w^2 z^6-13289286 w^3 z^6+25708116 w^4 z^6-25889292 w^5 z^6+13767120 w^6 z^6-3521250 w^7 z^6+303750 w^8 z^6-5400 z^7+247356 w z^7-2128830 w^2 z^7+6953112 w^3 z^7-10901046 w^4 z^7+8813052 w^5 z^7-3521250 w^6 z^7+540000 w^7 z^7+3588 z^8-105474 w z^8+687678 w^2 z^8-1785930 w^3 z^8+2206704 w^4 z^8-1309950 w^5 z^8+303750 w^6 z^8-888 z^9+18524 w z^9-92289 w^2 z^9+181116 w^3 z^9-154950 w^4 z^9+48600 w^5 z^9+58 z^10-843 w z^10+2868 w^2 z^10-3450 w^3 z^10+1350 w^4 z^10) (124 GSV[4,17]-137 GSV[4,19])-1/(45 (w-z)^11) 15176 w^3 z^3 (-6 w^6+6 w^7-w^8-264 w^5 z+420 w^6 z-178 w^7 z+15 w^8 z-1830 w^4 z^2+4584 w^5 z^2-3592 w^6 z^2+915 w^7 z^2-42 w^8 z^2-3360 w^3 z^3+13890 w^4 z^3-18454 w^5 z^3+9345 w^6 z^3-1488 w^7 z^3+30 w^8 z^3-1830 w^2 z^4+13890 w^3 z^4-31150 w^4 z^4+27525 w^5 z^4-9210 w^6 z^4+750 w^7 z^4-264 w z^5+4584 w^2 z^5-18454 w^3 z^5+27525 w^4 z^5-16320 w^5 z^5+3000 w^6 z^5-6 z^6+420 w z^6-3592 w^2 z^6+9345 w^3 z^6-9210 w^4 z^6+3000 w^5 z^6+6 z^7-178 w z^7+915 w^2 z^7-1488 w^3 z^7+750 w^4 z^7-z^8+15 w z^8-42 w^2 z^8+30 w^3 z^8) GSV[5,1]-1/(9 (w-z)^13) 2 w^3 z^3 (35280 w^4-105840 w^5+90320 w^6-4240 w^7-20394 w^8+4874 w^9-43 w^10+705600 w^3 z-2646000 w^4 z+1989840 w^5 z+2070800 w^6 z-3189880 w^7 z+1161390 w^8 z-91492 w^9 z+86 w^10 z+1844640 w^2 z^2-10553760 w^3 z^2+4805520 w^4 z^2+38175120 w^5 z^2-66171768 w^6 z^2+40903476 w^7 z^2-9524727 w^8 z^2+520338 w^9 z^2+705600 w z^3-10553760 w^2 z^3-5425120 w^3 z^3+163394480 w^4 z^3-389549928 w^5 z^3+390278092 w^6 z^3-181485776 w^7 z^3+34118556 w^8 z^3-1480080 w^9 z^3+35280 z^4-2646000 w z^4-12204480 w^2 z^4+231434480 w^3 z^4-827480680 w^4 z^4+1312871148 w^5 z^4-1053716324 w^6 z^4+415492660 w^7 z^4-65951190 w^8 z^4+2163300 w^9 z^4-105840 z^5-3997680 w z^5+116148960 w^2 z^5-683977656 w^3 z^5+1741350276 w^4 z^5-2281416840 w^5 z^5+1584975240 w^6 z^5-541608120 w^7 z^5+70166340 w^8 z^5-1534680 w^9 z^5-227200 z^6+18627200 w z^6-214283760 w^2 z^6+929531380 w^3 z^6-1981118828 w^4 z^6+2262092184 w^5 z^6-1374548970 w^6 z^6+397873440 w^7 z^6-38367000 w^8 z^6+423360 w^9 z^6+630800 z^7-21921832 w z^7+187363644 w^2 z^7-681502208 w^3 z^7+1261999972 w^4 z^7-1256580000 w^5 z^7+651787800 w^6 z^7-150247440 w^7 z^7+8467200 w^8 z^7-470502 z^8+11778258 w z^8-83599209 w^2 z^8+260422764 w^3 z^8-414012330 w^4 z^8+347159700 w^5 z^8-143413200 w^6 z^8+22135680 w^7 z^8+137462 z^9-2786596 w z^9+16368690 w^2 z^9-42308760 w^3 z^9+54466740 w^4 z^9-34345080 w^5 z^9+8467200 w^6 z^9-11557 z^10+178310 w z^10-804150 w^2 z^10+1537080 w^3 z^10-1323000 w^4 z^10+423360 w^5 z^10) (GSV[5,3]-GSV[5,4])-1/(9 (w-z)^12) 2 w^3 z^3 (-158760 w^5+427824 w^6-390510 w^7+133070 w^8-11569 w^9-3152520 w^4 z+12031416 w^5 z-16958790 w^6 z+10623716 w^7 z-2722541 w^8 z+178322 w^9 z-11657520 w^3 z^2+68243040 w^4 z^2-149040810 w^5 z^2+154330664 w^6 z^2-77117720 w^7 z^2+16047692 w^8 z^2-804150 w^9 z^2-11657520 w^2 z^3+118013040 w^3 z^3-412403490 w^4 z^3+681795980 w^5 z^3-578443424 w^6 z^3+242789288 w^7 z^3-41632830 w^8 z^3+1537080 w^9 z^3-3152520 w z^4+68243040 w^2 z^4-412403490 w^3 z^4+1100409140 w^4 z^4-1507191146 w^5 z^4+1091272868 w^6 z^4-389693970 w^7 z^4+53840520 w^8 z^4-1323000 w^9 z^4-158760 z^5+12031416 w z^5-149040810 w^2 z^5+681795980 w^3 z^5-1507191146 w^4 z^5+1770105260 w^5 z^5-1104665850 w^6 z^5+330833880 w^7 z^5-34133400 w^8 z^5+423360 w^9 z^5+427824 z^6-16958790 w z^6+154330664 w^2 z^6-578443424 w^3 z^6+1091272868 w^4 z^6-1104665850 w^5 z^6+584748240 w^6 z^6-139179600 w^7 z^6+8467200 w^8 z^6-390510 z^7+10623716 w z^7-77117720 w^2 z^7+242789288 w^3 z^7-389693970 w^4 z^7+330833880 w^5 z^7-139179600 w^6 z^7+22135680 w^7 z^7+133070 z^8-2722541 w z^8+16047692 w^2 z^8-41632830 w^3 z^8+53840520 w^4 z^8-34133400 w^5 z^8+8467200 w^6 z^8-11569 z^9+178322 w z^9-804150 w^2 z^9+1537080 w^3 z^9-1323000 w^4 z^9+423360 w^5 z^9) GSV[5,6]+1/(9 (w-z)^13) 2 w^3 z^3 (35280 w^4-105840 w^5-227200 w^6+630800 w^7-470502 w^8+137462 w^9-11557 w^10+705600 w^3 z-2646000 w^4 z-3997680 w^5 z+18627200 w^6 z-21921832 w^7 z+11778258 w^8 z-2786596 w^9 z+178310 w^10 z+1844640 w^2 z^2-10553760 w^3 z^2-12204480 w^4 z^2+116148960 w^5 z^2-214283760 w^6 z^2+187363644 w^7 z^2-83599209 w^8 z^2+16368690 w^9 z^2-804150 w^10 z^2+705600 w z^3-10553760 w^2 z^3-5425120 w^3 z^3+231434480 w^4 z^3-683977656 w^5 z^3+929531380 w^6 z^3-681502208 w^7 z^3+260422764 w^8 z^3-42308760 w^9 z^3+1537080 w^10 z^3+35280 z^4-2646000 w z^4+4805520 w^2 z^4+163394480 w^3 z^4-827480680 w^4 z^4+1741350276 w^5 z^4-1981118828 w^6 z^4+1261999972 w^7 z^4-414012330 w^8 z^4+54466740 w^9 z^4-1323000 w^10 z^4-105840 z^5+1989840 w z^5+38175120 w^2 z^5-389549928 w^3 z^5+1312871148 w^4 z^5-2281416840 w^5 z^5+2262092184 w^6 z^5-1256580000 w^7 z^5+347159700 w^8 z^5-34345080 w^9 z^5+423360 w^10 z^5+90320 z^6+2070800 w z^6-66171768 w^2 z^6+390278092 w^3 z^6-1053716324 w^4 z^6+1584975240 w^5 z^6-1374548970 w^6 z^6+651787800 w^7 z^6-143413200 w^8 z^6+8467200 w^9 z^6-4240 z^7-3189880 w z^7+40903476 w^2 z^7-181485776 w^3 z^7+415492660 w^4 z^7-541608120 w^5 z^7+397873440 w^6 z^7-150247440 w^7 z^7+22135680 w^8 z^7-20394 z^8+1161390 w z^8-9524727 w^2 z^8+34118556 w^3 z^8-65951190 w^4 z^8+70166340 w^5 z^8-38367000 w^6 z^8+8467200 w^7 z^8+4874 z^9-91492 w z^9+520338 w^2 z^9-1480080 w^3 z^9+2163300 w^4 z^9-1534680 w^5 z^9+423360 w^6 z^9-43 z^10+86 w z^10) GSV[5,7]+1/(9 (w-z)^13) 2 w^3 z^3 (17640 w^4-21420 w^5-192350 w^6+489112 w^7-417069 w^8+135668 w^9-11569 w^10+352800 w^3 z-510300 w^4 z-4594440 w^5 z+15752356 w^6 z-19855988 w^7 z+11458722 w^8 z-2781580 w^9 z+178322 w^10 z+922320 w^2 z^2-1963080 w^3 z^2-21357690 w^4 z^2+105534972 w^5 z^2-196571262 w^6 z^2+180967344 w^7 z^2-83093490 w^8 z^2+16365468 w^9 z^2-804150 w^10 z^2+352800 w z^3-1963080 w^2 z^3-29222960 w^3 z^3+226626880 w^4 z^3-634156116 w^5 z^3+893262404 w^6 z^3-674312404 w^7 z^3+260183148 w^8 z^3-42308760 w^9 z^3+1537080 w^10 z^3+17640 z^4-510300 w z^4-12852690 w^2 z^4+176856880 w^3 z^4-776097020 w^4 z^4+1664794032 w^5 z^4-1950620752 w^6 z^4+1259282312 w^7 z^4-414012330 w^8 z^4+54466740 w^9 z^4-1323000 w^10 z^4-21420 z^5-1600680 w z^5+49323348 w^2 z^5-370793436 w^3 z^5+1246180872 w^4 z^5-2232738756 w^5 z^5+2252990580 w^6 z^5-1256580000 w^7 z^5+347159700 w^8 z^5-34345080 w^9 z^5+423360 w^10 z^5-33590 z^6+4148764 w z^6-64489242 w^2 z^6+365797088 w^3 z^6-1021873030 w^4 z^6+1574158188 w^5 z^6-1374548970 w^6 z^6+651787800 w^7 z^6-143413200 w^8 z^6+8467200 w^9 z^6+61288 z^7-3287708 w z^7+37260396 w^2 z^7-172986700 w^3 z^7+410798732 w^4 z^7-541608120 w^5 z^7+397873440 w^6 z^7-150247440 w^7 z^7+22135680 w^8 z^7-26559 z^8+968076 w z^8-8698311 w^2 z^8+33441552 w^3 z^8-65951190 w^4 z^8+70166340 w^5 z^8-38367000 w^6 z^8+8467200 w^7 z^8+2598 z^9-70608 w z^9+496098 w^2 z^9-1480080 w^3 z^9+2163300 w^4 z^9-1534680 w^5 z^9+423360 w^6 z^9) GSV[5,10]-1/(3 (w-z)^13) 8 w^3 z^3 (5400 w^6-10800 w^7+7794 w^8-2394 w^9+219 w^10+194400 w^5 z-513000 w^6 z+567648 w^7 z-323442 w^8 z+84000 w^9 z-5898 w^10 z+1215000 w^4 z^2-4519800 w^5 z^2+7603092 w^6 z^2-7068600 w^7 z^2+3473415 w^8 z^2-746334 w^9 z^2+41355 w^10 z^2+2160000 w^3 z^3-12420000 w^4 z^3+32046336 w^5 z^3-46268208 w^6 z^3+37537800 w^7 z^3-15803100 w^8 z^3+2849060 w^9 z^3-123340 w^10 z^3+1215000 w^2 z^4-12420000 w^3 z^4+50943060 w^4 z^4-113488956 w^5 z^4+144004470 w^6 z^4-101793876 w^7 z^4+36971490 w^8 z^4-5586070 w^9 z^4+180275 w^10 z^4+194400 w z^5-4519800 w^2 z^5+32046336 w^3 z^5-113488956 w^4 z^5+222730992 w^5 z^5-247970592 w^6 z^5+153279780 w^7 z^5-48046950 w^8 z^5+5911140 w^9 z^5-127890 w^10 z^5+5400 z^6-513000 w z^6+7603092 w^2 z^6-46268208 w^3 z^6+144004470 w^4 z^6-247970592 w^5 z^6+242406230 w^6 z^6-130858840 w^7 z^6+34751805 w^8 z^6-3214890 w^9 z^6+35280 w^10 z^6-10800 z^7+567648 w z^7-7068600 w^2 z^7+37537800 w^3 z^7-101793876 w^4 z^7+153279780 w^5 z^7-130858840 w^6 z^7+60517160 w^7 z^7-12873420 w^8 z^7+705600 w^9 z^7+7794 z^8-323442 w z^8+3473415 w^2 z^8-15803100 w^3 z^8+36971490 w^4 z^8-48046950 w^5 z^8+34751805 w^6 z^8-12873420 w^7 z^8+1844640 w^8 z^8-2394 z^9+84000 w z^9-746334 w^2 z^9+2849060 w^3 z^9-5586070 w^4 z^9+5911140 w^5 z^9-3214890 w^6 z^9+705600 w^7 z^9+219 z^10-5898 w z^10+41355 w^2 z^10-123340 w^3 z^10+180275 w^4 z^10-127890 w^5 z^10+35280 w^6 z^10) GSV[6,4]+1/(3 (w-z)^13) 4 w^3 z^3 (5400 w^6-14760 w^7+13734 w^8-4814 w^9+439 w^10+194400 w^5 z-730080 w^6 z+1021608 w^7 z-642702 w^8 z+168580 w^9 z-11798 w^10 z+1215000 w^4 z^2-6611760 w^5 z^2+13809852 w^6 z^2-13969140 w^7 z^2+6966765 w^8 z^2-1493454 w^9 z^2+82710 w^10 z^2+2160000 w^3 z^3-18423000 w^4 z^3+58423176 w^5 z^3-91205668 w^6 z^3+75227000 w^7 z^3-31632900 w^8 z^3+5698120 w^9 z^3-246680 w^10 z^3+1215000 w^2 z^4-18423000 w^3 z^4+92964060 w^4 z^4-223491276 w^5 z^4+288409100 w^6 z^4-203805316 w^7 z^4+73942980 w^8 z^4-11172140 w^9 z^4+360550 w^10 z^4+194400 w z^5-6611760 w^2 z^5+58423176 w^3 z^5-223491276 w^4 z^5+445981032 w^5 z^5-496527732 w^6 z^5+306559560 w^7 z^5-96093900 w^8 z^5+11822280 w^9 z^5-255780 w^10 z^5+5400 z^6-730080 w z^6+13809852 w^2 z^6-91205668 w^3 z^6+288409100 w^4 z^6-496527732 w^5 z^6+484812460 w^6 z^6-261717680 w^7 z^6+69503610 w^8 z^6-6429780 w^9 z^6+70560 w^10 z^6-14760 z^7+1021608 w z^7-13969140 w^2 z^7+75227000 w^3 z^7-203805316 w^4 z^7+306559560 w^5 z^7-261717680 w^6 z^7+121034320 w^7 z^7-25746840 w^8 z^7+1411200 w^9 z^7+13734 z^8-642702 w z^8+6966765 w^2 z^8-31632900 w^3 z^8+73942980 w^4 z^8-96093900 w^5 z^8+69503610 w^6 z^8-25746840 w^7 z^8+3689280 w^8 z^8-4814 z^9+168580 w z^9-1493454 w^2 z^9+5698120 w^3 z^9-11172140 w^4 z^9+11822280 w^5 z^9-6429780 w^6 z^9+1411200 w^7 z^9+439 z^10-11798 w z^10+82710 w^2 z^10-246680 w^3 z^10+360550 w^4 z^10-255780 w^5 z^10+70560 w^6 z^10) (6 GSV[6,3]+GSV[6,8]);*)


(* ::Input:: *)
(*H3amb=c[4](Color[et1] (-(1/(w-z)^8)48 w^3 z^3 (-w-z+w z) (-308 w^2+308 w^3-57 w^4-1904 w z+3472 w^2 z-1648 w^3 z+154 w^4 z-308 z^2+3472 w z^2-4150 w^2 z^2+1106 w^3 z^2+308 z^3-1648 w z^3+1106 w^2 z^3-57 z^4+154 w z^4) GSV[0,1]+1/(w-z)^10 96 w^3 z^3 (-w-z+w z) (60 w^4-60 w^5+11 w^6+1440 w^3 z-2340 w^4 z+1034 w^5 z-100 w^6 z+4560 w^2 z^2-12720 w^3 z^2+10675 w^4 z^2-2850 w^5 z^2+137 w^6 z^2+1440 w z^3-12720 w^2 z^3+21920 w^3 z^3-12170 w^4 z^3+1762 w^5 z^3+60 z^4-2340 w z^4+10675 w^2 z^4-12170 w^3 z^4+3762 w^4 z^4-60 z^5+1034 w z^5-2850 w^2 z^5+1762 w^3 z^5+11 z^6-100 w z^6+137 w^2 z^6) GSV[1,1]-1/(w-z)^10 96 w^3 z^3 (274 w^4-441 w^5+198 w^6-21 w^7+3524 w^3 z-8757 w^4 z+7137 w^5 z-2085 w^6 z+150 w^7 z+7524 w^2 z^2-32382 w^3 z^2+45900 w^4 z^2-26379 w^5 z^2+5610 w^6 z^2-267 w^7 z^2+3524 w z^3-32382 w^2 z^3+82530 w^3 z^3-84915 w^4 z^3+36690 w^5 z^3-5499 w^6 z^3+137 w^7 z^3+274 z^4-8757 w z^4+45900 w^2 z^4-84915 w^3 z^4+66300 w^4 z^4-20694 w^5 z^4+1762 w^6 z^4-441 z^5+7137 w z^5-26379 w^2 z^5+36690 w^3 z^5-20694 w^4 z^5+3762 w^5 z^5+198 z^6-2085 w z^6+5610 w^2 z^6-5499 w^3 z^6+1762 w^4 z^6-21 z^7+150 w z^7-267 w^2 z^7+137 w^3 z^7) GSV[1,2]-1/(w-z)^11 288 w^3 z^3 (-w-z+w z) (-20 w^4+30 w^5-12 w^6+w^7-480 w^3 z+1030 w^4 z-708 w^5 z+165 w^6 z-8 w^7 z-1520 w^2 z^2+5240 w^3 z^2-6020 w^4 z^2+2719 w^5 z^2-412 w^6 z^2+10 w^7 z^2-480 w z^3+5240 w^2 z^3-11720 w^3 z^3+9715 w^4 z^3-3040 w^5 z^3+250 w^6 z^3-20 z^4+1030 w z^4-6020 w^2 z^4+9715 w^3 z^4-5680 w^4 z^4+1000 w^5 z^4+30 z^5-708 w z^5+2719 w^2 z^5-3040 w^3 z^5+1000 w^4 z^5-12 z^6+165 w z^6-412 w^2 z^6+250 w^3 z^6+z^7-8 w z^7+10 w^2 z^7) (GSV[2,3]-GSV[2,4]))+Color[es1] (1/(w-z)^8 48 w^3 z^3 (-w-z+w z) (-308 w^2+308 w^3-57 w^4-1904 w z+3472 w^2 z-1648 w^3 z+154 w^4 z-308 z^2+3472 w z^2-4150 w^2 z^2+1106 w^3 z^2+308 z^3-1648 w z^3+1106 w^2 z^3-57 z^4+154 w z^4) GSV[0,1]-1/(w-z)^10 96 w^3 z^3 (-w-z+w z) (60 w^4-60 w^5+11 w^6+1440 w^3 z-2340 w^4 z+1034 w^5 z-100 w^6 z+4560 w^2 z^2-12720 w^3 z^2+10675 w^4 z^2-2850 w^5 z^2+137 w^6 z^2+1440 w z^3-12720 w^2 z^3+21920 w^3 z^3-12170 w^4 z^3+1762 w^5 z^3+60 z^4-2340 w z^4+10675 w^2 z^4-12170 w^3 z^4+3762 w^4 z^4-60 z^5+1034 w z^5-2850 w^2 z^5+1762 w^3 z^5+11 z^6-100 w z^6+137 w^2 z^6) GSV[1,1]+1/(w-z)^10 96 w^3 z^3 (274 w^4-441 w^5+198 w^6-21 w^7+3524 w^3 z-8757 w^4 z+7137 w^5 z-2085 w^6 z+150 w^7 z+7524 w^2 z^2-32382 w^3 z^2+45900 w^4 z^2-26379 w^5 z^2+5610 w^6 z^2-267 w^7 z^2+3524 w z^3-32382 w^2 z^3+82530 w^3 z^3-84915 w^4 z^3+36690 w^5 z^3-5499 w^6 z^3+137 w^7 z^3+274 z^4-8757 w z^4+45900 w^2 z^4-84915 w^3 z^4+66300 w^4 z^4-20694 w^5 z^4+1762 w^6 z^4-441 z^5+7137 w z^5-26379 w^2 z^5+36690 w^3 z^5-20694 w^4 z^5+3762 w^5 z^5+198 z^6-2085 w z^6+5610 w^2 z^6-5499 w^3 z^6+1762 w^4 z^6-21 z^7+150 w z^7-267 w^2 z^7+137 w^3 z^7) GSV[1,2]+1/(w-z)^11 288 w^3 z^3 (-w-z+w z) (-20 w^4+30 w^5-12 w^6+w^7-480 w^3 z+1030 w^4 z-708 w^5 z+165 w^6 z-8 w^7 z-1520 w^2 z^2+5240 w^3 z^2-6020 w^4 z^2+2719 w^5 z^2-412 w^6 z^2+10 w^7 z^2-480 w z^3+5240 w^2 z^3-11720 w^3 z^3+9715 w^4 z^3-3040 w^5 z^3+250 w^6 z^3-20 z^4+1030 w z^4-6020 w^2 z^4+9715 w^3 z^4-5680 w^4 z^4+1000 w^5 z^4+30 z^5-708 w z^5+2719 w^2 z^5-3040 w^3 z^5+1000 w^4 z^5-12 z^6+165 w z^6-412 w^2 z^6+250 w^3 z^6+z^7-8 w z^7+10 w^2 z^7) (GSV[2,3]-GSV[2,4]))+Color[fs] (1/(w-z)^8 144 w^3 z^3 (-154 w^3+135 w^4-19 w^5-1106 w^2 z+1756 w^3 z-671 w^4 z+38 w^5 z-1106 w z^2+3778 w^2 z^2-3090 w^3 z^2+576 w^4 z^2-154 z^3+1756 w z^3-3090 w^2 z^3+1292 w^3 z^3+135 z^4-671 w z^4+576 w^2 z^4-19 z^5+38 w z^5) GSV[0,1]-1/(w-z)^10 288 w^3 z^3 (30 w^5-27 w^6+4 w^7+750 w^4 z-1098 w^5 z+410 w^6 z-28 w^7 z+3000 w^3 z^2-7335 w^4 z^2+5256 w^5 z^2-1097 w^6 z^2+31 w^7 z^2+3000 w^2 z^3-13320 w^3 z^3+17010 w^4 z^3-7330 w^5 z^3+747 w^6 z^3+750 w z^4-7335 w^2 z^4+17010 w^3 z^4-13330 w^4 z^4+3002 w^5 z^4+30 z^5-1098 w z^5+5256 w^2 z^5-7330 w^3 z^5+3002 w^4 z^5-27 z^6+410 w z^6-1097 w^2 z^6+747 w^3 z^6+4 z^7-28 w z^7+31 w^2 z^7) GSV[1,1]+1/(w-z)^10 288 w^3 z^3 (-137 w^4+205 w^5-82 w^6+7 w^7-1762 w^3 z+4005 w^4 z-2888 w^5 z+695 w^6 z-34 w^7 z-3762 w^2 z^2+14690 w^3 z^2-18370 w^4 z^2+8793 w^5 z^2-1361 w^6 z^2+31 w^7 z^2-1762 w z^3+14690 w^2 z^3-32920 w^3 z^3+28305 w^4 z^3-9160 w^5 z^3+747 w^6 z^3-137 z^4+4005 w z^4-18370 w^2 z^4+28305 w^3 z^4-16690 w^4 z^4+3002 w^5 z^4+205 z^5-2888 w z^5+8793 w^2 z^5-9160 w^3 z^5+3002 w^4 z^5-82 z^6+695 w z^6-1361 w^2 z^6+747 w^3 z^6+7 z^7-34 w z^7+31 w^2 z^7) GSV[1,2]+1/(w-z)^11 288 w^3 z^3 (-30 w^5+42 w^6-15 w^7+w^8-750 w^4 z+1488 w^5 z-915 w^6 z+178 w^7 z-6 w^8 z-3000 w^3 z^2+9210 w^4 z^2-9345 w^5 z^2+3592 w^6 z^2-420 w^7 z^2+6 w^8 z^2-3000 w^2 z^3+16320 w^3 z^3-27525 w^4 z^3+18454 w^5 z^3-4584 w^6 z^3+264 w^7 z^3-750 w z^4+9210 w^2 z^4-27525 w^3 z^4+31150 w^4 z^4-13890 w^5 z^4+1830 w^6 z^4-30 z^5+1488 w z^5-9345 w^2 z^5+18454 w^3 z^5-13890 w^4 z^5+3360 w^5 z^5+42 z^6-915 w z^6+3592 w^2 z^6-4584 w^3 z^6+1830 w^4 z^6-15 z^7+178 w z^7-420 w^2 z^7+264 w^3 z^7+z^8-6 w z^8+6 w^2 z^8) (GSV[2,3]-GSV[2,4])))+c[5](Color[es1] (1/(w-z)^8 48 w^3 z^3 (-1+w+z) (-154 w^3+57 w^4-1106 w^2 z+1648 w^3 z-308 w^4 z-1106 w z^2+4150 w^2 z^2-3472 w^3 z^2+308 w^4 z^2-154 z^3+1648 w z^3-3472 w^2 z^3+1904 w^3 z^3+57 z^4-308 w z^4+308 w^2 z^4) GSV[0,1]-1/(w-z)^10 96 w^3 z^3 (-30 w^5+39 w^6-10 w^7-750 w^4 z+1626 w^5 z-980 w^6 z+138 w^7 z-3000 w^3 z^2+10995 w^4 z^2-12330 w^5 z^2+4677 w^6 z^2-381 w^7 z^2-3000 w^2 z^3+20040 w^3 z^3-39600 w^4 z^3+29400 w^5 z^3-7257 w^6 z^3+274 w^7 z^3-750 w z^4+10995 w^2 z^4-39600 w^3 z^4+52530 w^4 z^4-26382 w^5 z^4+3524 w^6 z^4-30 z^5+1626 w z^5-12330 w^2 z^5+29400 w^3 z^5-26382 w^4 z^5+7524 w^5 z^5+39 z^6-980 w z^6+4677 w^2 z^6-7257 w^3 z^6+3524 w^4 z^6-10 z^7+138 w z^7-381 w^2 z^7+274 w^3 z^7) GSV[1,1]+1/(w-z)^10 96 w^3 z^3 (137 w^4-267 w^5+150 w^6-21 w^7+1762 w^3 z-5499 w^4 z+5610 w^5 z-2085 w^6 z+198 w^7 z+3762 w^2 z^2-20694 w^3 z^2+36690 w^4 z^2-26379 w^5 z^2+7137 w^6 z^2-441 w^7 z^2+1762 w z^3-20694 w^2 z^3+66300 w^3 z^3-84915 w^4 z^3+45900 w^5 z^3-8757 w^6 z^3+274 w^7 z^3+137 z^4-5499 w z^4+36690 w^2 z^4-84915 w^3 z^4+82530 w^4 z^4-32382 w^5 z^4+3524 w^6 z^4-267 z^5+5610 w z^5-26379 w^2 z^5+45900 w^3 z^5-32382 w^4 z^5+7524 w^5 z^5+150 z^6-2085 w z^6+7137 w^2 z^6-8757 w^3 z^6+3524 w^4 z^6-21 z^7+198 w z^7-441 w^2 z^7+274 w^3 z^7) GSV[1,2]+1/(w-z)^11 288 w^3 z^3 (-1+w+z) (-10 w^5+8 w^6-w^7-250 w^4 z+412 w^5 z-165 w^6 z+12 w^7 z-1000 w^3 z^2+3040 w^4 z^2-2719 w^5 z^2+708 w^6 z^2-30 w^7 z^2-1000 w^2 z^3+5680 w^3 z^3-9715 w^4 z^3+6020 w^5 z^3-1030 w^6 z^3+20 w^7 z^3-250 w z^4+3040 w^2 z^4-9715 w^3 z^4+11720 w^4 z^4-5240 w^5 z^4+480 w^6 z^4-10 z^5+412 w z^5-2719 w^2 z^5+6020 w^3 z^5-5240 w^4 z^5+1520 w^5 z^5+8 z^6-165 w z^6+708 w^2 z^6-1030 w^3 z^6+480 w^4 z^6-z^7+12 w z^7-30 w^2 z^7+20 w^3 z^7) (GSV[2,3]-GSV[2,4]))+Color[fs] (-(1/(w-z)^8)144 w^3 z^3 (154 w^3-173 w^4+38 w^5+1106 w^2 z-2332 w^3 z+1342 w^4 z-173 w^5 z+1106 w z^2-5070 w^2 z^2+6180 w^3 z^2-2332 w^4 z^2+154 w^5 z^2+154 z^3-2332 w z^3+6180 w^2 z^3-5070 w^3 z^3+1106 w^4 z^3-173 z^4+1342 w z^4-2332 w^2 z^4+1106 w^3 z^4+38 z^5-173 w z^5+154 w^2 z^5) GSV[0,1]+1/(w-z)^10 288 w^3 z^3 (-30 w^5+33 w^6-7 w^7-750 w^4 z+1362 w^5 z-695 w^6 z+83 w^7 z-3000 w^3 z^2+9165 w^4 z^2-8793 w^5 z^2+2887 w^6 z^2-206 w^7 z^2-3000 w^2 z^3+16680 w^3 z^3-28305 w^4 z^3+18365 w^5 z^3-4002 w^6 z^3+137 w^7 z^3-750 w z^4+9165 w^2 z^4-28305 w^3 z^4+32930 w^4 z^4-14692 w^5 z^4+1762 w^6 z^4-30 z^5+1362 w z^5-8793 w^2 z^5+18365 w^3 z^5-14692 w^4 z^5+3762 w^5 z^5+33 z^6-695 w z^6+2887 w^2 z^6-4002 w^3 z^6+1762 w^4 z^6-7 z^7+83 w z^7-206 w^2 z^7+137 w^3 z^7) GSV[1,1]-1/(w-z)^10 288 w^3 z^3 (137 w^4-236 w^5+116 w^6-14 w^7+1762 w^3 z-4752 w^4 z+4249 w^5 z-1390 w^6 z+116 w^7 z+3762 w^2 z^2-17692 w^3 z^2+27530 w^4 z^2-17586 w^5 z^2+4249 w^6 z^2-236 w^7 z^2+1762 w z^3-17692 w^2 z^3+49610 w^3 z^3-56610 w^4 z^3+27530 w^5 z^3-4752 w^6 z^3+137 w^7 z^3+137 z^4-4752 w z^4+27530 w^2 z^4-56610 w^3 z^4+49610 w^4 z^4-17692 w^5 z^4+1762 w^6 z^4-236 z^5+4249 w z^5-17586 w^2 z^5+27530 w^3 z^5-17692 w^4 z^5+3762 w^5 z^5+116 z^6-1390 w z^6+4249 w^2 z^6-4752 w^3 z^6+1762 w^4 z^6-14 z^7+116 w z^7-236 w^2 z^7+137 w^3 z^7) GSV[1,2]-1/(w-z)^11 288 w^3 z^3 (30 w^5-48 w^6+21 w^7-2 w^8+750 w^4 z-1752 w^5 z+1335 w^6 z-356 w^7 z+21 w^8 z+3000 w^3 z^2-11040 w^4 z^2+13929 w^5 z^2-7184 w^6 z^2+1335 w^7 z^2-48 w^8 z^2+3000 w^2 z^3-19680 w^3 z^3+41415 w^4 z^3-36908 w^5 z^3+13929 w^6 z^3-1752 w^7 z^3+30 w^8 z^3+750 w z^4-11040 w^2 z^4+41415 w^3 z^4-62300 w^4 z^4+41415 w^5 z^4-11040 w^6 z^4+750 w^7 z^4+30 z^5-1752 w z^5+13929 w^2 z^5-36908 w^3 z^5+41415 w^4 z^5-19680 w^5 z^5+3000 w^6 z^5-48 z^6+1335 w z^6-7184 w^2 z^6+13929 w^3 z^6-11040 w^4 z^6+3000 w^5 z^6+21 z^7-356 w z^7+1335 w^2 z^7-1752 w^3 z^7+750 w^4 z^7-2 z^8+21 w z^8-48 w^2 z^8+30 w^3 z^8) (GSV[2,3]-GSV[2,4]))+Color[et1] (-(1/(w-z)^8)96 w^3 z^3 (154 w^3-173 w^4+38 w^5+1106 w^2 z-2332 w^3 z+1342 w^4 z-173 w^5 z+1106 w z^2-5070 w^2 z^2+6180 w^3 z^2-2332 w^4 z^2+154 w^5 z^2+154 z^3-2332 w z^3+6180 w^2 z^3-5070 w^3 z^3+1106 w^4 z^3-173 z^4+1342 w z^4-2332 w^2 z^4+1106 w^3 z^4+38 z^5-173 w z^5+154 w^2 z^5) GSV[0,1]+1/(w-z)^10 192 w^3 z^3 (-30 w^5+33 w^6-7 w^7-750 w^4 z+1362 w^5 z-695 w^6 z+83 w^7 z-3000 w^3 z^2+9165 w^4 z^2-8793 w^5 z^2+2887 w^6 z^2-206 w^7 z^2-3000 w^2 z^3+16680 w^3 z^3-28305 w^4 z^3+18365 w^5 z^3-4002 w^6 z^3+137 w^7 z^3-750 w z^4+9165 w^2 z^4-28305 w^3 z^4+32930 w^4 z^4-14692 w^5 z^4+1762 w^6 z^4-30 z^5+1362 w z^5-8793 w^2 z^5+18365 w^3 z^5-14692 w^4 z^5+3762 w^5 z^5+33 z^6-695 w z^6+2887 w^2 z^6-4002 w^3 z^6+1762 w^4 z^6-7 z^7+83 w z^7-206 w^2 z^7+137 w^3 z^7) GSV[1,1]-1/(w-z)^10 192 w^3 z^3 (137 w^4-236 w^5+116 w^6-14 w^7+1762 w^3 z-4752 w^4 z+4249 w^5 z-1390 w^6 z+116 w^7 z+3762 w^2 z^2-17692 w^3 z^2+27530 w^4 z^2-17586 w^5 z^2+4249 w^6 z^2-236 w^7 z^2+1762 w z^3-17692 w^2 z^3+49610 w^3 z^3-56610 w^4 z^3+27530 w^5 z^3-4752 w^6 z^3+137 w^7 z^3+137 z^4-4752 w z^4+27530 w^2 z^4-56610 w^3 z^4+49610 w^4 z^4-17692 w^5 z^4+1762 w^6 z^4-236 z^5+4249 w z^5-17586 w^2 z^5+27530 w^3 z^5-17692 w^4 z^5+3762 w^5 z^5+116 z^6-1390 w z^6+4249 w^2 z^6-4752 w^3 z^6+1762 w^4 z^6-14 z^7+116 w z^7-236 w^2 z^7+137 w^3 z^7) GSV[1,2]-1/(w-z)^11 192 w^3 z^3 (30 w^5-48 w^6+21 w^7-2 w^8+750 w^4 z-1752 w^5 z+1335 w^6 z-356 w^7 z+21 w^8 z+3000 w^3 z^2-11040 w^4 z^2+13929 w^5 z^2-7184 w^6 z^2+1335 w^7 z^2-48 w^8 z^2+3000 w^2 z^3-19680 w^3 z^3+41415 w^4 z^3-36908 w^5 z^3+13929 w^6 z^3-1752 w^7 z^3+30 w^8 z^3+750 w z^4-11040 w^2 z^4+41415 w^3 z^4-62300 w^4 z^4+41415 w^5 z^4-11040 w^6 z^4+750 w^7 z^4+30 z^5-1752 w z^5+13929 w^2 z^5-36908 w^3 z^5+41415 w^4 z^5-19680 w^5 z^5+3000 w^6 z^5-48 z^6+1335 w z^6-7184 w^2 z^6+13929 w^3 z^6-11040 w^4 z^6+3000 w^5 z^6+21 z^7-356 w z^7+1335 w^2 z^7-1752 w^3 z^7+750 w^4 z^7-2 z^8+21 w z^8-48 w^2 z^8+30 w^3 z^8) (GSV[2,3]-GSV[2,4]))+Color[es2] (1/(w-z)^8 48 w^3 z^3 (154 w^3-173 w^4+38 w^5+1106 w^2 z-2332 w^3 z+1342 w^4 z-173 w^5 z+1106 w z^2-5070 w^2 z^2+6180 w^3 z^2-2332 w^4 z^2+154 w^5 z^2+154 z^3-2332 w z^3+6180 w^2 z^3-5070 w^3 z^3+1106 w^4 z^3-173 z^4+1342 w z^4-2332 w^2 z^4+1106 w^3 z^4+38 z^5-173 w z^5+154 w^2 z^5) GSV[0,1]-1/(w-z)^10 96 w^3 z^3 (-30 w^5+33 w^6-7 w^7-750 w^4 z+1362 w^5 z-695 w^6 z+83 w^7 z-3000 w^3 z^2+9165 w^4 z^2-8793 w^5 z^2+2887 w^6 z^2-206 w^7 z^2-3000 w^2 z^3+16680 w^3 z^3-28305 w^4 z^3+18365 w^5 z^3-4002 w^6 z^3+137 w^7 z^3-750 w z^4+9165 w^2 z^4-28305 w^3 z^4+32930 w^4 z^4-14692 w^5 z^4+1762 w^6 z^4-30 z^5+1362 w z^5-8793 w^2 z^5+18365 w^3 z^5-14692 w^4 z^5+3762 w^5 z^5+33 z^6-695 w z^6+2887 w^2 z^6-4002 w^3 z^6+1762 w^4 z^6-7 z^7+83 w z^7-206 w^2 z^7+137 w^3 z^7) GSV[1,1]+1/(w-z)^10 96 w^3 z^3 (137 w^4-236 w^5+116 w^6-14 w^7+1762 w^3 z-4752 w^4 z+4249 w^5 z-1390 w^6 z+116 w^7 z+3762 w^2 z^2-17692 w^3 z^2+27530 w^4 z^2-17586 w^5 z^2+4249 w^6 z^2-236 w^7 z^2+1762 w z^3-17692 w^2 z^3+49610 w^3 z^3-56610 w^4 z^3+27530 w^5 z^3-4752 w^6 z^3+137 w^7 z^3+137 z^4-4752 w z^4+27530 w^2 z^4-56610 w^3 z^4+49610 w^4 z^4-17692 w^5 z^4+1762 w^6 z^4-236 z^5+4249 w z^5-17586 w^2 z^5+27530 w^3 z^5-17692 w^4 z^5+3762 w^5 z^5+116 z^6-1390 w z^6+4249 w^2 z^6-4752 w^3 z^6+1762 w^4 z^6-14 z^7+116 w z^7-236 w^2 z^7+137 w^3 z^7) GSV[1,2]+1/(w-z)^11 96 w^3 z^3 (30 w^5-48 w^6+21 w^7-2 w^8+750 w^4 z-1752 w^5 z+1335 w^6 z-356 w^7 z+21 w^8 z+3000 w^3 z^2-11040 w^4 z^2+13929 w^5 z^2-7184 w^6 z^2+1335 w^7 z^2-48 w^8 z^2+3000 w^2 z^3-19680 w^3 z^3+41415 w^4 z^3-36908 w^5 z^3+13929 w^6 z^3-1752 w^7 z^3+30 w^8 z^3+750 w z^4-11040 w^2 z^4+41415 w^3 z^4-62300 w^4 z^4+41415 w^5 z^4-11040 w^6 z^4+750 w^7 z^4+30 z^5-1752 w z^5+13929 w^2 z^5-36908 w^3 z^5+41415 w^4 z^5-19680 w^5 z^5+3000 w^6 z^5-48 z^6+1335 w z^6-7184 w^2 z^6+13929 w^3 z^6-11040 w^4 z^6+3000 w^5 z^6+21 z^7-356 w z^7+1335 w^2 z^7-1752 w^3 z^7+750 w^4 z^7-2 z^8+21 w z^8-48 w^2 z^8+30 w^3 z^8) (GSV[2,3]-GSV[2,4]))+Color[eu1] (-(1/(w-z)^8)48 w^3 z^3 (-38 w^4+19 w^5-576 w^3 z+671 w^4 z-135 w^5 z-1292 w^2 z^2+3090 w^3 z^2-1756 w^4 z^2+154 w^5 z^2-576 w z^3+3090 w^2 z^3-3778 w^3 z^3+1106 w^4 z^3-38 z^4+671 w z^4-1756 w^2 z^4+1106 w^3 z^4+19 z^5-135 w z^5+154 w^2 z^5) GSV[0,1]+1/(w-z)^10 96 w^3 z^3 (6 w^6-3 w^7+264 w^5 z-285 w^6 z+55 w^7 z+1830 w^4 z^2-3537 w^5 z^2+1790 w^6 z^2-175 w^7 z^2+3360 w^3 z^3-11295 w^4 z^3+11035 w^5 z^3-3255 w^6 z^3+137 w^7 z^3+1830 w^2 z^4-11295 w^3 z^4+19600 w^4 z^4-11690 w^5 z^4+1762 w^6 z^4+264 w z^5-3537 w^2 z^5+11035 w^3 z^5-11690 w^4 z^5+3762 w^5 z^5+6 z^6-285 w z^6+1790 w^2 z^6-3255 w^3 z^6+1762 w^4 z^6-3 z^7+55 w z^7-175 w^2 z^7+137 w^3 z^7) GSV[1,1]-1/(w-z)^10 96 w^3 z^3 (-31 w^5+34 w^6-7 w^7-747 w^4 z+1361 w^5 z-695 w^6 z+82 w^7 z-3002 w^3 z^2+9160 w^4 z^2-8793 w^5 z^2+2888 w^6 z^2-205 w^7 z^2-3002 w^2 z^3+16690 w^3 z^3-28305 w^4 z^3+18370 w^5 z^3-4005 w^6 z^3+137 w^7 z^3-747 w z^4+9160 w^2 z^4-28305 w^3 z^4+32920 w^4 z^4-14690 w^5 z^4+1762 w^6 z^4-31 z^5+1361 w z^5-8793 w^2 z^5+18370 w^3 z^5-14690 w^4 z^5+3762 w^5 z^5+34 z^6-695 w z^6+2888 w^2 z^6-4005 w^3 z^6+1762 w^4 z^6-7 z^7+82 w z^7-205 w^2 z^7+137 w^3 z^7) GSV[1,2]-1/(w-z)^11 96 w^3 z^3 (-6 w^6+6 w^7-w^8-264 w^5 z+420 w^6 z-178 w^7 z+15 w^8 z-1830 w^4 z^2+4584 w^5 z^2-3592 w^6 z^2+915 w^7 z^2-42 w^8 z^2-3360 w^3 z^3+13890 w^4 z^3-18454 w^5 z^3+9345 w^6 z^3-1488 w^7 z^3+30 w^8 z^3-1830 w^2 z^4+13890 w^3 z^4-31150 w^4 z^4+27525 w^5 z^4-9210 w^6 z^4+750 w^7 z^4-264 w z^5+4584 w^2 z^5-18454 w^3 z^5+27525 w^4 z^5-16320 w^5 z^5+3000 w^6 z^5-6 z^6+420 w z^6-3592 w^2 z^6+9345 w^3 z^6-9210 w^4 z^6+3000 w^5 z^6+6 z^7-178 w z^7+915 w^2 z^7-1488 w^3 z^7+750 w^4 z^7-z^8+15 w z^8-42 w^2 z^8+30 w^3 z^8) (GSV[2,3]-GSV[2,4])))+c[6](Color[et1] (-((6 w^3 z^3 (26 w^2-13 w^3+88 w z-127 w^2 z+26 w^3 z+26 z^2-127 w z^2+88 w^2 z^2-13 z^3+26 w z^3) GSV[0,1])/(w-z)^6)+1/(w-z)^8 12 w^3 z^3 (-6 w^4+3 w^5-96 w^3 z+111 w^4 z-22 w^5 z-216 w^2 z^2+516 w^3 z^2-292 w^4 z^2+25 w^5 z^2-96 w z^3+516 w^2 z^3-632 w^3 z^3+185 w^4 z^3-6 z^4+111 w z^4-292 w^2 z^4+185 w^3 z^4+3 z^5-22 w z^5+25 w^2 z^5) GSV[1,1]-1/(w-z)^8 12 w^3 z^3 (25 w^3-28 w^4+6 w^5+185 w^2 z-388 w^3 z+222 w^4 z-28 w^5 z+185 w z^2-848 w^2 z^2+1032 w^3 z^2-388 w^4 z^2+25 w^5 z^2+25 z^3-388 w z^3+1032 w^2 z^3-848 w^3 z^3+185 w^4 z^3-28 z^4+222 w z^4-388 w^2 z^4+185 w^3 z^4+6 z^5-28 w z^5+25 w^2 z^5) GSV[1,2]-1/(w-z)^9 12 w^3 z^3 (6 w^4-6 w^5+w^6+96 w^3 z-162 w^4 z+72 w^5 z-6 w^6 z+216 w^2 z^2-672 w^3 z^2+603 w^4 z^2-162 w^5 z^2+6 w^6 z^2+96 w z^3-672 w^2 z^3+1168 w^3 z^3-672 w^4 z^3+96 w^5 z^3+6 z^4-162 w z^4+603 w^2 z^4-672 w^3 z^4+216 w^4 z^4-6 z^5+72 w z^5-162 w^2 z^5+96 w^3 z^5+z^6-6 w z^6+6 w^2 z^6) (GSV[2,3]-GSV[2,4]))+Color[eu1] (-((6 w^3 z^3 (26 w^2-13 w^3+88 w z-127 w^2 z+26 w^3 z+26 z^2-127 w z^2+88 w^2 z^2-13 z^3+26 w z^3) GSV[0,1])/(w-z)^6)+1/(w-z)^8 12 w^3 z^3 (-6 w^4+3 w^5-96 w^3 z+111 w^4 z-22 w^5 z-216 w^2 z^2+516 w^3 z^2-292 w^4 z^2+25 w^5 z^2-96 w z^3+516 w^2 z^3-632 w^3 z^3+185 w^4 z^3-6 z^4+111 w z^4-292 w^2 z^4+185 w^3 z^4+3 z^5-22 w z^5+25 w^2 z^5) GSV[1,1]-1/(w-z)^8 12 w^3 z^3 (25 w^3-28 w^4+6 w^5+185 w^2 z-388 w^3 z+222 w^4 z-28 w^5 z+185 w z^2-848 w^2 z^2+1032 w^3 z^2-388 w^4 z^2+25 w^5 z^2+25 z^3-388 w z^3+1032 w^2 z^3-848 w^3 z^3+185 w^4 z^3-28 z^4+222 w z^4-388 w^2 z^4+185 w^3 z^4+6 z^5-28 w z^5+25 w^2 z^5) GSV[1,2]-1/(w-z)^9 12 w^3 z^3 (6 w^4-6 w^5+w^6+96 w^3 z-162 w^4 z+72 w^5 z-6 w^6 z+216 w^2 z^2-672 w^3 z^2+603 w^4 z^2-162 w^5 z^2+6 w^6 z^2+96 w z^3-672 w^2 z^3+1168 w^3 z^3-672 w^4 z^3+96 w^5 z^3+6 z^4-162 w z^4+603 w^2 z^4-672 w^3 z^4+216 w^4 z^4-6 z^5+72 w z^5-162 w^2 z^5+96 w^3 z^5+z^6-6 w z^6+6 w^2 z^6) (GSV[2,3]-GSV[2,4]))+Color[es1] (-((6 w^3 z^3 (26 w^2-13 w^3+88 w z-127 w^2 z+26 w^3 z+26 z^2-127 w z^2+88 w^2 z^2-13 z^3+26 w z^3) Cr[s2] GSV[0,1])/(w-z)^6)+1/(w-z)^8 12 w^3 z^3 (-6 w^4+3 w^5-96 w^3 z+111 w^4 z-22 w^5 z-216 w^2 z^2+516 w^3 z^2-292 w^4 z^2+25 w^5 z^2-96 w z^3+516 w^2 z^3-632 w^3 z^3+185 w^4 z^3-6 z^4+111 w z^4-292 w^2 z^4+185 w^3 z^4+3 z^5-22 w z^5+25 w^2 z^5) Cr[s2] GSV[1,1]-1/(w-z)^8 12 w^3 z^3 (25 w^3-28 w^4+6 w^5+185 w^2 z-388 w^3 z+222 w^4 z-28 w^5 z+185 w z^2-848 w^2 z^2+1032 w^3 z^2-388 w^4 z^2+25 w^5 z^2+25 z^3-388 w z^3+1032 w^2 z^3-848 w^3 z^3+185 w^4 z^3-28 z^4+222 w z^4-388 w^2 z^4+185 w^3 z^4+6 z^5-28 w z^5+25 w^2 z^5) Cr[s2] GSV[1,2]-1/(w-z)^9 12 w^3 z^3 (6 w^4-6 w^5+w^6+96 w^3 z-162 w^4 z+72 w^5 z-6 w^6 z+216 w^2 z^2-672 w^3 z^2+603 w^4 z^2-162 w^5 z^2+6 w^6 z^2+96 w z^3-672 w^2 z^3+1168 w^3 z^3-672 w^4 z^3+96 w^5 z^3+6 z^4-162 w z^4+603 w^2 z^4-672 w^3 z^4+216 w^4 z^4-6 z^5+72 w z^5-162 w^2 z^5+96 w^3 z^5+z^6-6 w z^6+6 w^2 z^6) Cr[s2] (GSV[2,3]-GSV[2,4])))+c[7](Color[eu1] (1/(3 (w-z)^8) w^3 z^3 (-842 w^4+421 w^5-19976 w^3 z+22081 w^4 z-4335 w^5 z-48820 w^2 z^2+113182 w^3 z^2-62340 w^4 z^2+5554 w^5 z^2-19976 w z^3+113182 w^2 z^3-138018 w^3 z^3+39674 w^4 z^3-842 z^4+22081 w z^4-62340 w^2 z^4+39674 w^3 z^4+421 z^5-4335 w z^5+5554 w^2 z^5) GSV[0,1]-1/(3 (w-z)^10) w^3 z^3 (700 w^6-350 w^7+25476 w^5 z-27926 w^6 z+5477 w^7 z+161604 w^4 z^2-318834 w^5 z^2+164270 w^6 z^2-16276 w^7 z^2+288136 w^3 z^3-980282 w^4 z^3+970663 w^5 z^3-289992 w^6 z^3+12250 w^7 z^3+161604 w^2 z^4-980282 w^3 z^4+1701356 w^4 z^4-1021124 w^5 z^4+154916 w^6 z^4+25476 w z^5-318834 w^2 z^5+970663 w^3 z^5-1021124 w^4 z^5+329364 w^5 z^5+700 z^6-27926 w z^6+164270 w^2 z^6-289992 w^3 z^6+154916 w^4 z^6-350 z^7+5477 w z^7-16276 w^2 z^7+12250 w^3 z^7) GSV[1,1]+1/(6 (w-z)^10) w^3 z^3 (-5672 w^5+6372 w^6-1383 w^7-132096 w^4 z+243472 w^5 z-126409 w^6 z+15384 w^7 z-525928 w^3 z^2+1609748 w^4 z^2-1555803 w^5 z^2+516772 w^6 z^2-37400 w^7 z^2-525928 w^2 z^3+2917776 w^3 z^3-4953365 w^4 z^3+3227720 w^5 z^3-709008 w^6 z^3+24500 w^7 z^3-132096 w z^4+1609748 w^2 z^4-4953365 w^3 z^4+5754168 w^4 z^4-2572072 w^5 z^4+309832 w^6 z^4-5672 z^5+243472 w z^5-1555803 w^2 z^5+3227720 w^3 z^5-2572072 w^4 z^5+658728 w^5 z^5+6372 z^6-126409 w z^6+516772 w^2 z^6-709008 w^3 z^6+309832 w^4 z^6-1383 z^7+15384 w z^7-37400 w^2 z^7+24500 w^3 z^7) GSV[1,2]-1/(3 (w-z)^10) 4 w^3 z^3 (108 w^6-54 w^7+7104 w^5 z-7482 w^6 z+1428 w^7 z+57804 w^4 z^2-108018 w^5 z^2+53312 w^6 z^2-5266 w^7 z^2+111096 w^3 z^3-366702 w^4 z^3+350842 w^5 z^3-102036 w^6 z^3+4481 w^7 z^3+57804 w^2 z^4-366702 w^3 z^4+635604 w^4 z^4-374954 w^5 z^4+56314 w^6 z^4+7104 w z^5-108018 w^2 z^5+350842 w^3 z^5-374954 w^4 z^5+119538 w^5 z^5+108 z^6-7482 w z^6+53312 w^2 z^6-102036 w^3 z^6+56314 w^4 z^6-54 z^7+1428 w z^7-5266 w^2 z^7+4481 w^3 z^7) GSV[2,2]+1/(3 (w-z)^11) w^3 z^3 (-1708 w^6+1924 w^7-421 w^8-73004 w^5 z+130330 w^6 z-66146 w^7 z+8086 w^8 z-450876 w^4 z^2+1258666 w^5 z^2-1138884 w^6 z^2+363036 w^7 z^2-26435 w^8 z^2-575936 w^3 z^3+2899052 w^4 z^3-4563278 w^5 z^3+2805912 w^6 z^3-596110 w^7 z^3+21068 w^8 z^3-22996 w^2 z^4+1402244 w^3 z^4-4806508 w^4 z^4+5581210 w^5 z^4-2443187 w^6 z^4+293132 w^7 z^4+89772 w z^5-369610 w^2 z^5-432186 w^3 z^5+2404362 w^4 z^5-2320064 w^5 z^5+632096 w^6 z^5+8172 z^6-181338 w z^6+641988 w^2 z^6-611964 w^3 z^6-36173 w^4 z^6+174304 w^5 z^6-8388 z^7+98058 w z^7-273176 w^2 z^7+267566 w^3 z^7-82532 w^4 z^7+1617 z^8-11706 w z^8+21523 w^2 z^8-11492 w^3 z^8) GSV[2,3]+1/(3 (w-z)^11) w^3 z^3 (-8172 w^6+8388 w^7-1617 w^8-89772 w^5 z+181338 w^6 z-98058 w^7 z+11706 w^8 z+22996 w^4 z^2+369610 w^5 z^2-641988 w^6 z^2+273176 w^7 z^2-21523 w^8 z^2+575936 w^3 z^3-1402244 w^4 z^3+432186 w^5 z^3+611964 w^6 z^3-267566 w^7 z^3+11492 w^8 z^3+450876 w^2 z^4-2899052 w^3 z^4+4806508 w^4 z^4-2404362 w^5 z^4+36173 w^6 z^4+82532 w^7 z^4+73004 w z^5-1258666 w^2 z^5+4563278 w^3 z^5-5581210 w^4 z^5+2320064 w^5 z^5-174304 w^6 z^5+1708 z^6-130330 w z^6+1138884 w^2 z^6-2805912 w^3 z^6+2443187 w^4 z^6-632096 w^5 z^6-1924 z^7+66146 w z^7-363036 w^2 z^7+596110 w^3 z^7-293132 w^4 z^7+421 z^8-8086 w z^8+26435 w^2 z^8-21068 w^3 z^8) GSV[2,4]-1/(3 (w-z)^10) 2 w^3 z^3 (7318 w^4-13447 w^5+7202 w^6-992 w^7+91484 w^3 z-251745 w^4 z+232670 w^5 z-80016 w^6 z+7202 w^7 z+193932 w^2 z^2-909416 w^3 z^2+1428994 w^4 z^2-932004 w^5 z^2+232670 w^6 z^2-13447 w^7 z^2+91484 w z^3-909416 w^2 z^3+2535308 w^3 z^3-2902348 w^4 z^3+1428994 w^5 z^3-251745 w^6 z^3+7318 w^7 z^3+7318 z^4-251745 w z^4+1428994 w^2 z^4-2902348 w^3 z^4+2535308 w^4 z^4-909416 w^5 z^4+91484 w^6 z^4-13447 z^5+232670 w z^5-932004 w^2 z^5+1428994 w^3 z^5-909416 w^4 z^5+193932 w^5 z^5+7202 z^6-80016 w z^6+232670 w^2 z^6-251745 w^3 z^6+91484 w^4 z^6-992 z^7+7202 w z^7-13447 w^2 z^7+7318 w^3 z^7) GSV[2,5]+1/(w-z)^10 96 w^3 z^3 (6 w^6-3 w^7+264 w^5 z-285 w^6 z+55 w^7 z+1830 w^4 z^2-3537 w^5 z^2+1790 w^6 z^2-175 w^7 z^2+3360 w^3 z^3-11295 w^4 z^3+11035 w^5 z^3-3255 w^6 z^3+137 w^7 z^3+1830 w^2 z^4-11295 w^3 z^4+19600 w^4 z^4-11690 w^5 z^4+1762 w^6 z^4+264 w z^5-3537 w^2 z^5+11035 w^3 z^5-11690 w^4 z^5+3762 w^5 z^5+6 z^6-285 w z^6+1790 w^2 z^6-3255 w^3 z^6+1762 w^4 z^6-3 z^7+55 w z^7-175 w^2 z^7+137 w^3 z^7) GSV[3,1]+1/(w-z)^11 4 w^3 z^3 (-178 w^6+178 w^7-33 w^8-4556 w^5 z+7546 w^6 z-3446 w^7 z+360 w^8 z-14130 w^4 z^2+44206 w^5 z^2-40936 w^6 z^2+12456 w^7 z^2-810 w^8 z^2+4840 w^3 z^3+30290 w^4 z^3-87930 w^5 z^3+65384 w^6 z^3-14412 w^7 z^3+488 w^8 z^3+21890 w^2 z^4-77770 w^3 z^4+53370 w^4 z^4+31220 w^5 z^4-33130 w^6 z^4+5000 w^7 z^4+6948 w z^5-68098 w^2 z^5+162198 w^3 z^5-133240 w^4 z^5+30760 w^5 z^5+2000 w^6 z^5+306 z^6-11646 w z^6+62616 w^2 z^6-108320 w^3 z^6+70410 w^4 z^6-14000 w^5 z^6-306 z^7+5306 w z^7-18536 w^2 z^7+21700 w^3 z^7-8000 w^4 z^7+55 z^8-524 w z^8+1082 w^2 z^8-608 w^3 z^8) (GSV[3,5]-GSV[3,7])+1/(w-z)^11 2 w^3 z^3 (688 w^5-1458 w^6+866 w^7-121 w^8+19600 w^4 z-56700 w^5 z+53650 w^6 z-18214 w^7 z+1486 w^8 z+90400 w^3 z^2-392282 w^4 z^2+581806 w^5 z^2-356332 w^6 z^2+81062 w^7 z^2-3894 w^8 z^2+106400 w^2 z^3-778384 w^3 z^3+1844638 w^4 z^3-1865058 w^5 z^3+811058 w^6 z^3-121716 w^7 z^3+2712 w^8 z^3+32600 w z^4-495762 w^2 z^4+2008918 w^3 z^4-3306990 w^4 z^4+2432114 w^5 z^4-730750 w^6 z^4+58200 w^7 z^4+1784 z^5-92860 w z^5+755558 w^2 z^5-2115186 w^3 z^5+2540354 w^4 z^5-1307840 w^5 z^5+220800 w^6 z^5-3338 z^6+84666 w z^6-459884 w^2 z^6+923314 w^3 z^6-766830 w^4 z^6+220800 w^5 z^6+1738 z^7-26966 w z^7+100230 w^2 z^7-133172 w^3 z^7+58200 w^4 z^7-209 z^8+1982 w z^8-4390 w^2 z^8+2712 w^3 z^8) (GSV[3,6]-GSV[3,7])-1/(w-z)^10 8 w^3 z^3 (-1+w z) (274 w^4-349 w^5+97 w^6+3524 w^3 z-6513 w^4 z+3327 w^5 z-349 w^6 z+7524 w^2 z^2-23378 w^3 z^2+21939 w^4 z^2-6513 w^5 z^2+274 w^6 z^2+3524 w z^3-23378 w^2 z^3+39994 w^3 z^3-23378 w^4 z^3+3524 w^5 z^3+274 z^4-6513 w z^4+21939 w^2 z^4-23378 w^3 z^4+7524 w^4 z^4-349 z^5+3327 w z^5-6513 w^2 z^5+3524 w^3 z^5+97 z^6-349 w z^6+274 w^2 z^6) (GSV[3,6]-GSV[3,8])+1/(w-z)^11 2 w^3 z^3 (688 w^5-1246 w^6+654 w^7-87 w^8+19600 w^4 z-49124 w^5 z+41438 w^6 z-12986 w^7 z+1054 w^8 z+90400 w^3 z^2-333974 w^4 z^2+438674 w^5 z^2-245756 w^6 z^2+53238 w^7 z^2-2654 w^8 z^2+106400 w^2 z^3-646608 w^3 z^3+1340274 w^4 z^3-1227886 w^5 z^3+500074 w^6 z^3-73732 w^7 z^3+1784 w^8 z^3+32600 w z^4-401494 w^2 z^4+1396674 w^3 z^4-2056010 w^4 z^4+1396674 w^5 z^4-401494 w^6 z^4+32600 w^7 z^4+1784 z^5-73732 w z^5+500074 w^2 z^5-1227886 w^3 z^5+1340274 w^4 z^5-646608 w^5 z^5+106400 w^6 z^5-2654 z^6+53238 w z^6-245756 w^2 z^6+438674 w^3 z^6-333974 w^4 z^6+90400 w^5 z^6+1054 z^7-12986 w z^7+41438 w^2 z^7-49124 w^3 z^7+19600 w^4 z^7-87 z^8+654 w z^8-1246 w^2 z^8+688 w^3 z^8) (GSV[3,7]-GSV[3,9])-1/(w-z)^11 2 w^3 z^3 (1784 w^5-2654 w^6+1054 w^7-87 w^8+32600 w^4 z-73732 w^5 z+53238 w^6 z-12986 w^7 z+654 w^8 z+106400 w^3 z^2-401494 w^4 z^2+500074 w^5 z^2-245756 w^6 z^2+41438 w^7 z^2-1246 w^8 z^2+90400 w^2 z^3-646608 w^3 z^3+1396674 w^4 z^3-1227886 w^5 z^3+438674 w^6 z^3-49124 w^7 z^3+688 w^8 z^3+19600 w z^4-333974 w^2 z^4+1340274 w^3 z^4-2056010 w^4 z^4+1340274 w^5 z^4-333974 w^6 z^4+19600 w^7 z^4+688 z^5-49124 w z^5+438674 w^2 z^5-1227886 w^3 z^5+1396674 w^4 z^5-646608 w^5 z^5+90400 w^6 z^5-1246 z^6+41438 w z^6-245756 w^2 z^6+500074 w^3 z^6-401494 w^4 z^6+106400 w^5 z^6+654 z^7-12986 w z^7+53238 w^2 z^7-73732 w^3 z^7+32600 w^4 z^7-87 z^8+1054 w z^8-2654 w^2 z^8+1784 w^3 z^8) (GSV[3,6]-GSV[3,10])-1/(w-z)^11 4 w^3 z^3 (-64 w^6+64 w^7-11 w^8-1196 w^5 z+2050 w^6 z-930 w^7 z+82 w^8 z-3880 w^4 z^2+11946 w^5 z^2-10840 w^6 z^2+3040 w^7 z^2-136 w^8 z^2-4840 w^3 z^3+23740 w^4 z^3-37134 w^5 z^3+21468 w^6 z^3-3644 w^7 z^3+60 w^8 z^3-3880 w^2 z^4+23740 w^3 z^4-53370 w^4 z^4+51010 w^5 z^4-18640 w^6 z^4+1500 w^7 z^4-1196 w z^5+11946 w^2 z^5-37134 w^3 z^5+51010 w^4 z^5-30760 w^5 z^5+6000 w^6 z^5-64 z^6+2050 w z^6-10840 w^2 z^6+21468 w^3 z^6-18640 w^4 z^6+6000 w^5 z^6+64 z^7-930 w z^7+3040 w^2 z^7-3644 w^3 z^7+1500 w^4 z^7-11 z^8+82 w z^8-136 w^2 z^8+60 w^3 z^8) (GSV[3,6]-GSV[3,12])+1/(w-z)^11 16 w^3 z^3 (-6 w^6+6 w^7-w^8-264 w^5 z+420 w^6 z-178 w^7 z+15 w^8 z-1830 w^4 z^2+4584 w^5 z^2-3592 w^6 z^2+915 w^7 z^2-42 w^8 z^2-3360 w^3 z^3+13890 w^4 z^3-18454 w^5 z^3+9345 w^6 z^3-1488 w^7 z^3+30 w^8 z^3-1830 w^2 z^4+13890 w^3 z^4-31150 w^4 z^4+27525 w^5 z^4-9210 w^6 z^4+750 w^7 z^4-264 w z^5+4584 w^2 z^5-18454 w^3 z^5+27525 w^4 z^5-16320 w^5 z^5+3000 w^6 z^5-6 z^6+420 w z^6-3592 w^2 z^6+9345 w^3 z^6-9210 w^4 z^6+3000 w^5 z^6+6 z^7-178 w z^7+915 w^2 z^7-1488 w^3 z^7+750 w^4 z^7-z^8+15 w z^8-42 w^2 z^8+30 w^3 z^8) (2 GSV[4,2]-2 GSV[4,11]+2 GSV[4,14]-GSV[4,17])-1/(w-z)^11 8 w^3 z^3 (30 w^5-48 w^6+21 w^7-2 w^8+750 w^4 z-1752 w^5 z+1335 w^6 z-356 w^7 z+21 w^8 z+3000 w^3 z^2-11040 w^4 z^2+13929 w^5 z^2-7184 w^6 z^2+1335 w^7 z^2-48 w^8 z^2+3000 w^2 z^3-19680 w^3 z^3+41415 w^4 z^3-36908 w^5 z^3+13929 w^6 z^3-1752 w^7 z^3+30 w^8 z^3+750 w z^4-11040 w^2 z^4+41415 w^3 z^4-62300 w^4 z^4+41415 w^5 z^4-11040 w^6 z^4+750 w^7 z^4+30 z^5-1752 w z^5+13929 w^2 z^5-36908 w^3 z^5+41415 w^4 z^5-19680 w^5 z^5+3000 w^6 z^5-48 z^6+1335 w z^6-7184 w^2 z^6+13929 w^3 z^6-11040 w^4 z^6+3000 w^5 z^6+21 z^7-356 w z^7+1335 w^2 z^7-1752 w^3 z^7+750 w^4 z^7-2 z^8+21 w z^8-48 w^2 z^8+30 w^3 z^8) (8 GSV[4,2]+2 GSV[4,6]-2 GSV[4,10]+2 GSV[4,14]-2 GSV[4,15]-4 GSV[4,16]+GSV[4,18]))+Color[es2] (-(1/(3 (w-z)^8)) w^3 z^3 (5554 w^3-6773 w^4+1640 w^5+39674 w^2 z-84452 w^3 z+50288 w^4 z-6773 w^5 z+39674 w z^2-179374 w^2 z^2+219440 w^3 z^2-84452 w^4 z^2+5554 w^5 z^2+5554 z^3-84452 w z^3+219440 w^2 z^3-179374 w^3 z^3+39674 w^4 z^3-6773 z^4+50288 w z^4-84452 w^2 z^4+39674 w^3 z^4+1640 z^5-6773 w z^5+5554 w^2 z^5) GSV[0,1]+1/(6 (w-z)^10) w^3 z^3 (-4848 w^5+5266 w^6-1101 w^7-129024 w^4 z+232776 w^5 z-118027 w^6 z+14084 w^7 z-529824 w^3 z^2+1607046 w^4 z^2-1532745 w^5 z^2+501440 w^6 z^2-36100 w^7 z^2-529824 w^2 z^3+2946784 w^3 z^3-4985087 w^4 z^3+3223132 w^5 z^3-701820 w^6 z^3+24500 w^7 z^3-129024 w z^4+1607046 w^2 z^4-4985087 w^3 z^4+5796608 w^4 z^4-2580560 w^5 z^4+309832 w^6 z^4-4848 z^5+232776 w z^5-1532745 w^2 z^5+3223132 w^3 z^5-2580560 w^4 z^5+658728 w^5 z^5+5266 z^6-118027 w z^6+501440 w^2 z^6-701820 w^3 z^6+309832 w^4 z^6-1101 z^7+14084 w z^7-36100 w^2 z^7+24500 w^3 z^7) GSV[1,1]-1/(3 (w-z)^10) w^3 z^3 (12250 w^4-20474 w^5+9675 w^6-1101 w^7+154916 w^3 z-415422 w^4 z+367108 w^5 z-118027 w^6 z+9675 w^7 z+329364 w^2 z^2-1555192 w^3 z^2+2415089 w^4 z^2-1532745 w^5 z^2+367108 w^6 z^2-20474 w^7 z^2+154916 w z^3-1555192 w^2 z^3+4371696 w^3 z^3-4985087 w^4 z^3+2415089 w^5 z^3-415422 w^6 z^3+12250 w^7 z^3+12250 z^4-415422 w z^4+2415089 w^2 z^4-4985087 w^3 z^4+4371696 w^4 z^4-1555192 w^5 z^4+154916 w^6 z^4-20474 z^5+367108 w z^5-1532745 w^2 z^5+2415089 w^3 z^5-1555192 w^4 z^5+329364 w^5 z^5+9675 z^6-118027 w z^6+367108 w^2 z^6-415422 w^3 z^6+154916 w^4 z^6-1101 z^7+9675 w z^7-20474 w^2 z^7+12250 w^3 z^7) GSV[1,2]-1/(3 (w-z)^10) 2 w^3 z^3 (162 w^6-81 w^7+11292 w^5 z-11859 w^6 z+2262 w^7 z+93738 w^4 z^2-174483 w^5 z^2+85888 w^6 z^2-8507 w^7 z^2+181152 w^3 z^3-596649 w^4 z^3+569474 w^5 z^3-165417 w^6 z^3+7318 w^7 z^3+93738 w^2 z^4-596649 w^3 z^4+1033968 w^4 z^4-609148 w^5 z^4+91484 w^6 z^4+11292 w z^5-174483 w^2 z^5+569474 w^3 z^5-609148 w^4 z^5+193932 w^5 z^5+162 z^6-11859 w z^6+85888 w^2 z^6-165417 w^3 z^6+91484 w^4 z^6-81 z^7+2262 w z^7-8507 w^2 z^7+7318 w^3 z^7) GSV[2,2]+1/(3 (w-z)^11) w^3 z^3 (-3144 w^5+4061 w^6-1064 w^7-58 w^8-85800 w^4 z+159322 w^5 z-75698 w^6 z-812 w^7 z+3136 w^8 z-379200 w^3 z^2+1145085 w^4 z^2-1028954 w^5 z^2+209724 w^6 z^2+69294 w^7 z^2-12953 w^8 z^2-427200 w^2 z^3+2518336 w^3 z^3-4318552 w^4 z^3+2587492 w^5 z^3-226674 w^6 z^3-154498 w^7 z^3+11492 w^8 z^3-124800 w z^4+1881755 w^2 z^4-6300820 w^3 z^4+7780352 w^4 z^4-3564392 w^5 z^4+257623 w^6 z^4+82532 w^7 z^4-6432 z^5+431142 w z^5-3176674 w^2 z^5+7456332 w^3 z^5-7054980 w^4 z^5+2518336 w^5 z^5-174304 w^6 z^5+19755 z^6-482658 w z^6+2304708 w^2 z^6-3978954 w^3 z^6+2769217 w^4 z^6-632096 w^5 z^6-14220 z^7+191484 w z^7-627650 w^2 z^7+744962 w^3 z^7-293132 w^4 z^7+2298 z^8-18420 w z^8+36769 w^2 z^8-21068 w^3 z^8) GSV[2,3]+1/(3 (w-z)^11) w^3 z^3 (6432 w^5-19755 w^6+14220 w^7-2298 w^8+124800 w^4 z-431142 w^5 z+482658 w^6 z-191484 w^7 z+18420 w^8 z+427200 w^3 z^2-1881755 w^4 z^2+3176674 w^5 z^2-2304708 w^6 z^2+627650 w^7 z^2-36769 w^8 z^2+379200 w^2 z^3-2518336 w^3 z^3+6300820 w^4 z^3-7456332 w^5 z^3+3978954 w^6 z^3-744962 w^7 z^3+21068 w^8 z^3+85800 w z^4-1145085 w^2 z^4+4318552 w^3 z^4-7780352 w^4 z^4+7054980 w^5 z^4-2769217 w^6 z^4+293132 w^7 z^4+3144 z^5-159322 w z^5+1028954 w^2 z^5-2587492 w^3 z^5+3564392 w^4 z^5-2518336 w^5 z^5+632096 w^6 z^5-4061 z^6+75698 w z^6-209724 w^2 z^6+226674 w^3 z^6-257623 w^4 z^6+174304 w^5 z^6+1064 z^7+812 w z^7-69294 w^2 z^7+154498 w^3 z^7-82532 w^4 z^7+58 z^8-3136 w z^8+12953 w^2 z^8-11492 w^3 z^8) GSV[2,4]-1/(3 (w-z)^10) 4 w^3 z^3 (4481 w^4-8177 w^5+4339 w^6-589 w^7+56314 w^3 z-154587 w^4 z+142327 w^5 z-48663 w^6 z+4339 w^7 z+119538 w^2 z^2-560620 w^3 z^2+879827 w^4 z^2-572409 w^5 z^2+142327 w^6 z^2-8177 w^7 z^2+56314 w z^3-560620 w^2 z^3+1563934 w^3 z^3-1789619 w^4 z^3+879827 w^5 z^3-154587 w^6 z^3+4481 w^7 z^3+4481 z^4-154587 w z^4+879827 w^2 z^4-1789619 w^3 z^4+1563934 w^4 z^4-560620 w^5 z^4+56314 w^6 z^4-8177 z^5+142327 w z^5-572409 w^2 z^5+879827 w^3 z^5-560620 w^4 z^5+119538 w^5 z^5+4339 z^6-48663 w z^6+142327 w^2 z^6-154587 w^3 z^6+56314 w^4 z^6-589 z^7+4339 w z^7-8177 w^2 z^7+4481 w^3 z^7) GSV[2,5]+1/(w-z)^10 96 w^3 z^3 (6 w^6-3 w^7+264 w^5 z-285 w^6 z+55 w^7 z+1830 w^4 z^2-3537 w^5 z^2+1790 w^6 z^2-175 w^7 z^2+3360 w^3 z^3-11295 w^4 z^3+11035 w^5 z^3-3255 w^6 z^3+137 w^7 z^3+1830 w^2 z^4-11295 w^3 z^4+19600 w^4 z^4-11690 w^5 z^4+1762 w^6 z^4+264 w z^5-3537 w^2 z^5+11035 w^3 z^5-11690 w^4 z^5+3762 w^5 z^5+6 z^6-285 w z^6+1790 w^2 z^6-3255 w^3 z^6+1762 w^4 z^6-3 z^7+55 w z^7-175 w^2 z^7+137 w^3 z^7) GSV[3,1]+1/(w-z)^11 4 w^3 z^3 (60 w^5-286 w^6+232 w^7-39 w^8+1500 w^4 z-8588 w^5 z+11056 w^6 z-4514 w^7 z+432 w^8 z+6000 w^3 z^2-39870 w^4 z^2+81232 w^5 z^2-62488 w^6 z^2+16956 w^7 z^2-990 w^8 z^2+6000 w^2 z^3-41240 w^3 z^3+140900 w^4 z^3-198654 w^5 z^3+111932 w^6 z^3-20892 w^7 z^3+608 w^8 z^3+1500 w z^4-3850 w^2 z^4+32840 w^3 z^4-133530 w^4 z^4+169100 w^5 z^4-73630 w^6 z^4+8000 w^7 z^4+60 z^5+2916 w z^5-31072 w^2 z^5+51474 w^3 z^5+4640 w^4 z^5-41240 w^5 z^5+14000 w^6 z^5+198 z^6-8136 w z^6+41064 w^2 z^6-61772 w^3 z^6+29910 w^4 z^6-2000 w^5 z^6-252 z^7+4238 w z^7-14036 w^2 z^7+15220 w^3 z^7-5000 w^4 z^7+49 z^8-452 w z^8+902 w^2 z^8-488 w^3 z^8) (GSV[3,5]-GSV[3,7])+1/(w-z)^11 2 w^3 z^3 (688 w^5-1422 w^6+830 w^7-115 w^8+19600 w^4 z-54756 w^5 z+50590 w^6 z-16930 w^7 z+1378 w^8 z+90400 w^3 z^2-377702 w^4 z^2+545842 w^5 z^2-328516 w^6 z^2+74042 w^7 z^2-3570 w^8 z^2+106400 w^2 z^3-751024 w^3 z^3+1732498 w^4 z^3-1717494 w^5 z^3+737006 w^6 z^3-109980 w^7 z^3+2472 w^8 z^3+32600 w z^4-481182 w^2 z^4+1896778 w^3 z^4-3055530 w^4 z^4+2210894 w^5 z^4-657130 w^6 z^4+52200 w^7 z^4+1784 z^5-90916 w z^5+719594 w^2 z^5-1967622 w^3 z^5+2319134 w^4 z^5-1176800 w^5 z^5+196800 w^6 z^5-3302 z^6+81606 w z^6-432068 w^2 z^6+849262 w^3 z^6-693210 w^4 z^6+196800 w^5 z^6+1702 z^7-25682 w z^7+93210 w^2 z^7-121436 w^3 z^7+52200 w^4 z^7-203 z^8+1874 w z^8-4066 w^2 z^8+2472 w^3 z^8) (GSV[3,6]-GSV[3,7])-1/(w-z)^10 8 w^3 z^3 (-1+w z) (274 w^4-349 w^5+97 w^6+3524 w^3 z-6513 w^4 z+3327 w^5 z-349 w^6 z+7524 w^2 z^2-23378 w^3 z^2+21939 w^4 z^2-6513 w^5 z^2+274 w^6 z^2+3524 w z^3-23378 w^2 z^3+39994 w^3 z^3-23378 w^4 z^3+3524 w^5 z^3+274 z^4-6513 w z^4+21939 w^2 z^4-23378 w^3 z^4+7524 w^4 z^4-349 z^5+3327 w z^5-6513 w^2 z^5+3524 w^3 z^5+97 z^6-349 w z^6+274 w^2 z^6) (GSV[3,6]-GSV[3,8])+1/(w-z)^11 8 w^3 z^3 (202 w^5-361 w^6+186 w^7-24 w^8+5650 w^4 z-14054 w^5 z+11732 w^6 z-3620 w^7 z+286 w^8 z+25600 w^3 z^2-94541 w^4 z^2+123686 w^5 z^2-68738 w^6 z^2+14682 w^7 z^2-713 w^8 z^2+29600 w^2 z^3-181272 w^3 z^3+376356 w^4 z^3-343888 w^5 z^3+139036 w^6 z^3-20206 w^7 z^3+476 w^8 z^3+8900 w z^4-111421 w^2 z^4+390456 w^3 z^4-576020 w^4 z^4+390456 w^5 z^4-111421 w^6 z^4+8900 w^7 z^4+476 z^5-20206 w z^5+139036 w^2 z^5-343888 w^3 z^5+376356 w^4 z^5-181272 w^5 z^5+29600 w^6 z^5-713 z^6+14682 w z^6-68738 w^2 z^6+123686 w^3 z^6-94541 w^4 z^6+25600 w^5 z^6+286 z^7-3620 w z^7+11732 w^2 z^7-14054 w^3 z^7+5650 w^4 z^7-24 z^8+186 w z^8-361 w^2 z^8+202 w^3 z^8) (GSV[3,7]-GSV[3,9])-1/(w-z)^11 8 w^3 z^3 (476 w^5-713 w^6+286 w^7-24 w^8+8900 w^4 z-20206 w^5 z+14682 w^6 z-3620 w^7 z+186 w^8 z+29600 w^3 z^2-111421 w^4 z^2+139036 w^5 z^2-68738 w^6 z^2+11732 w^7 z^2-361 w^8 z^2+25600 w^2 z^3-181272 w^3 z^3+390456 w^4 z^3-343888 w^5 z^3+123686 w^6 z^3-14054 w^7 z^3+202 w^8 z^3+5650 w z^4-94541 w^2 z^4+376356 w^3 z^4-576020 w^4 z^4+376356 w^5 z^4-94541 w^6 z^4+5650 w^7 z^4+202 z^5-14054 w z^5+123686 w^2 z^5-343888 w^3 z^5+390456 w^4 z^5-181272 w^5 z^5+25600 w^6 z^5-361 z^6+11732 w z^6-68738 w^2 z^6+139036 w^3 z^6-111421 w^4 z^6+29600 w^5 z^6+186 z^7-3620 w z^7+14682 w^2 z^7-20206 w^3 z^7+8900 w^4 z^7-24 z^8+286 w z^8-713 w^2 z^8+476 w^3 z^8) (GSV[3,6]-GSV[3,10])+1/(w-z)^11 4 w^3 z^3 (60 w^5-44 w^6-10 w^7+5 w^8+1500 w^4 z-2836 w^5 z+1460 w^6 z-138 w^7 z-10 w^8 z+6000 w^3 z^2-21860 w^4 z^2+25080 w^5 z^2-10712 w^6 z^2+1460 w^7 z^2-44 w^8 z^2+6000 w^2 z^3-41240 w^3 z^3+86870 w^4 z^3-73590 w^5 z^3+25080 w^6 z^3-2836 w^7 z^3+60 w^8 z^3+1500 w z^4-21860 w^2 z^4+86870 w^3 z^4-133530 w^4 z^4+86870 w^5 z^4-21860 w^6 z^4+1500 w^7 z^4+60 z^5-2836 w z^5+25080 w^2 z^5-73590 w^3 z^5+86870 w^4 z^5-41240 w^5 z^5+6000 w^6 z^5-44 z^6+1460 w z^6-10712 w^2 z^6+25080 w^3 z^6-21860 w^4 z^6+6000 w^5 z^6-10 z^7-138 w z^7+1460 w^2 z^7-2836 w^3 z^7+1500 w^4 z^7+5 z^8-10 w z^8-44 w^2 z^8+60 w^3 z^8) (GSV[3,6]-GSV[3,12])+1/(w-z)^11 16 w^3 z^3 (-6 w^6+6 w^7-w^8-264 w^5 z+420 w^6 z-178 w^7 z+15 w^8 z-1830 w^4 z^2+4584 w^5 z^2-3592 w^6 z^2+915 w^7 z^2-42 w^8 z^2-3360 w^3 z^3+13890 w^4 z^3-18454 w^5 z^3+9345 w^6 z^3-1488 w^7 z^3+30 w^8 z^3-1830 w^2 z^4+13890 w^3 z^4-31150 w^4 z^4+27525 w^5 z^4-9210 w^6 z^4+750 w^7 z^4-264 w z^5+4584 w^2 z^5-18454 w^3 z^5+27525 w^4 z^5-16320 w^5 z^5+3000 w^6 z^5-6 z^6+420 w z^6-3592 w^2 z^6+9345 w^3 z^6-9210 w^4 z^6+3000 w^5 z^6+6 z^7-178 w z^7+915 w^2 z^7-1488 w^3 z^7+750 w^4 z^7-z^8+15 w z^8-42 w^2 z^8+30 w^3 z^8) (2 GSV[4,2]-2 GSV[4,11]+2 GSV[4,14]-GSV[4,17])-1/(w-z)^11 8 w^3 z^3 (30 w^5-48 w^6+21 w^7-2 w^8+750 w^4 z-1752 w^5 z+1335 w^6 z-356 w^7 z+21 w^8 z+3000 w^3 z^2-11040 w^4 z^2+13929 w^5 z^2-7184 w^6 z^2+1335 w^7 z^2-48 w^8 z^2+3000 w^2 z^3-19680 w^3 z^3+41415 w^4 z^3-36908 w^5 z^3+13929 w^6 z^3-1752 w^7 z^3+30 w^8 z^3+750 w z^4-11040 w^2 z^4+41415 w^3 z^4-62300 w^4 z^4+41415 w^5 z^4-11040 w^6 z^4+750 w^7 z^4+30 z^5-1752 w z^5+13929 w^2 z^5-36908 w^3 z^5+41415 w^4 z^5-19680 w^5 z^5+3000 w^6 z^5-48 z^6+1335 w z^6-7184 w^2 z^6+13929 w^3 z^6-11040 w^4 z^6+3000 w^5 z^6+21 z^7-356 w z^7+1335 w^2 z^7-1752 w^3 z^7+750 w^4 z^7-2 z^8+21 w z^8-48 w^2 z^8+30 w^3 z^8) (8 GSV[4,2]+2 GSV[4,6]-2 GSV[4,10]+2 GSV[4,14]-2 GSV[4,15]-4 GSV[4,16]+GSV[4,18]))+Color[es1] (-(1/(w-z)^8) w^3 z^3 (-774 w^3+87 w^4+212 w^5-6638 w^2 z+1548 w^3 z+6428 w^4 z-1915 w^5 z-6638 w z^2+3386 w^2 z^2+27848 w^3 z^2-23092 w^4 z^2+2390 w^5 z^2-774 z^3+1548 w z^3+27848 w^2 z^3-48610 w^3 z^3+16518 w^4 z^3+87 z^4+6428 w z^4-23092 w^2 z^4+16518 w^3 z^4+212 z^5-1915 w z^5+2390 w^2 z^5) GSV[0,1]+1/(2 (w-z)^10) w^3 z^3 (-2968 w^5+3574 w^6-873 w^7-131000 w^4 z+231296 w^5 z-117535 w^6 z+14724 w^7 z-619584 w^3 z^2+1793346 w^4 z^2-1659477 w^5 z^2+538256 w^6 z^2-40076 w^7 z^2-619584 w^2 z^3+3389232 w^3 z^3-5577923 w^4 z^3+3524060 w^5 z^3-761380 w^6 z^3+27420 w^7 z^3-131000 w z^4+1793346 w^2 z^4-5577923 w^3 z^4+6377824 w^4 z^4-2786592 w^5 z^4+332040 w^6 z^4-2968 z^5+231296 w z^5-1659477 w^2 z^5+3524060 w^3 z^5-2786592 w^4 z^5+698328 w^5 z^5+3574 z^6-117535 w z^6+538256 w^2 z^6-761380 w^3 z^6+332040 w^4 z^6-873 z^7+14724 w z^7-40076 w^2 z^7+27420 w^3 z^7) GSV[1,1]-1/(2 (w-z)^10) w^3 z^3 (30340 w^4-49476 w^5+22156 w^6-2241 w^7+354248 w^3 z-944524 w^4 z+820616 w^5 z-254759 w^6 z+19906 w^7 z+737928 w^2 z^2-3482384 w^3 z^2+5375180 w^4 z^2-3364029 w^5 z^2+787068 w^6 z^2-43984 w^7 z^2+354248 w z^3-3482384 w^2 z^3+9721376 w^3 z^3-11000731 w^4 z^3+5262998 w^5 z^3-891392 w^6 z^3+27420 w^7 z^3+30340 z^4-944524 w z^4+5375180 w^2 z^4-11000731 w^3 z^4+9568056 w^4 z^4-3361296 w^5 z^4+332040 w^6 z^4-49476 z^5+820616 w z^5-3364029 w^2 z^5+5262998 w^3 z^5-3361296 w^4 z^5+698328 w^5 z^5+22156 z^6-254759 w z^6+787068 w^2 z^6-891392 w^3 z^6+332040 w^4 z^6-2241 z^7+19906 w z^7-43984 w^2 z^7+27420 w^3 z^7) GSV[1,2]+1/(w-z)^10 2 w^3 z^3 (18 w^6-9 w^7+972 w^5 z-1035 w^6 z+198 w^7 z+7290 w^4 z^2-13851 w^5 z^2+6912 w^6 z^2-675 w^7 z^2+13680 w^3 z^3-45585 w^4 z^3+44070 w^5 z^3-12885 w^6 z^3+548 w^7 z^3+7290 w^2 z^4-45585 w^3 z^4+79080 w^4 z^4-46920 w^5 z^4+7048 w^6 z^4+972 w z^5-13851 w^2 z^5+44070 w^3 z^5-46920 w^4 z^5+15048 w^5 z^5+18 z^6-1035 w z^6+6912 w^2 z^6-12885 w^3 z^6+7048 w^4 z^6-9 z^7+198 w z^7-675 w^2 z^7+548 w^3 z^7) GSV[2,2]-1/(w-z)^11 w^3 z^3 (7580 w^5-11721 w^6+4814 w^7-397 w^8+266108 w^4 z-578586 w^5 z+403792 w^6 z-95466 w^7 z+4640 w^8 z+1417664 w^3 z^2-4591425 w^4 z^2+5142684 w^5 z^2-2333492 w^6 z^2+369018 w^7 z^2-10654 w^8 z^2+1875456 w^2 z^3-10104384 w^3 z^3+18256714 w^4 z^3-14112358 w^5 z^3+4563358 w^6 z^3-471500 w^7 z^3+6458 w^8 z^3+641772 w z^4-7068159 w^2 z^4+21804770 w^3 z^4-27879740 w^4 z^4+15826924 w^5 z^4-3526566 w^6 z^4+188954 w^7 z^4+40140 z^5-1466118 w z^5+8935752 w^2 z^5-19516146 w^3 z^5+18506340 w^4 z^5-7412096 w^5 z^5+914432 w^6 z^5-60855 z^6+1100844 w z^6-4623388 w^2 z^6+7430786 w^3 z^6-4979698 w^4 z^6+1135328 w^5 z^6+26070 z^7-299902 w z^7+898038 w^2 z^7-996372 w^3 z^7+370286 w^4 z^7-2791 z^8+20976 w z^8-40074 w^2 z^8+22190 w^3 z^8) GSV[2,3]+1/(w-z)^11 w^3 z^3 (40140 w^5-60855 w^6+26070 w^7-2791 w^8+641772 w^4 z-1466118 w^5 z+1100844 w^6 z-299902 w^7 z+20976 w^8 z+1875456 w^3 z^2-7068159 w^4 z^2+8935752 w^5 z^2-4623388 w^6 z^2+898038 w^7 z^2-40074 w^8 z^2+1417664 w^2 z^3-10104384 w^3 z^3+21804770 w^4 z^3-19516146 w^5 z^3+7430786 w^6 z^3-996372 w^7 z^3+22190 w^8 z^3+266108 w z^4-4591425 w^2 z^4+18256714 w^3 z^4-27879740 w^4 z^4+18506340 w^5 z^4-4979698 w^6 z^4+370286 w^7 z^4+7580 z^5-578586 w z^5+5142684 w^2 z^5-14112358 w^3 z^5+15826924 w^4 z^5-7412096 w^5 z^5+1135328 w^6 z^5-11721 z^6+403792 w z^6-2333492 w^2 z^6+4563358 w^3 z^6-3526566 w^4 z^6+914432 w^5 z^6+4814 z^7-95466 w z^7+369018 w^2 z^7-471500 w^3 z^7+188954 w^4 z^7-397 z^8+4640 w z^8-10654 w^2 z^8+6458 w^3 z^8) GSV[2,4]-1/(w-z)^10 2 w^3 z^3 (8414 w^4-15385 w^5+8186 w^6-1116 w^7+105580 w^3 z-290031 w^4 z+267326 w^5 z-91556 w^6 z+8186 w^7 z+224028 w^2 z^2-1050632 w^3 z^2+1649434 w^4 z^2-1073880 w^5 z^2+267326 w^6 z^2-15385 w^7 z^2+105580 w z^3-1050632 w^2 z^3+2930348 w^3 z^3-3353608 w^4 z^3+1649434 w^5 z^3-290031 w^6 z^3+8414 w^7 z^3+8414 z^4-290031 w z^4+1649434 w^2 z^4-3353608 w^3 z^4+2930348 w^4 z^4-1050632 w^5 z^4+105580 w^6 z^4-15385 z^5+267326 w z^5-1073880 w^2 z^5+1649434 w^3 z^5-1050632 w^4 z^5+224028 w^5 z^5+8186 z^6-91556 w z^6+267326 w^2 z^6-290031 w^3 z^6+105580 w^4 z^6-1116 z^7+8186 w z^7-15385 w^2 z^7+8414 w^3 z^7) GSV[2,5]+1/(w-z)^10 192 w^3 z^3 (-w-z+w z) (60 w^4-60 w^5+11 w^6+1440 w^3 z-2340 w^4 z+1034 w^5 z-100 w^6 z+4560 w^2 z^2-12720 w^3 z^2+10675 w^4 z^2-2850 w^5 z^2+137 w^6 z^2+1440 w z^3-12720 w^2 z^3+21920 w^3 z^3-12170 w^4 z^3+1762 w^5 z^3+60 z^4-2340 w z^4+10675 w^2 z^4-12170 w^3 z^4+3762 w^4 z^4-60 z^5+1034 w z^5-2850 w^2 z^5+1762 w^3 z^5+11 z^6-100 w z^6+137 w^2 z^6) GSV[3,1]-1/(w-z)^11 6 w^3 z^3 (-6 w^6+6 w^7-w^8-324 w^5 z+510 w^6 z-214 w^7 z+18 w^8 z-2430 w^4 z^2+5994 w^5 z^2-4636 w^6 z^2+1170 w^7 z^2-54 w^8 z^2-4560 w^3 z^3+18690 w^4 z^3-24594 w^5 z^3+12342 w^6 z^3-1956 w^7 z^3+40 w^8 z^3-2430 w^2 z^4+18690 w^3 z^4-41910 w^4 z^4+36870 w^5 z^4-12270 w^6 z^4+1000 w^7 z^4-324 w z^5+5994 w^2 z^5-24594 w^3 z^5+36870 w^4 z^5-21840 w^5 z^5+4000 w^6 z^5-6 z^6+510 w z^6-4636 w^2 z^6+12342 w^3 z^6-12270 w^4 z^6+4000 w^5 z^6+6 z^7-214 w z^7+1170 w^2 z^7-1956 w^3 z^7+1000 w^4 z^7-z^8+18 w z^8-54 w^2 z^8+40 w^3 z^8) (GSV[3,6]-GSV[3,7])+1/(w-z)^11 24 w^3 z^3 (374 w^5-564 w^6+241 w^7-26 w^8+10550 w^4 z-22728 w^5 z+16247 w^6 z-4284 w^7 z+298 w^8 z+48200 w^3 z^2-158340 w^4 z^2+181341 w^5 z^2-87370 w^6 z^2+16296 w^7 z^2-725 w^8 z^2+56200 w^2 z^3-314880 w^3 z^3+582231 w^4 z^3-466160 w^5 z^3+164274 w^6 z^3-21250 w^7 z^3+476 w^8 z^3+17050 w z^4-201090 w^2 z^4+637401 w^3 z^4-830930 w^4 z^4+490742 w^5 z^4-122213 w^6 z^4+8900 w^7 z^4+922 z^5-37920 w z^5+240129 w^2 z^5-528692 w^3 z^5+503702 w^4 z^5-208436 w^5 z^5+29600 w^6 z^5-1386 z^6+26951 w z^6-113258 w^2 z^6+176988 w^3 z^6-114353 w^4 z^6+25600 w^5 z^6+559 z^7-6472 w z^7+18138 w^2 z^7-17962 w^3 z^7+5650 w^4 z^7-48 z^8+322 w z^8-497 w^2 z^8+202 w^3 z^8) (GSV[3,5]-GSV[3,10])+1/(w-z)^10 24 w^3 z^3 (-w-z+w z) (59 w^4-59 w^5+11 w^6+1444 w^3 z-2343 w^4 z+1035 w^5 z-101 w^6 z+4554 w^2 z^2-12718 w^3 z^2+10671 w^4 z^2-2847 w^5 z^2+137 w^6 z^2+1444 w z^3-12718 w^2 z^3+21926 w^3 z^3-12172 w^4 z^3+1762 w^5 z^3+59 z^4-2343 w z^4+10671 w^2 z^4-12172 w^3 z^4+3762 w^4 z^4-59 z^5+1035 w z^5-2847 w^2 z^5+1762 w^3 z^5+11 z^6-101 w z^6+137 w^2 z^6) (GSV[3,8]-GSV[3,10])-1/(w-z)^11 6 w^3 z^3 (768 w^5-1378 w^6+714 w^7-93 w^8+21600 w^4 z-53852 w^5 z+45098 w^6 z-13982 w^7 z+1114 w^8 z+98400 w^3 z^2-363434 w^4 z^2+476054 w^5 z^2-265220 w^6 z^2+56898 w^7 z^2-2786 w^8 z^2+114400 w^2 z^3-698928 w^3 z^3+1450374 w^4 z^3-1326330 w^5 z^3+537454 w^6 z^3-78460 w^7 z^3+1864 w^8 z^3+34600 w z^4-430954 w^2 z^4+1506774 w^3 z^4-2221390 w^4 z^4+1506774 w^5 z^4-430954 w^6 z^4+34600 w^7 z^4+1864 z^5-78460 w z^5+537454 w^2 z^5-1326330 w^3 z^5+1450374 w^4 z^5-698928 w^5 z^5+114400 w^6 z^5-2786 z^6+56898 w z^6-265220 w^2 z^6+476054 w^3 z^6-363434 w^4 z^6+98400 w^5 z^6+1114 z^7-13982 w z^7+45098 w^2 z^7-53852 w^3 z^7+21600 w^4 z^7-93 z^8+714 w z^8-1378 w^2 z^8+768 w^3 z^8) (GSV[3,9]-GSV[3,10])+1/(w-z)^11 24 w^3 z^3 (648 w^5-975 w^6+400 w^7-37 w^8+13800 w^4 z-30324 w^5 z+21599 w^6 z-5378 w^7 z+310 w^8 z+52200 w^3 z^2-179715 w^4 z^2+210735 w^5 z^2-100314 w^6 z^2+17217 w^7 z^2-611 w^8 z^2+52200 w^2 z^3-314880 w^3 z^3+609816 w^4 z^3-497426 w^5 z^3+170631 w^6 z^3-19606 w^7 z^3+339 w^8 z^3+13800 w z^4-179715 w^2 z^4+609816 w^3 z^4-830930 w^4 z^4+497222 w^5 z^4-118283 w^6 z^4+7275 w^7 z^4+648 z^5-30324 w z^5+210735 w^2 z^5-497426 w^3 z^5+497222 w^4 z^5-208436 w^5 z^5+27600 w^6 z^5-975 z^6+21599 w z^6-100314 w^2 z^6+170631 w^3 z^6-118283 w^4 z^6+27600 w^5 z^6+400 z^7-5378 w z^7+17217 w^2 z^7-19606 w^3 z^7+7275 w^4 z^7-37 z^8+310 w z^8-611 w^2 z^8+339 w^3 z^8) (GSV[3,10]-GSV[3,12])+1/(w-z)^11 24 w^3 z^3 (50 w^5-78 w^6+33 w^7-3 w^8+1250 w^4 z-2832 w^5 z+2085 w^6 z-534 w^7 z+30 w^8 z+5000 w^3 z^2-17790 w^4 z^2+21687 w^5 z^2-10776 w^6 z^2+1920 w^7 z^2-66 w^8 z^2+5000 w^2 z^3-31680 w^3 z^3+64395 w^4 z^3-55362 w^5 z^3+20100 w^6 z^3-2424 w^7 z^3+40 w^8 z^3+1250 w z^4-17790 w^2 z^4+64395 w^3 z^4-93450 w^4 z^4+59850 w^5 z^4-15330 w^6 z^4+1000 w^7 z^4+50 z^5-2832 w z^5+21687 w^2 z^5-55362 w^3 z^5+59850 w^4 z^5-27360 w^5 z^5+4000 w^6 z^5-78 z^6+2085 w z^6-10776 w^2 z^6+20100 w^3 z^6-15330 w^4 z^6+4000 w^5 z^6+33 z^7-534 w z^7+1920 w^2 z^7-2424 w^3 z^7+1000 w^4 z^7-3 z^8+30 w z^8-66 w^2 z^8+40 w^3 z^8) (2 GSV[4,10]-8 GSV[4,11]+8 GSV[4,14]+2 GSV[4,15]+GSV[4,18]-2 GSV[4,19])-1/(w-z)^11 48 w^3 z^3 (30 w^5-48 w^6+21 w^7-2 w^8+750 w^4 z-1752 w^5 z+1335 w^6 z-356 w^7 z+21 w^8 z+3000 w^3 z^2-11040 w^4 z^2+13929 w^5 z^2-7184 w^6 z^2+1335 w^7 z^2-48 w^8 z^2+3000 w^2 z^3-19680 w^3 z^3+41415 w^4 z^3-36908 w^5 z^3+13929 w^6 z^3-1752 w^7 z^3+30 w^8 z^3+750 w z^4-11040 w^2 z^4+41415 w^3 z^4-62300 w^4 z^4+41415 w^5 z^4-11040 w^6 z^4+750 w^7 z^4+30 z^5-1752 w z^5+13929 w^2 z^5-36908 w^3 z^5+41415 w^4 z^5-19680 w^5 z^5+3000 w^6 z^5-48 z^6+1335 w z^6-7184 w^2 z^6+13929 w^3 z^6-11040 w^4 z^6+3000 w^5 z^6+21 z^7-356 w z^7+1335 w^2 z^7-1752 w^3 z^7+750 w^4 z^7-2 z^8+21 w z^8-48 w^2 z^8+30 w^3 z^8) (4 GSV[4,2]+GSV[4,6]-4 GSV[4,11]+5 GSV[4,14]-2 GSV[4,16]+GSV[4,18]-GSV[4,19]))+Color[et1] (1/(3 (w-z)^8) w^3 z^3 (3232 w^3-4074 w^4+1057 w^5+19760 w^2 z-57696 w^3 z+41365 w^4 z-6587 w^5 z+19760 w z^2-127860 w^2 z^2+196726 w^3 z^2-89252 w^4 z^2+7170 w^5 z^2+3232 z^3-57696 w z^3+196726 w^2 z^3-194650 w^3 z^3+49554 w^4 z^3-4074 z^4+41365 w z^4-89252 w^2 z^4+49554 w^3 z^4+1057 z^5-6587 w z^5+7170 w^2 z^5) GSV[0,1]-1/(3 (w-z)^10) w^3 z^3 (-6876 w^5+7576 w^6-1651 w^7-261012 w^4 z+441060 w^5 z-211581 w^6 z+24572 w^7 z-1194288 w^3 z^2+3333216 w^4 z^2-2948283 w^5 z^2+903644 w^6 z^2-62950 w^7 z^2-1194288 w^2 z^3+6259576 w^3 z^3-9863285 w^4 z^3+5929360 w^5 z^3-1208118 w^6 z^3+41130 w^7 z^3-261012 w z^4+3333216 w^2 z^4-9863285 w^3 z^4+10737488 w^4 z^4-4442852 w^5 z^4+498060 w^6 z^4-6876 z^5+441060 w z^5-2948283 w^2 z^5+5929360 w^3 z^5-4442852 w^4 z^5+1047492 w^5 z^5+7576 z^6-211581 w z^6+903644 w^2 z^6-1208118 w^3 z^6+498060 w^4 z^6-1651 z^7+24572 w z^7-62950 w^2 z^7+41130 w^3 z^7) GSV[1,1]+1/(3 (w-z)^10) w^3 z^3 (57760 w^4-92914 w^5+40926 w^6-4053 w^7+686288 w^3 z-1771290 w^4 z+1489310 w^5 z-445343 w^6 z+33045 w^7 z+1436256 w^2 z^2-6509612 w^3 z^2+9676630 w^4 z^2-5823945 w^5 z^2+1302338 w^6 z^2-68812 w^7 z^2+686288 w z^3-6509612 w^2 z^3+17459148 w^3 z^3-18977779 w^4 z^3+8699371 w^5 z^3-1403136 w^6 z^3+41130 w^7 z^3+57760 z^4-1771290 w z^4+9676630 w^2 z^4-18977779 w^3 z^4+15810972 w^4 z^4-5304908 w^5 z^4+498060 w^6 z^4-92914 z^5+1489310 w z^5-5823945 w^2 z^5+8699371 w^3 z^5-5304908 w^4 z^5+1047492 w^5 z^5+40926 z^6-445343 w z^6+1302338 w^2 z^6-1403136 w^3 z^6+498060 w^4 z^6-4053 z^7+33045 w z^7-68812 w^2 z^7+41130 w^3 z^7) GSV[1,2]-1/(3 (w-z)^10) 4 w^3 z^3 (108 w^6-54 w^7+7104 w^5 z-7482 w^6 z+1428 w^7 z+57804 w^4 z^2-108018 w^5 z^2+53312 w^6 z^2-5266 w^7 z^2+111096 w^3 z^3-366702 w^4 z^3+350842 w^5 z^3-102036 w^6 z^3+4481 w^7 z^3+57804 w^2 z^4-366702 w^3 z^4+635604 w^4 z^4-374954 w^5 z^4+56314 w^6 z^4+7104 w z^5-108018 w^2 z^5+350842 w^3 z^5-374954 w^4 z^5+119538 w^5 z^5+108 z^6-7482 w z^6+53312 w^2 z^6-102036 w^3 z^6+56314 w^4 z^6-54 z^7+1428 w z^7-5266 w^2 z^7+4481 w^3 z^7) GSV[2,2]+1/(3 (w-z)^11) 2 w^3 z^3 (12942 w^5-20267 w^6+8570 w^7-779 w^8+442062 w^4 z-972394 w^5 z+694568 w^6 z-173194 w^7 z+9968 w^8 z+2316096 w^3 z^2-7562895 w^4 z^2+8604368 w^5 z^2-4031232 w^6 z^2+688326 w^7 z^2-25342 w^8 z^2+3026784 w^2 z^3-16316608 w^3 z^3+29693566 w^4 z^3-23354974 w^5 z^3+7856556 w^6 z^3-900662 w^7 z^3+17005 w^8 z^3+1025058 w z^4-11166161 w^2 z^4+34391446 w^3 z^4-44222864 w^4 z^4+25547822 w^5 z^4-5959018 w^6 z^4+367597 w^7 z^4+63426 z^5-2258934 w z^5+13610260 w^2 z^5-29585514 w^3 z^5+28102722 w^4 z^5-11406112 w^5 z^5+1474096 w^6 z^5-91053 z^6+1607316 w z^6-6652536 w^2 z^6+10579188 w^3 z^6-7037314 w^4 z^6+1600544 w^5 z^6+35946 z^7-403902 w z^7+1186754 w^2 z^7-1292762 w^3 z^7+471263 w^4 z^7-3405 z^8+25224 w z^8-47518 w^2 z^8+25967 w^3 z^8) GSV[2,3]-1/(3 (w-z)^11) 2 w^3 z^3 (63426 w^5-91053 w^6+35946 w^7-3405 w^8+1025058 w^4 z-2258934 w^5 z+1607316 w^6 z-403902 w^7 z+25224 w^8 z+3026784 w^3 z^2-11166161 w^4 z^2+13610260 w^5 z^2-6652536 w^6 z^2+1186754 w^7 z^2-47518 w^8 z^2+2316096 w^2 z^3-16316608 w^3 z^3+34391446 w^4 z^3-29585514 w^5 z^3+10579188 w^6 z^3-1292762 w^7 z^3+25967 w^8 z^3+442062 w z^4-7562895 w^2 z^4+29693566 w^3 z^4-44222864 w^4 z^4+28102722 w^5 z^4-7037314 w^6 z^4+471263 w^7 z^4+12942 z^5-972394 w z^5+8604368 w^2 z^5-23354974 w^3 z^5+25547822 w^4 z^5-11406112 w^5 z^5+1600544 w^6 z^5-20267 z^6+694568 w z^6-4031232 w^2 z^6+7856556 w^3 z^6-5959018 w^4 z^6+1474096 w^5 z^6+8570 z^7-173194 w z^7+688326 w^2 z^7-900662 w^3 z^7+367597 w^4 z^7-779 z^8+9968 w z^8-25342 w^2 z^8+17005 w^3 z^8) GSV[2,4]+1/(3 (w-z)^10) 8 w^3 z^3 (4481 w^4-8177 w^5+4339 w^6-589 w^7+56314 w^3 z-154587 w^4 z+142327 w^5 z-48663 w^6 z+4339 w^7 z+119538 w^2 z^2-560620 w^3 z^2+879827 w^4 z^2-572409 w^5 z^2+142327 w^6 z^2-8177 w^7 z^2+56314 w z^3-560620 w^2 z^3+1563934 w^3 z^3-1789619 w^4 z^3+879827 w^5 z^3-154587 w^6 z^3+4481 w^7 z^3+4481 z^4-154587 w z^4+879827 w^2 z^4-1789619 w^3 z^4+1563934 w^4 z^4-560620 w^5 z^4+56314 w^6 z^4-8177 z^5+142327 w z^5-572409 w^2 z^5+879827 w^3 z^5-560620 w^4 z^5+119538 w^5 z^5+4339 z^6-48663 w z^6+142327 w^2 z^6-154587 w^3 z^6+56314 w^4 z^6-589 z^7+4339 w z^7-8177 w^2 z^7+4481 w^3 z^7) GSV[2,5]-1/(w-z)^10 96 w^3 z^3 (-120 w^5+114 w^6-19 w^7-3000 w^4 z+4656 w^5 z-1925 w^6 z+167 w^7 z-12000 w^3 z^2+31170 w^4 z^2-24561 w^5 z^2+6178 w^6 z^2-299 w^7 z^2-12000 w^2 z^3+56640 w^3 z^3-79335 w^4 z^3+40355 w^5 z^3-6243 w^6 z^3+137 w^7 z^3-3000 w z^4+31170 w^2 z^4-79335 w^3 z^4+72920 w^4 z^4-23698 w^5 z^4+1762 w^6 z^4-120 z^5+4656 w z^5-24561 w^2 z^5+40355 w^3 z^5-23698 w^4 z^5+3762 w^5 z^5+114 z^6-1925 w z^6+6178 w^2 z^6-6243 w^3 z^6+1762 w^4 z^6-19 z^7+167 w z^7-299 w^2 z^7+137 w^3 z^7) GSV[3,1]-1/(w-z)^11 4 w^3 z^3 (2304 w^5-3278 w^6+1286 w^7-123 w^8+64800 w^4 z-134260 w^5 z+90926 w^6 z-22258 w^7 z+1410 w^8 z+295200 w^3 z^2-950670 w^4 z^2+1053362 w^5 z^2-483284 w^6 z^2+84330 w^7 z^2-3468 w^8 z^2+343200 w^2 z^3-1920040 w^3 z^3+3490366 w^4 z^3-2709030 w^5 z^3+910738 w^6 z^3-110640 w^7 z^3+2308 w^8 z^3+103800 w z^4-1243190 w^2 z^4+3929446 w^3 z^4-5038950 w^4 z^4+2885962 w^5 z^4-685388 w^6 z^4+46900 w^7 z^4+5592 z^5-236916 w z^5+1518394 w^2 z^5-3334350 w^3 z^5+3128182 w^4 z^5-1255456 w^5 z^5+169600 w^6 z^5-8694 z^6+174342 w z^6-742164 w^2 z^6+1160726 w^3 z^6-741768 w^4 z^6+161600 w^5 z^6+3678 z^7-44138 w z^7+126374 w^2 z^7-127024 w^3 z^7+40400 w^4 z^7-343 z^8+2438 w z^8-3992 w^2 z^8+1760 w^3 z^8) (GSV[3,5]-GSV[3,7])+1/(w-z)^11 4 w^3 z^3 (1496 w^5-2118 w^6+826 w^7-77 w^8+42200 w^4 z-86388 w^5 z+57650 w^6 z-13838 w^7 z+842 w^8 z+192800 w^3 z^2-615790 w^4 z^2+674390 w^5 z^2-304556 w^6 z^2+51970 w^7 z^2-2046 w^8 z^2+224800 w^2 z^3-1256000 w^3 z^3+2267414 w^4 z^3-1739994 w^5 z^3+575470 w^6 z^3-68220 w^7 z^3+1356 w^8 z^3+68200 w z^4-822750 w^2 z^4+2595974 w^3 z^4-3306990 w^4 z^4+1873078 w^5 z^4-437462 w^6 z^4+29100 w^7 z^4+3688 z^5-158708 w z^5+1021894 w^2 z^5-2240250 w^3 z^5+2089558 w^4 z^5-830224 w^5 z^5+110400 w^6 z^5-5878 z^6+119682 w z^6-511660 w^2 z^6+799982 w^3 z^6-509622 w^4 z^6+110400 w^5 z^6+2570 z^7-31342 w z^7+90306 w^2 z^7-91132 w^3 z^7+29100 w^4 z^7-253 z^8+1834 w z^8-3038 w^2 z^8+1356 w^3 z^8) (GSV[3,6]-GSV[3,7])+1/(w-z)^10 8 w^3 z^3 (274 w^4-526 w^5+274 w^6-33 w^7+3524 w^3 z-11022 w^4 z+10436 w^5 z-3315 w^6 z+239 w^7 z+7524 w^2 z^2-41372 w^3 z^2+67930 w^4 z^2-42147 w^5 z^2+8896 w^6 z^2-365 w^7 z^2+3524 w z^3-41372 w^2 z^3+122440 w^3 z^3-135945 w^4 z^3+58655 w^5 z^3-7725 w^6 z^3+137 w^7 z^3+274 z^4-11022 w z^4+67930 w^2 z^4-135945 w^3 z^4+106340 w^4 z^4-29710 w^5 z^4+1762 w^6 z^4-526 z^5+10436 w z^5-42147 w^2 z^5+58655 w^3 z^5-29710 w^4 z^5+3762 w^5 z^5+274 z^6-3315 w z^6+8896 w^2 z^6-7725 w^3 z^6+1762 w^4 z^6-33 z^7+239 w z^7-365 w^2 z^7+137 w^3 z^7) (GSV[3,6]-GSV[3,8])-1/(w-z)^11 16 w^3 z^3 (202 w^5-361 w^6+186 w^7-24 w^8+5650 w^4 z-14054 w^5 z+11732 w^6 z-3620 w^7 z+286 w^8 z+25600 w^3 z^2-94541 w^4 z^2+123686 w^5 z^2-68738 w^6 z^2+14682 w^7 z^2-713 w^8 z^2+29600 w^2 z^3-181272 w^3 z^3+376356 w^4 z^3-343888 w^5 z^3+139036 w^6 z^3-20206 w^7 z^3+476 w^8 z^3+8900 w z^4-111421 w^2 z^4+390456 w^3 z^4-576020 w^4 z^4+390456 w^5 z^4-111421 w^6 z^4+8900 w^7 z^4+476 z^5-20206 w z^5+139036 w^2 z^5-343888 w^3 z^5+376356 w^4 z^5-181272 w^5 z^5+29600 w^6 z^5-713 z^6+14682 w z^6-68738 w^2 z^6+123686 w^3 z^6-94541 w^4 z^6+25600 w^5 z^6+286 z^7-3620 w z^7+11732 w^2 z^7-14054 w^3 z^7+5650 w^4 z^7-24 z^8+186 w z^8-361 w^2 z^8+202 w^3 z^8) (GSV[3,7]-GSV[3,9])+1/(w-z)^11 16 w^3 z^3 (476 w^5-713 w^6+286 w^7-24 w^8+8900 w^4 z-20206 w^5 z+14682 w^6 z-3620 w^7 z+186 w^8 z+29600 w^3 z^2-111421 w^4 z^2+139036 w^5 z^2-68738 w^6 z^2+11732 w^7 z^2-361 w^8 z^2+25600 w^2 z^3-181272 w^3 z^3+390456 w^4 z^3-343888 w^5 z^3+123686 w^6 z^3-14054 w^7 z^3+202 w^8 z^3+5650 w z^4-94541 w^2 z^4+376356 w^3 z^4-576020 w^4 z^4+376356 w^5 z^4-94541 w^6 z^4+5650 w^7 z^4+202 z^5-14054 w z^5+123686 w^2 z^5-343888 w^3 z^5+390456 w^4 z^5-181272 w^5 z^5+25600 w^6 z^5-361 z^6+11732 w z^6-68738 w^2 z^6+139036 w^3 z^6-111421 w^4 z^6+29600 w^5 z^6+186 z^7-3620 w z^7+14682 w^2 z^7-20206 w^3 z^7+8900 w^4 z^7-24 z^8+286 w z^8-713 w^2 z^8+476 w^3 z^8) (GSV[3,6]-GSV[3,10])-1/(w-z)^11 4 w^3 z^3 (3948 w^5-5986 w^6+2482 w^7-233 w^8+84300 w^4 z-185588 w^5 z+132634 w^6 z-33198 w^7 z+1924 w^8 z+319200 w^3 z^2-1096930 w^4 z^2+1285878 w^5 z^2-612724 w^6 z^2+105352 w^7 z^2-3730 w^8 z^2+319200 w^2 z^3-1920040 w^3 z^3+3709906 w^4 z^3-3021690 w^5 z^3+1035732 w^6 z^3-118832 w^7 z^3+2034 w^8 z^3+84300 w z^4-1096930 w^2 z^4+3709906 w^3 z^4-5038950 w^4 z^4+3007072 w^5 z^4-713578 w^6 z^4+43650 w^7 z^4+3948 z^5-185588 w z^5+1285878 w^2 z^5-3021690 w^3 z^5+3007072 w^4 z^5-1255456 w^5 z^5+165600 w^6 z^5-5986 z^6+132634 w z^6-612724 w^2 z^6+1035732 w^3 z^6-713578 w^4 z^6+165600 w^5 z^6+2482 z^7-33198 w z^7+105352 w^2 z^7-118832 w^3 z^7+43650 w^4 z^7-233 z^8+1924 w z^8-3730 w^2 z^8+2034 w^3 z^8) (GSV[3,6]-GSV[3,12])-1/(w-z)^11 8 w^3 z^3 (120 w^5-186 w^6+78 w^7-7 w^8+3000 w^4 z-6744 w^5 z+4920 w^6 z-1246 w^7 z+69 w^8 z+12000 w^3 z^2-42330 w^4 z^2+51132 w^5 z^2-25144 w^6 z^2+4425 w^7 z^2-150 w^8 z^2+12000 w^2 z^3-75360 w^3 z^3+151770 w^4 z^3-129178 w^5 z^3+46371 w^6 z^3-5520 w^7 z^3+90 w^8 z^3+3000 w z^4-42330 w^2 z^4+151770 w^3 z^4-218050 w^4 z^4+138135 w^5 z^4-34950 w^6 z^4+2250 w^7 z^4+120 z^5-6744 w z^5+51132 w^2 z^5-129178 w^3 z^5+138135 w^4 z^5-62400 w^5 z^5+9000 w^6 z^5-186 z^6+4920 w z^6-25144 w^2 z^6+46371 w^3 z^6-34950 w^4 z^6+9000 w^5 z^6+78 z^7-1246 w z^7+4425 w^2 z^7-5520 w^3 z^7+2250 w^4 z^7-7 z^8+69 w z^8-150 w^2 z^8+90 w^3 z^8) (4 GSV[4,2]+2 GSV[4,10]-12 GSV[4,11]+12 GSV[4,14]+2 GSV[4,15]-2 GSV[4,17]+GSV[4,18]-2 GSV[4,19])+1/(w-z)^11 32 w^3 z^3 (30 w^5-48 w^6+21 w^7-2 w^8+750 w^4 z-1752 w^5 z+1335 w^6 z-356 w^7 z+21 w^8 z+3000 w^3 z^2-11040 w^4 z^2+13929 w^5 z^2-7184 w^6 z^2+1335 w^7 z^2-48 w^8 z^2+3000 w^2 z^3-19680 w^3 z^3+41415 w^4 z^3-36908 w^5 z^3+13929 w^6 z^3-1752 w^7 z^3+30 w^8 z^3+750 w z^4-11040 w^2 z^4+41415 w^3 z^4-62300 w^4 z^4+41415 w^5 z^4-11040 w^6 z^4+750 w^7 z^4+30 z^5-1752 w z^5+13929 w^2 z^5-36908 w^3 z^5+41415 w^4 z^5-19680 w^5 z^5+3000 w^6 z^5-48 z^6+1335 w z^6-7184 w^2 z^6+13929 w^3 z^6-11040 w^4 z^6+3000 w^5 z^6+21 z^7-356 w z^7+1335 w^2 z^7-1752 w^3 z^7+750 w^4 z^7-2 z^8+21 w z^8-48 w^2 z^8+30 w^3 z^8) (8 GSV[4,2]+GSV[4,6]-8 GSV[4,11]+9 GSV[4,14]-2 GSV[4,16]-2 GSV[4,17]+GSV[4,18]-GSV[4,19]))+Color[fs] (1/(w-z)^8 w^3 z^3 (1616 w^3-2778 w^4+899 w^5+9880 w^2 z-36864 w^3 z+30551 w^4 z-5291 w^5 z+9880 w z^2-80148 w^2 z^2+138722 w^3 z^2-68420 w^4 z^2+5554 w^5 z^2+1616 z^3-36864 w z^3+138722 w^2 z^3-146938 w^3 z^3+39674 w^4 z^3-2778 z^4+30551 w z^4-68420 w^2 z^4+39674 w^3 z^4+899 z^5-5291 w z^5+5554 w^2 z^5) GSV[0,1]-1/(2 (w-z)^10) w^3 z^3 (-6876 w^5+6208 w^6-967 w^7-261012 w^4 z+399876 w^5 z-165609 w^6 z+15224 w^7 z-1194288 w^3 z^2+3133296 w^4 z^2-2524851 w^5 z^2+673172 w^6 z^2-38608 w^7 z^2-1194288 w^2 z^3+5946040 w^3 z^3-8736413 w^4 z^3+4751248 w^5 z^3-837912 w^6 z^3+24500 w^7 z^3-261012 w z^4+3133296 w^2 z^4-8736413 w^3 z^4+8782472 w^4 z^4-3240440 w^5 z^4+309832 w^6 z^4-6876 z^5+399876 w z^5-2524851 w^2 z^5+4751248 w^3 z^5-3240440 w^4 z^5+658728 w^5 z^5+6208 z^6-165609 w z^6+673172 w^2 z^6-837912 w^3 z^6+309832 w^4 z^6-967 z^7+15224 w z^7-38608 w^2 z^7+24500 w^3 z^7) GSV[1,1]+1/(w-z)^10 w^3 z^3 (28880 w^4-45830 w^5+19494 w^6-1718 w^7+343144 w^3 z-851622 w^4 z+681130 w^5 z-187790 w^6 z+11613 w^7 z+718128 w^2 z^2-3089836 w^3 z^2+4356326 w^4 z^2-2452230 w^5 z^2+494158 w^6 z^2-21728 w^7 z^2+343144 w z^3-3089836 w^2 z^3+7826340 w^3 z^3-7987622 w^4 z^3+3379067 w^5 z^3-483468 w^6 z^3+12250 w^7 z^3+28880 z^4-851622 w z^4+4356326 w^2 z^4-7987622 w^3 z^4+6178164 w^4 z^4-1885132 w^5 z^4+154916 w^6 z^4-45830 z^5+681130 w z^5-2452230 w^2 z^5+3379067 w^3 z^5-1885132 w^4 z^5+329364 w^5 z^5+19494 z^6-187790 w z^6+494158 w^2 z^6-483468 w^3 z^6+154916 w^4 z^6-1718 z^7+11613 w z^7-21728 w^2 z^7+12250 w^3 z^7) GSV[1,2]+1/(w-z)^10 2 w^3 z^3 (162 w^6-81 w^7+11292 w^5 z-11859 w^6 z+2262 w^7 z+93738 w^4 z^2-174483 w^5 z^2+85888 w^6 z^2-8507 w^7 z^2+181152 w^3 z^3-596649 w^4 z^3+569474 w^5 z^3-165417 w^6 z^3+7318 w^7 z^3+93738 w^2 z^4-596649 w^3 z^4+1033968 w^4 z^4-609148 w^5 z^4+91484 w^6 z^4+11292 w z^5-174483 w^2 z^5+569474 w^3 z^5-609148 w^4 z^5+193932 w^5 z^5+162 z^6-11859 w z^6+85888 w^2 z^6-165417 w^3 z^6+91484 w^4 z^6-81 z^7+2262 w z^7-8507 w^2 z^7+7318 w^3 z^7) GSV[2,2]-1/(w-z)^11 w^3 z^3 (-12942 w^5+18503 w^6-6536 w^7+320 w^8-442062 w^4 z+878218 w^5 z-528122 w^6 z+89584 w^7 z+148 w^8 z-2316096 w^3 z^2+6856767 w^4 z^2-6729350 w^5 z^2+2406516 w^6 z^2-191094 w^7 z^2-9425 w^8 z^2-3026784 w^2 z^3+14990848 w^3 z^3-24120076 w^4 z^3+15524680 w^5 z^3-3444126 w^6 z^3+33854 w^7 z^3+11492 w^8 z^3-1025058 w z^4+10460033 w^2 z^4-29099368 w^3 z^4+32075360 w^4 z^4-14148548 w^5 z^4+1669879 w^6 z^4+82532 w^7 z^4-63426 z^5+2164758 w z^5-12001534 w^2 z^5+23116920 w^3 z^5-18201960 w^4 z^5+5169856 w^5 z^5-174304 w^6 z^5+89289 z^6-1477122 w z^6+5554140 w^2 z^6-7728990 w^3 z^6+4181473 w^4 z^6-632096 w^5 z^6-34452 z^7+358704 w z^7-960542 w^2 z^7+933314 w^3 z^7-293132 w^4 z^7+3216 z^8-22488 w z^8+40297 w^2 z^8-21068 w^3 z^8) GSV[2,3]-1/(w-z)^11 w^3 z^3 (63426 w^5-89289 w^6+34452 w^7-3216 w^8+1025058 w^4 z-2164758 w^5 z+1477122 w^6 z-358704 w^7 z+22488 w^8 z+3026784 w^3 z^2-10460033 w^4 z^2+12001534 w^5 z^2-5554140 w^6 z^2+960542 w^7 z^2-40297 w^8 z^2+2316096 w^2 z^3-14990848 w^3 z^3+29099368 w^4 z^3-23116920 w^5 z^3+7728990 w^6 z^3-933314 w^7 z^3+21068 w^8 z^3+442062 w z^4-6856767 w^2 z^4+24120076 w^3 z^4-32075360 w^4 z^4+18201960 w^5 z^4-4181473 w^6 z^4+293132 w^7 z^4+12942 z^5-878218 w z^5+6729350 w^2 z^5-15524680 w^3 z^5+14148548 w^4 z^5-5169856 w^5 z^5+632096 w^6 z^5-18503 z^6+528122 w z^6-2406516 w^2 z^6+3444126 w^3 z^6-1669879 w^4 z^6+174304 w^5 z^6+6536 z^7-89584 w z^7+191094 w^2 z^7-33854 w^3 z^7-82532 w^4 z^7-320 z^8-148 w z^8+9425 w^2 z^8-11492 w^3 z^8) GSV[2,4]+1/(w-z)^10 4 w^3 z^3 (4481 w^4-8177 w^5+4339 w^6-589 w^7+56314 w^3 z-154587 w^4 z+142327 w^5 z-48663 w^6 z+4339 w^7 z+119538 w^2 z^2-560620 w^3 z^2+879827 w^4 z^2-572409 w^5 z^2+142327 w^6 z^2-8177 w^7 z^2+56314 w z^3-560620 w^2 z^3+1563934 w^3 z^3-1789619 w^4 z^3+879827 w^5 z^3-154587 w^6 z^3+4481 w^7 z^3+4481 z^4-154587 w z^4+879827 w^2 z^4-1789619 w^3 z^4+1563934 w^4 z^4-560620 w^5 z^4+56314 w^6 z^4-8177 z^5+142327 w z^5-572409 w^2 z^5+879827 w^3 z^5-560620 w^4 z^5+119538 w^5 z^5+4339 z^6-48663 w z^6+142327 w^2 z^6-154587 w^3 z^6+56314 w^4 z^6-589 z^7+4339 w z^7-8177 w^2 z^7+4481 w^3 z^7) GSV[2,5]-1/(w-z)^11 24 w^3 z^3 (576 w^5-797 w^6+299 w^7-27 w^8+16200 w^4 z-31846 w^5 z+20063 w^6 z-4462 w^7 z+261 w^8 z+73800 w^3 z^2-220557 w^4 z^2+223103 w^5 z^2-90962 w^6 z^2+13815 w^7 z^2-540 w^8 z^2+85800 w^2 z^3-437644 w^3 z^3+715345 w^4 z^3-484614 w^5 z^3+136441 w^6 z^3-13884 w^7 z^3+304 w^8 z^3+25950 w z^4-280157 w^2 z^4+784525 w^3 z^4-862080 w^4 z^4+399043 w^5 z^4-71036 w^6 z^4+4000 w^7 z^4+1398 z^5-53214 w z^5+297265 w^2 z^5-547146 w^3 z^5+397993 w^4 z^5-105352 w^5 z^5+7000 w^6 z^5-1965 z^6+33729 w z^6-116850 w^2 z^6+133781 w^3 z^6-46326 w^4 z^6-1000 w^5 z^6+711 z^7-6650 w z^7+12695 w^2 z^7-4420 w^3 z^7-2500 w^4 z^7-49 z^8+191 w z^8+34 w^2 z^8-244 w^3 z^8) (GSV[3,5]-GSV[3,6])-1/(w-z)^11 6 w^3 z^3 (-550 w^6+550 w^7-97 w^8-15716 w^5 z+25774 w^6 z-11478 w^7 z+1098 w^8 z-79278 w^4 z^2+213562 w^5 z^2-178540 w^6 z^2+49226 w^7 z^2-2698 w^8 z^2-108416 w^3 z^3+508874 w^4 z^3-739250 w^5 z^3+404726 w^6 z^3-70940 w^7 z^3+1784 w^8 z^3-43198 w^2 z^4+400634 w^3 z^4-1018510 w^4 z^4+987270 w^5 z^4-358706 w^6 z^4+32600 w^7 z^4-4260 w z^5+101306 w^2 z^5-489122 w^3 z^5+822990 w^4 z^5-534192 w^5 z^5+106400 w^6 z^5-54 z^6+6606 w z^6-74988 w^2 z^6+230974 w^3 z^6-255226 w^4 z^6+90400 w^5 z^6+54 z^7-2726 w z^7+18210 w^2 z^7-34780 w^3 z^7+19600 w^4 z^7-9 z^8+226 w z^8-818 w^2 z^8+688 w^3 z^8) (GSV[3,6]-GSV[3,7])+1/(w-z)^10 24 w^3 z^3 (137 w^4-356 w^5+230 w^6-33 w^7+1762 w^3 z-7752 w^4 z+8905 w^5 z-3315 w^6 z+283 w^7 z+3762 w^2 z^2-29692 w^3 z^2+58700 w^4 z^2-42147 w^5 z^2+10427 w^6 z^2-535 w^7 z^2+1762 w z^3-29692 w^2 z^3+106250 w^3 z^3-135945 w^4 z^3+67885 w^5 z^3-10995 w^6 z^3+274 w^7 z^3+137 z^4-7752 w z^4+58700 w^2 z^4-135945 w^3 z^4+122530 w^4 z^4-41390 w^5 z^4+3524 w^6 z^4-356 z^5+8905 w z^5-42147 w^2 z^5+67885 w^3 z^5-41390 w^4 z^5+7524 w^5 z^5+230 z^6-3315 w z^6+10427 w^2 z^6-10995 w^3 z^6+3524 w^4 z^6-33 z^7+283 w z^7-535 w^2 z^7+274 w^3 z^7) (3 GSV[3,6]-GSV[3,8]-2 GSV[3,10])-1/(w-z)^10 144 w^3 z^3 (-w-z+w z) (60 w^4-60 w^5+11 w^6+1440 w^3 z-2340 w^4 z+1034 w^5 z-100 w^6 z+4560 w^2 z^2-12720 w^3 z^2+10675 w^4 z^2-2850 w^5 z^2+137 w^6 z^2+1440 w z^3-12720 w^2 z^3+21920 w^3 z^3-12170 w^4 z^3+1762 w^5 z^3+60 z^4-2340 w z^4+10675 w^2 z^4-12170 w^3 z^4+3762 w^4 z^4-60 z^5+1034 w z^5-2850 w^2 z^5+1762 w^3 z^5+11 z^6-100 w z^6+137 w^2 z^6) (2 GSV[3,1]+GSV[3,6]-GSV[3,10])+1/(w-z)^11 24 w^3 z^3 (202 w^5-361 w^6+186 w^7-24 w^8+5650 w^4 z-14054 w^5 z+11732 w^6 z-3620 w^7 z+286 w^8 z+25600 w^3 z^2-94541 w^4 z^2+123686 w^5 z^2-68738 w^6 z^2+14682 w^7 z^2-713 w^8 z^2+29600 w^2 z^3-181272 w^3 z^3+376356 w^4 z^3-343888 w^5 z^3+139036 w^6 z^3-20206 w^7 z^3+476 w^8 z^3+8900 w z^4-111421 w^2 z^4+390456 w^3 z^4-576020 w^4 z^4+390456 w^5 z^4-111421 w^6 z^4+8900 w^7 z^4+476 z^5-20206 w z^5+139036 w^2 z^5-343888 w^3 z^5+376356 w^4 z^5-181272 w^5 z^5+29600 w^6 z^5-713 z^6+14682 w z^6-68738 w^2 z^6+123686 w^3 z^6-94541 w^4 z^6+25600 w^5 z^6+286 z^7-3620 w z^7+11732 w^2 z^7-14054 w^3 z^7+5650 w^4 z^7-24 z^8+186 w z^8-361 w^2 z^8+202 w^3 z^8) (GSV[3,9]-GSV[3,10])-1/(w-z)^11 24 w^3 z^3 (987 w^5-1381 w^6+505 w^7-38 w^8+21075 w^4 z-42530 w^5 z+26896 w^6 z-5556 w^7 z+226 w^8 z+79800 w^3 z^2-250357 w^4 z^2+260184 w^5 z^2-103906 w^6 z^2+13255 w^7 z^2-253 w^8 z^2+79800 w^2 z^3-437644 w^3 z^3+749935 w^4 z^3-515880 w^5 z^3+135111 w^6 z^3-9152 w^7 z^3+30 w^8 z^3+21075 w z^4-250357 w^2 z^4+749935 w^3 z^4-862080 w^4 z^4+398518 w^5 z^4-58681 w^6 z^4+750 w^7 z^4+987 z^5-42530 w z^5+260184 w^2 z^5-515880 w^3 z^5+398518 w^4 z^5-105352 w^5 z^5+3000 w^6 z^5-1381 z^6+26896 w z^6-103906 w^2 z^6+135111 w^3 z^6-58681 w^4 z^6+3000 w^5 z^6+505 z^7-5556 w z^7+13255 w^2 z^7-9152 w^3 z^7+750 w^4 z^7-38 z^8+226 w z^8-253 w^2 z^8+30 w^3 z^8) (GSV[3,6]-GSV[3,12])+1/(w-z)^11 24 w^3 z^3 (-6 w^6+6 w^7-w^8-264 w^5 z+420 w^6 z-178 w^7 z+15 w^8 z-1830 w^4 z^2+4584 w^5 z^2-3592 w^6 z^2+915 w^7 z^2-42 w^8 z^2-3360 w^3 z^3+13890 w^4 z^3-18454 w^5 z^3+9345 w^6 z^3-1488 w^7 z^3+30 w^8 z^3-1830 w^2 z^4+13890 w^3 z^4-31150 w^4 z^4+27525 w^5 z^4-9210 w^6 z^4+750 w^7 z^4-264 w z^5+4584 w^2 z^5-18454 w^3 z^5+27525 w^4 z^5-16320 w^5 z^5+3000 w^6 z^5-6 z^6+420 w z^6-3592 w^2 z^6+9345 w^3 z^6-9210 w^4 z^6+3000 w^5 z^6+6 z^7-178 w z^7+915 w^2 z^7-1488 w^3 z^7+750 w^4 z^7-z^8+15 w z^8-42 w^2 z^8+30 w^3 z^8) (GSV[4,6]+GSV[4,14]-2 GSV[4,16]+2 GSV[4,17]+GSV[4,18]-GSV[4,19])+1/(w-z)^11 72 w^3 z^3 (-w-z+w z) (-20 w^4+30 w^5-12 w^6+w^7-480 w^3 z+1030 w^4 z-708 w^5 z+165 w^6 z-8 w^7 z-1520 w^2 z^2+5240 w^3 z^2-6020 w^4 z^2+2719 w^5 z^2-412 w^6 z^2+10 w^7 z^2-480 w z^3+5240 w^2 z^3-11720 w^3 z^3+9715 w^4 z^3-3040 w^5 z^3+250 w^6 z^3-20 z^4+1030 w z^4-6020 w^2 z^4+9715 w^3 z^4-5680 w^4 z^4+1000 w^5 z^4+30 z^5-708 w z^5+2719 w^2 z^5-3040 w^3 z^5+1000 w^4 z^5-12 z^6+165 w z^6-412 w^2 z^6+250 w^3 z^6+z^7-8 w z^7+10 w^2 z^7) (4 GSV[4,2]+GSV[4,6]-2 GSV[4,10]+4 GSV[4,11]-3 GSV[4,14]-2 GSV[4,15]-2 GSV[4,16]+GSV[4,19])))+c[8](Color[et1] (-(1/(3 (w-z)^8)) w^3 z^3 (74524 w^3-71088 w^4+12073 w^5+535676 w^2 z-947520 w^3 z+436405 w^4 z-40631 w^5 z+535676 w z^2-2053272 w^2 z^2+2026054 w^3 z^2-577052 w^4 z^2+26154 w^5 z^2+74524 z^3-947520 w z^3+2026054 w^2 z^3-1272898 w^3 z^3+188490 w^4 z^3-71088 z^4+436405 w z^4-577052 w^2 z^4+188490 w^3 z^4+12073 z^5-40631 w z^5+26154 w^2 z^5) GSV[0,1]+1/(3 (w-z)^10) 2 w^3 z^3 (-13530 w^5+12935 w^6-2174 w^7-321078 w^4 z+504594 w^5 z-211734 w^6 z+18652 w^7 z-1257240 w^3 z^2+3316569 w^4 z^2-2659464 w^5 z^2+683890 w^6 z^2-33869 w^7 z^2-1257240 w^2 z^3+5994740 w^3 z^3-8534020 w^4 z^3+4442678 w^5 z^3-712053 w^6 z^3+16185 w^7 z^3-321078 w z^4+3316569 w^2 z^4-8534020 w^3 z^4+8013256 w^4 z^4-2702230 w^5 z^4+215718 w^6 z^4-13530 z^5+504594 w z^5-2659464 w^2 z^5+4442678 w^3 z^5-2702230 w^4 z^5+464346 w^5 z^5+12935 z^6-211734 w z^6+683890 w^2 z^6-712053 w^3 z^6+215718 w^4 z^6-2174 z^7+18652 w z^7-33869 w^2 z^7+16185 w^3 z^7) GSV[1,1]-1/(3 (w-z)^10) w^3 z^3 (113740 w^4-179230 w^5+78324 w^6-8013 w^7+1482536 w^3 z-3555654 w^4 z+2776442 w^5 z-765935 w^6 z+50157 w^7 z+3174840 w^2 z^2-13111748 w^3 z^2+17723584 w^4 z^2-9588609 w^5 z^2+1870214 w^6 z^2-76420 w^7 z^2+1482536 w z^3-13111748 w^2 z^3+31798740 w^3 z^3-30755923 w^4 z^3+12228955 w^5 z^3-1616160 w^6 z^3+32370 w^7 z^3+113740 z^4-3555654 w z^4+17723584 w^2 z^4-30755923 w^3 z^4+22101348 w^4 z^4-6131876 w^5 z^4+431436 w^6 z^4-179230 z^5+2776442 w z^5-9588609 w^2 z^5+12228955 w^3 z^5-6131876 w^4 z^5+928692 w^5 z^5+78324 z^6-765935 w z^6+1870214 w^2 z^6-1616160 w^3 z^6+431436 w^4 z^6-8013 z^7+50157 w z^7-76420 w^2 z^7+32370 w^3 z^7) GSV[1,2]+1/(3 (w-z)^10) 4 w^3 z^3 (54 w^6-27 w^7+4188 w^5 z-4377 w^6 z+834 w^7 z+35934 w^4 z^2-66465 w^5 z^2+32576 w^6 z^2-3241 w^7 z^2+70056 w^3 z^3-229947 w^4 z^3+218632 w^5 z^3-63381 w^6 z^3+2837 w^7 z^3+35934 w^2 z^4-229947 w^3 z^4+398364 w^4 z^4-234194 w^5 z^4+35170 w^6 z^4+4188 w z^5-66465 w^2 z^5+218632 w^3 z^5-234194 w^4 z^5+74394 w^5 z^5+54 z^6-4377 w z^6+32576 w^2 z^6-63381 w^3 z^6+35170 w^4 z^6-27 z^7+834 w z^7-3241 w^2 z^7+2837 w^3 z^7) GSV[2,2]-1/(3 (w-z)^11) 2 w^3 z^3 (9066 w^5-13364 w^6+5378 w^7-509 w^8+158538 w^4 z-341188 w^5 z+242666 w^6 z-63910 w^7 z+4652 w^8 z+338304 w^3 z^2-1278240 w^4 z^2+1603106 w^5 z^2-843132 w^6 z^2+181284 w^7 z^2-10651 w^8 z^2-36384 w^2 z^3-520096 w^3 z^3+1733110 w^4 z^3-1898794 w^5 z^3+913494 w^6 z^3-182636 w^7 z^3+7063 w^8 z^3-151458 w z^4+1009696 w^2 z^4-2011598 w^3 z^4+1648996 w^4 z^4-392098 w^5 z^4-167023 w^6 z^4+58135 w^7 z^4-18402 z^5+487956 w z^5-2429306 w^2 z^5+4726362 w^3 z^5-4189026 w^4 z^5+1545920 w^5 z^5-131600 w^6 z^5+33660 z^6-511842 w z^6+2001540 w^2 z^6-3180378 w^3 z^6+2187707 w^4 z^6-523840 w^5 z^6-18594 z^7+197478 w z^7-587128 w^2 z^7+672748 w^3 z^7-265195 w^4 z^7+2769 z^8-19920 w z^8+37991 w^2 z^8-21307 w^3 z^8) GSV[2,3]-1/(3 (w-z)^11) 2 w^3 z^3 (18402 w^5-33660 w^6+18594 w^7-2769 w^8+151458 w^4 z-487956 w^5 z+511842 w^6 z-197478 w^7 z+19920 w^8 z+36384 w^3 z^2-1009696 w^4 z^2+2429306 w^5 z^2-2001540 w^6 z^2+587128 w^7 z^2-37991 w^8 z^2-338304 w^2 z^3+520096 w^3 z^3+2011598 w^4 z^3-4726362 w^5 z^3+3180378 w^6 z^3-672748 w^7 z^3+21307 w^8 z^3-158538 w z^4+1278240 w^2 z^4-1733110 w^3 z^4-1648996 w^4 z^4+4189026 w^5 z^4-2187707 w^6 z^4+265195 w^7 z^4-9066 z^5+341188 w z^5-1603106 w^2 z^5+1898794 w^3 z^5+392098 w^4 z^5-1545920 w^5 z^5+523840 w^6 z^5+13364 z^6-242666 w z^6+843132 w^2 z^6-913494 w^3 z^6+167023 w^4 z^6+131600 w^5 z^6-5378 z^7+63910 w z^7-181284 w^2 z^7+182636 w^3 z^7-58135 w^4 z^7+509 z^8-4652 w z^8+10651 w^2 z^8-7063 w^3 z^8) GSV[2,4]+1/(3 (w-z)^10) 16 w^3 z^3 (2837 w^4-5270 w^5+2863 w^6-403 w^7+35170 w^3 z-97158 w^4 z+90343 w^5 z-31353 w^6 z+2863 w^7 z+74394 w^2 z^2-348796 w^3 z^2+549167 w^4 z^2-359595 w^5 z^2+90343 w^6 z^2-5270 w^7 z^2+35170 w z^3-348796 w^2 z^3+971374 w^3 z^3-1112729 w^4 z^3+549167 w^5 z^3-97158 w^6 z^3+2837 w^7 z^3+2837 z^4-97158 w z^4+549167 w^2 z^4-1112729 w^3 z^4+971374 w^4 z^4-348796 w^5 z^4+35170 w^6 z^4-5270 z^5+90343 w z^5-359595 w^2 z^5+549167 w^3 z^5-348796 w^4 z^5+74394 w^5 z^5+2863 z^6-31353 w z^6+90343 w^2 z^6-97158 w^3 z^6+35170 w^4 z^6-403 z^7+2863 w z^7-5270 w^2 z^7+2837 w^3 z^7) GSV[2,5]-1/(w-z)^10 96 w^3 z^3 (-120 w^5+126 w^6-25 w^7-3000 w^4 z+5184 w^5 z-2495 w^6 z+277 w^7 z-12000 w^3 z^2+34830 w^4 z^2-31635 w^5 z^2+9758 w^6 z^2-649 w^7 z^2-12000 w^2 z^3+63360 w^3 z^3-101925 w^4 z^3+62425 w^5 z^3-12753 w^6 z^3+411 w^7 z^3-3000 w z^4+34830 w^2 z^4-101925 w^3 z^4+112120 w^4 z^4-47078 w^5 z^4+5286 w^6 z^4-120 z^5+5184 w z^5-31635 w^2 z^5+62425 w^3 z^5-47078 w^4 z^5+11286 w^5 z^5+126 z^6-2495 w z^6+9758 w^2 z^6-12753 w^3 z^6+5286 w^4 z^6-25 z^7+277 w z^7-649 w^2 z^7+411 w^3 z^7) GSV[3,1]-1/(w-z)^11 4 w^3 z^3 (1464 w^5-2410 w^6+1174 w^7-153 w^8+43800 w^4 z-99596 w^5 z+77038 w^6 z-22742 w^7 z+1842 w^8 z+211200 w^3 z^2-706410 w^4 z^2+843442 w^5 z^2-435844 w^6 z^2+90162 w^7 z^2-4584 w^8 z^2+259200 w^2 z^3-1426520 w^3 z^3+2669126 w^4 z^3-2220546 w^5 z^3+838394 w^6 z^3-120168 w^7 z^3+3044 w^8 z^3+82800 w z^4-926890 w^2 z^4+2892086 w^3 z^4-3810810 w^4 z^4+2339282 w^5 z^4-626728 w^6 z^4+50900 w^7 z^4+4752 z^5-179244 w z^5+1083866 w^2 z^5-2345610 w^3 z^5+2252582 w^4 z^5-969296 w^5 z^5+149600 w^6 z^5-6858 z^6+122070 w z^6-487620 w^2 z^6+740974 w^3 z^6-476028 w^4 z^6+109600 w^5 z^6+2598 z^7-27118 w z^7+70222 w^2 z^7-64328 w^3 z^7+18400 w^4 z^7-197 z^8+1102 w z^8-1324 w^2 z^8+304 w^3 z^8) (GSV[3,5]-GSV[3,7])-1/(w-z)^11 8 w^3 z^3 (-164 w^5+24 w^6+110 w^7-25 w^8-5300 w^4 z+4080 w^5 z+3490 w^6 z-2830 w^7 z+304 w^8 z-27200 w^3 z^2+45424 w^4 z^2+9778 w^5 z^2-39796 w^6 z^2+14096 w^7 z^2-798 w^8 z^2-35200 w^2 z^3+121448 w^3 z^3-46238 w^4 z^3-136314 w^5 z^3+116732 w^6 z^3-22824 w^7 z^3+558 w^8 z^3-11800 w z^4+97164 w^2 z^4-128378 w^3 z^4-125730 w^4 z^4+281048 w^5 z^4-124414 w^6 z^4+11550 w^7 z^4-712 z^5+22160 w z^5-77098 w^2 z^5-11250 w^3 z^5+226928 w^4 z^5-200648 w^5 z^5+43200 w^6 z^5+964 z^6-12018 w z^6+11980 w^2 z^6+60604 w^3 z^6-106374 w^4 z^6+43200 w^5 z^6-326 z^7+1546 w z^7+4512 w^2 z^7-17096 w^3 z^7+11550 w^4 z^7+19 z^8+56 w z^8-550 w^2 z^8+558 w^3 z^8) (GSV[3,6]-GSV[3,7])+1/(w-z)^10 8 w^3 z^3 (-274 w^4+172 w^5+80 w^6-33 w^7-3524 w^3 z+2004 w^4 z+4330 w^5 z-3315 w^6 z+433 w^7 z-7524 w^2 z^2+5384 w^3 z^2+31100 w^4 z^2-42147 w^5 z^2+15002 w^6 z^2-1063 w^7 z^2-3524 w z^3+5384 w^2 z^3+57500 w^3 z^3-135945 w^4 z^3+95485 w^5 z^3-20751 w^6 z^3+685 w^7 z^3-274 z^4+2004 w z^4+31100 w^2 z^4-135945 w^3 z^4+171280 w^4 z^4-76466 w^5 z^4+8810 w^6 z^4+172 z^5+4330 w z^5-42147 w^2 z^5+95485 w^3 z^5-76466 w^4 z^5+18810 w^5 z^5+80 z^6-3315 w z^6+15002 w^2 z^6-20751 w^3 z^6+8810 w^4 z^6-33 z^7+433 w z^7-1063 w^2 z^7+685 w^3 z^7) (GSV[3,6]-GSV[3,8])-1/(w-z)^11 16 w^3 z^3 (284 w^5-524 w^6+282 w^7-39 w^8+8300 w^4 z-21016 w^5 z+17974 w^6 z-5746 w^7 z+482 w^8 z+39200 w^3 z^2-144892 w^4 z^2+191302 w^5 z^2-108280 w^6 z^2+23874 w^7 z^2-1228 w^8 z^2+47200 w^2 z^3-284064 w^3 z^3+587562 w^4 z^3-540110 w^5 z^3+222002 w^6 z^3-33320 w^7 z^3+832 w^8 z^3+14800 w z^4-178652 w^2 z^4+615762 w^3 z^4-903970 w^4 z^4+615762 w^5 z^4-178652 w^6 z^4+14800 w^7 z^4+832 z^5-33320 w z^5+222002 w^2 z^5-540110 w^3 z^5+587562 w^4 z^5-284064 w^5 z^5+47200 w^6 z^5-1228 z^6+23874 w z^6-108280 w^2 z^6+191302 w^3 z^6-144892 w^4 z^6+39200 w^5 z^6+482 z^7-5746 w z^7+17974 w^2 z^7-21016 w^3 z^7+8300 w^4 z^7-39 z^8+282 w z^8-524 w^2 z^8+284 w^3 z^8) (GSV[3,7]-GSV[3,9])+1/(w-z)^11 16 w^3 z^3 (832 w^5-1228 w^6+482 w^7-39 w^8+14800 w^4 z-33320 w^5 z+23874 w^6 z-5746 w^7 z+282 w^8 z+47200 w^3 z^2-178652 w^4 z^2+222002 w^5 z^2-108280 w^6 z^2+17974 w^7 z^2-524 w^8 z^2+39200 w^2 z^3-284064 w^3 z^3+615762 w^4 z^3-540110 w^5 z^3+191302 w^6 z^3-21016 w^7 z^3+284 w^8 z^3+8300 w z^4-144892 w^2 z^4+587562 w^3 z^4-903970 w^4 z^4+587562 w^5 z^4-144892 w^6 z^4+8300 w^7 z^4+284 z^5-21016 w z^5+191302 w^2 z^5-540110 w^3 z^5+615762 w^4 z^5-284064 w^5 z^5+39200 w^6 z^5-524 z^6+17974 w z^6-108280 w^2 z^6+222002 w^3 z^6-178652 w^4 z^6+47200 w^5 z^6+282 z^7-5746 w z^7+23874 w^2 z^7-33320 w^3 z^7+14800 w^4 z^7-39 z^8+482 w z^8-1228 w^2 z^8+832 w^3 z^8) (GSV[3,6]-GSV[3,10])-1/(w-z)^11 4 w^3 z^3 (3108 w^5-4634 w^6+1886 w^7-175 w^8+63300 w^4 z-139420 w^5 z+99554 w^6 z-24930 w^7 z+1472 w^8 z+235200 w^3 z^2-816650 w^4 z^2+963654 w^5 z^2-461732 w^6 z^2+80192 w^7 z^2-2954 w^8 z^2+235200 w^2 z^3-1426520 w^3 z^3+2780606 w^4 z^3-2283078 w^5 z^3+789684 w^6 z^3-92248 w^7 z^3+1674 w^8 z^3+63300 w z^4-816650 w^2 z^4+2780606 w^3 z^4-3810810 w^4 z^4+2295932 w^5 z^4-551378 w^6 z^4+34650 w^7 z^4+3108 z^5-139420 w z^5+963654 w^2 z^5-2283078 w^3 z^5+2295932 w^4 z^5-969296 w^5 z^5+129600 w^6 z^5-4634 z^6+99554 w z^6-461732 w^2 z^6+789684 w^3 z^6-551378 w^4 z^6+129600 w^5 z^6+1886 z^7-24930 w z^7+80192 w^2 z^7-92248 w^3 z^7+34650 w^4 z^7-175 z^8+1472 w z^8-2954 w^2 z^8+1674 w^3 z^8) (GSV[3,6]-GSV[3,12])+1/(w-z)^11 32 w^3 z^3 (30 w^5-48 w^6+21 w^7-2 w^8+750 w^4 z-1752 w^5 z+1335 w^6 z-356 w^7 z+21 w^8 z+3000 w^3 z^2-11040 w^4 z^2+13929 w^5 z^2-7184 w^6 z^2+1335 w^7 z^2-48 w^8 z^2+3000 w^2 z^3-19680 w^3 z^3+41415 w^4 z^3-36908 w^5 z^3+13929 w^6 z^3-1752 w^7 z^3+30 w^8 z^3+750 w z^4-11040 w^2 z^4+41415 w^3 z^4-62300 w^4 z^4+41415 w^5 z^4-11040 w^6 z^4+750 w^7 z^4+30 z^5-1752 w z^5+13929 w^2 z^5-36908 w^3 z^5+41415 w^4 z^5-19680 w^5 z^5+3000 w^6 z^5-48 z^6+1335 w z^6-7184 w^2 z^6+13929 w^3 z^6-11040 w^4 z^6+3000 w^5 z^6+21 z^7-356 w z^7+1335 w^2 z^7-1752 w^3 z^7+750 w^4 z^7-2 z^8+21 w z^8-48 w^2 z^8+30 w^3 z^8) (2 GSV[4,2]+2 GSV[4,6]-2 GSV[4,11]+4 GSV[4,14]-4 GSV[4,16]+3 GSV[4,17]+2 GSV[4,18]-2 GSV[4,19])+1/(w-z)^11 8 w^3 z^3 (180 w^5-282 w^6+120 w^7-11 w^8+4500 w^4 z-10248 w^5 z+7590 w^6 z-1958 w^7 z+111 w^8 z+18000 w^3 z^2-64410 w^4 z^2+78990 w^5 z^2-39512 w^6 z^2+7095 w^7 z^2-246 w^8 z^2+18000 w^2 z^3-114720 w^3 z^3+234600 w^4 z^3-202994 w^5 z^3+74229 w^6 z^3-9024 w^7 z^3+150 w^8 z^3+4500 w z^4-64410 w^2 z^4+234600 w^3 z^4-342650 w^4 z^4+220965 w^5 z^4-57030 w^6 z^4+3750 w^7 z^4+180 z^5-10248 w z^5+78990 w^2 z^5-202994 w^3 z^5+220965 w^4 z^5-101760 w^5 z^5+15000 w^6 z^5-282 z^6+7590 w z^6-39512 w^2 z^6+74229 w^3 z^6-57030 w^4 z^6+15000 w^5 z^6+120 z^7-1958 w z^7+7095 w^2 z^7-9024 w^3 z^7+3750 w^4 z^7-11 z^8+111 w z^8-246 w^2 z^8+150 w^3 z^8) (4 GSV[4,2]-2 GSV[4,10]+4 GSV[4,11]-4 GSV[4,14]-2 GSV[4,15]-2 GSV[4,17]-GSV[4,18]+2 GSV[4,19])))+c[9](Color[es1] (1/(w-z)^8 12 w^3 z^3 (-w-z+w z) (-11108 w^2+11108 w^3-2061 w^4-68240 w z+124576 w^2 z-59200 w^3 z+5554 w^4 z-11108 z^2+124576 w z^2-148846 w^2 z^2+39674 w^3 z^2+11108 z^3-59200 w z^3+39674 w^2 z^3-2061 z^4+5554 w z^4) GSV[0,1]-1/(w-z)^10 24 w^3 z^3 (-w-z+w z) (2424 w^4-2424 w^5+446 w^6+62088 w^3 z-100404 w^4 z+44276 w^5 z-4318 w^6 z+202824 w^2 z^2-560868 w^3 z^2+468040 w^4 z^2-124896 w^5 z^2+6125 w^6 z^2+62088 w z^3-560868 w^2 z^3+965564 w^3 z^3-534482 w^4 z^3+77458 w^5 z^3+2424 z^4-100404 w z^4+468040 w^2 z^4-534482 w^3 z^4+164682 w^4 z^4-2424 z^5+44276 w z^5-124896 w^2 z^5+77458 w^3 z^5+446 z^6-4318 w z^6+6125 w^2 z^6) GSV[1,1]+1/(w-z)^10 6 w^3 z^3 (49000 w^4-78348 w^5+34734 w^6-3585 w^7+619664 w^3 z-1539852 w^4 z+1250988 w^5 z-362463 w^6 z+25722 w^7 z+1317456 w^2 z^2-5682456 w^3 z^2+8057898 w^4 z^2-4621293 w^5 z^2+977688 w^6 z^2-46620 w^7 z^2+619664 w z^3-5682456 w^2 z^3+14497560 w^3 z^3-14923539 w^4 z^3+6439926 w^5 z^3-962940 w^6 z^3+24500 w^7 z^3+49000 z^4-1539852 w z^4+8057898 w^2 z^4-14923539 w^3 z^4+11661168 w^4 z^4-3636312 w^5 z^4+309832 w^6 z^4-78348 z^5+1250988 w z^5-4621293 w^2 z^5+6439926 w^3 z^5-3636312 w^4 z^5+658728 w^5 z^5+34734 z^6-362463 w z^6+977688 w^2 z^6-962940 w^3 z^6+309832 w^4 z^6-3585 z^7+25722 w z^7-46620 w^2 z^7+24500 w^3 z^7) GSV[1,2]+1/(w-z)^11 36 w^3 z^3 (2096 w^5-3144 w^6+1254 w^7-103 w^8+57200 w^4 z-122784 w^5 z+84486 w^6 z-19726 w^7 z+960 w^8 z+252800 w^3 z^2-832200 w^4 z^2+936546 w^5 z^2-423904 w^6 z^2+66768 w^7 z^2-1923 w^8 z^2+284800 w^2 z^3-1612800 w^3 z^3+2978514 w^4 z^3-2320122 w^5 z^3+749904 w^6 z^3-77442 w^7 z^3+1048 w^8 z^3+83200 w z^4-1003200 w^2 z^4+3223134 w^3 z^4-4195620 w^4 z^4+2393088 w^5 z^4-531987 w^6 z^4+28600 w^7 z^4+4288 z^5-183552 w z^5+1196646 w^2 z^5-2692974 w^3 z^5+2580468 w^4 z^5-1031424 w^5 z^5+126400 w^6 z^5-6432 z^6+131586 w z^6-579872 w^2 z^6+948324 w^3 z^6-634917 w^4 z^6+142400 w^5 z^6+2634 z^7-33194 w z^7+102348 w^2 z^7-113790 w^3 z^7+41600 w^4 z^7-245 z^8+1980 w z^8-3861 w^2 z^8+2144 w^3 z^8) GSV[2,3]-1/(w-z)^11 36 w^3 z^3 (4288 w^5-6432 w^6+2634 w^7-245 w^8+83200 w^4 z-183552 w^5 z+131586 w^6 z-33194 w^7 z+1980 w^8 z+284800 w^3 z^2-1003200 w^4 z^2+1196646 w^5 z^2-579872 w^6 z^2+102348 w^7 z^2-3861 w^8 z^2+252800 w^2 z^3-1612800 w^3 z^3+3223134 w^4 z^3-2692974 w^5 z^3+948324 w^6 z^3-113790 w^7 z^3+2144 w^8 z^3+57200 w z^4-832200 w^2 z^4+2978514 w^3 z^4-4195620 w^4 z^4+2580468 w^5 z^4-634917 w^6 z^4+41600 w^7 z^4+2096 z^5-122784 w z^5+936546 w^2 z^5-2320122 w^3 z^5+2393088 w^4 z^5-1031424 w^5 z^5+142400 w^6 z^5-3144 z^6+84486 w z^6-423904 w^2 z^6+749904 w^3 z^6-531987 w^4 z^6+126400 w^5 z^6+1254 z^7-19726 w z^7+66768 w^2 z^7-77442 w^3 z^7+28600 w^4 z^7-103 z^8+960 w z^8-1923 w^2 z^8+1048 w^3 z^8) GSV[2,4]+1/(w-z)^10 72 w^3 z^3 (548 w^4-969 w^5+492 w^6-62 w^7+7048 w^3 z-19143 w^4 z+17328 w^5 z-5770 w^6 z+492 w^7 z+15048 w^2 z^2-70608 w^3 z^2+110220 w^4 z^2-70938 w^5 z^2+17328 w^6 z^2-969 w^7 z^2+7048 w z^3-70608 w^2 z^3+197520 w^3 z^3-225630 w^4 z^3+110220 w^5 z^3-19143 w^6 z^3+548 w^7 z^3+548 z^4-19143 w z^4+110220 w^2 z^4-225630 w^3 z^4+197520 w^4 z^4-70608 w^5 z^4+7048 w^6 z^4-969 z^5+17328 w z^5-70938 w^2 z^5+110220 w^3 z^5-70608 w^4 z^5+15048 w^5 z^5+492 z^6-5770 w z^6+17328 w^2 z^6-19143 w^3 z^6+7048 w^4 z^6-62 z^7+492 w z^7-969 w^2 z^7+548 w^3 z^7) GSV[2,5]+1/(w-z)^11 216 w^3 z^3 (40 w^5-66 w^6+30 w^7-3 w^8+1000 w^4 z-2364 w^5 z+1830 w^6 z-498 w^7 z+30 w^8 z+4000 w^3 z^2-14730 w^4 z^2+18690 w^5 z^2-9732 w^6 z^2+1830 w^7 z^2-66 w^8 z^2+4000 w^2 z^3-26160 w^3 z^3+55050 w^4 z^3-49222 w^5 z^3+18690 w^6 z^3-2364 w^7 z^3+40 w^8 z^3+1000 w z^4-14730 w^2 z^4+55050 w^3 z^4-82690 w^4 z^4+55050 w^5 z^4-14730 w^6 z^4+1000 w^7 z^4+40 z^5-2364 w z^5+18690 w^2 z^5-49222 w^3 z^5+55050 w^4 z^5-26160 w^5 z^5+4000 w^6 z^5-66 z^6+1830 w z^6-9732 w^2 z^6+18690 w^3 z^6-14730 w^4 z^6+4000 w^5 z^6+30 z^7-498 w z^7+1830 w^2 z^7-2364 w^3 z^7+1000 w^4 z^7-3 z^8+30 w z^8-66 w^2 z^8+40 w^3 z^8) (GSV[3,9]-GSV[3,10])-1/(w-z)^11 864 w^3 z^3 (-w-z+w z) (-20 w^4+30 w^5-12 w^6+w^7-480 w^3 z+1030 w^4 z-708 w^5 z+165 w^6 z-8 w^7 z-1520 w^2 z^2+5240 w^3 z^2-6020 w^4 z^2+2719 w^5 z^2-412 w^6 z^2+10 w^7 z^2-480 w z^3+5240 w^2 z^3-11720 w^3 z^3+9715 w^4 z^3-3040 w^5 z^3+250 w^6 z^3-20 z^4+1030 w z^4-6020 w^2 z^4+9715 w^3 z^4-5680 w^4 z^4+1000 w^5 z^4+30 z^5-708 w z^5+2719 w^2 z^5-3040 w^3 z^5+1000 w^4 z^5-12 z^6+165 w z^6-412 w^2 z^6+250 w^3 z^6+z^7-8 w z^7+10 w^2 z^7) (GSV[3,5]-GSV[3,12]))+Color[et1] (-(1/(w-z)^8)12 w^3 z^3 (-w-z+w z) (-11108 w^2+11108 w^3-2061 w^4-68240 w z+124576 w^2 z-59200 w^3 z+5554 w^4 z-11108 z^2+124576 w z^2-148846 w^2 z^2+39674 w^3 z^2+11108 z^3-59200 w z^3+39674 w^2 z^3-2061 z^4+5554 w z^4) GSV[0,1]+1/(w-z)^10 24 w^3 z^3 (-w-z+w z) (2424 w^4-2424 w^5+446 w^6+62088 w^3 z-100404 w^4 z+44276 w^5 z-4318 w^6 z+202824 w^2 z^2-560868 w^3 z^2+468040 w^4 z^2-124896 w^5 z^2+6125 w^6 z^2+62088 w z^3-560868 w^2 z^3+965564 w^3 z^3-534482 w^4 z^3+77458 w^5 z^3+2424 z^4-100404 w z^4+468040 w^2 z^4-534482 w^3 z^4+164682 w^4 z^4-2424 z^5+44276 w z^5-124896 w^2 z^5+77458 w^3 z^5+446 z^6-4318 w z^6+6125 w^2 z^6) GSV[1,1]-1/(w-z)^10 6 w^3 z^3 (49000 w^4-78348 w^5+34734 w^6-3585 w^7+619664 w^3 z-1539852 w^4 z+1250988 w^5 z-362463 w^6 z+25722 w^7 z+1317456 w^2 z^2-5682456 w^3 z^2+8057898 w^4 z^2-4621293 w^5 z^2+977688 w^6 z^2-46620 w^7 z^2+619664 w z^3-5682456 w^2 z^3+14497560 w^3 z^3-14923539 w^4 z^3+6439926 w^5 z^3-962940 w^6 z^3+24500 w^7 z^3+49000 z^4-1539852 w z^4+8057898 w^2 z^4-14923539 w^3 z^4+11661168 w^4 z^4-3636312 w^5 z^4+309832 w^6 z^4-78348 z^5+1250988 w z^5-4621293 w^2 z^5+6439926 w^3 z^5-3636312 w^4 z^5+658728 w^5 z^5+34734 z^6-362463 w z^6+977688 w^2 z^6-962940 w^3 z^6+309832 w^4 z^6-3585 z^7+25722 w z^7-46620 w^2 z^7+24500 w^3 z^7) GSV[1,2]-1/(w-z)^11 36 w^3 z^3 (2096 w^5-3144 w^6+1254 w^7-103 w^8+57200 w^4 z-122784 w^5 z+84486 w^6 z-19726 w^7 z+960 w^8 z+252800 w^3 z^2-832200 w^4 z^2+936546 w^5 z^2-423904 w^6 z^2+66768 w^7 z^2-1923 w^8 z^2+284800 w^2 z^3-1612800 w^3 z^3+2978514 w^4 z^3-2320122 w^5 z^3+749904 w^6 z^3-77442 w^7 z^3+1048 w^8 z^3+83200 w z^4-1003200 w^2 z^4+3223134 w^3 z^4-4195620 w^4 z^4+2393088 w^5 z^4-531987 w^6 z^4+28600 w^7 z^4+4288 z^5-183552 w z^5+1196646 w^2 z^5-2692974 w^3 z^5+2580468 w^4 z^5-1031424 w^5 z^5+126400 w^6 z^5-6432 z^6+131586 w z^6-579872 w^2 z^6+948324 w^3 z^6-634917 w^4 z^6+142400 w^5 z^6+2634 z^7-33194 w z^7+102348 w^2 z^7-113790 w^3 z^7+41600 w^4 z^7-245 z^8+1980 w z^8-3861 w^2 z^8+2144 w^3 z^8) GSV[2,3]+1/(w-z)^11 36 w^3 z^3 (4288 w^5-6432 w^6+2634 w^7-245 w^8+83200 w^4 z-183552 w^5 z+131586 w^6 z-33194 w^7 z+1980 w^8 z+284800 w^3 z^2-1003200 w^4 z^2+1196646 w^5 z^2-579872 w^6 z^2+102348 w^7 z^2-3861 w^8 z^2+252800 w^2 z^3-1612800 w^3 z^3+3223134 w^4 z^3-2692974 w^5 z^3+948324 w^6 z^3-113790 w^7 z^3+2144 w^8 z^3+57200 w z^4-832200 w^2 z^4+2978514 w^3 z^4-4195620 w^4 z^4+2580468 w^5 z^4-634917 w^6 z^4+41600 w^7 z^4+2096 z^5-122784 w z^5+936546 w^2 z^5-2320122 w^3 z^5+2393088 w^4 z^5-1031424 w^5 z^5+142400 w^6 z^5-3144 z^6+84486 w z^6-423904 w^2 z^6+749904 w^3 z^6-531987 w^4 z^6+126400 w^5 z^6+1254 z^7-19726 w z^7+66768 w^2 z^7-77442 w^3 z^7+28600 w^4 z^7-103 z^8+960 w z^8-1923 w^2 z^8+1048 w^3 z^8) GSV[2,4]-1/(w-z)^10 72 w^3 z^3 (548 w^4-969 w^5+492 w^6-62 w^7+7048 w^3 z-19143 w^4 z+17328 w^5 z-5770 w^6 z+492 w^7 z+15048 w^2 z^2-70608 w^3 z^2+110220 w^4 z^2-70938 w^5 z^2+17328 w^6 z^2-969 w^7 z^2+7048 w z^3-70608 w^2 z^3+197520 w^3 z^3-225630 w^4 z^3+110220 w^5 z^3-19143 w^6 z^3+548 w^7 z^3+548 z^4-19143 w z^4+110220 w^2 z^4-225630 w^3 z^4+197520 w^4 z^4-70608 w^5 z^4+7048 w^6 z^4-969 z^5+17328 w z^5-70938 w^2 z^5+110220 w^3 z^5-70608 w^4 z^5+15048 w^5 z^5+492 z^6-5770 w z^6+17328 w^2 z^6-19143 w^3 z^6+7048 w^4 z^6-62 z^7+492 w z^7-969 w^2 z^7+548 w^3 z^7) GSV[2,5]-1/(w-z)^11 216 w^3 z^3 (40 w^5-66 w^6+30 w^7-3 w^8+1000 w^4 z-2364 w^5 z+1830 w^6 z-498 w^7 z+30 w^8 z+4000 w^3 z^2-14730 w^4 z^2+18690 w^5 z^2-9732 w^6 z^2+1830 w^7 z^2-66 w^8 z^2+4000 w^2 z^3-26160 w^3 z^3+55050 w^4 z^3-49222 w^5 z^3+18690 w^6 z^3-2364 w^7 z^3+40 w^8 z^3+1000 w z^4-14730 w^2 z^4+55050 w^3 z^4-82690 w^4 z^4+55050 w^5 z^4-14730 w^6 z^4+1000 w^7 z^4+40 z^5-2364 w z^5+18690 w^2 z^5-49222 w^3 z^5+55050 w^4 z^5-26160 w^5 z^5+4000 w^6 z^5-66 z^6+1830 w z^6-9732 w^2 z^6+18690 w^3 z^6-14730 w^4 z^6+4000 w^5 z^6+30 z^7-498 w z^7+1830 w^2 z^7-2364 w^3 z^7+1000 w^4 z^7-3 z^8+30 w z^8-66 w^2 z^8+40 w^3 z^8) (GSV[3,9]-GSV[3,10])+1/(w-z)^11 864 w^3 z^3 (-w-z+w z) (-20 w^4+30 w^5-12 w^6+w^7-480 w^3 z+1030 w^4 z-708 w^5 z+165 w^6 z-8 w^7 z-1520 w^2 z^2+5240 w^3 z^2-6020 w^4 z^2+2719 w^5 z^2-412 w^6 z^2+10 w^7 z^2-480 w z^3+5240 w^2 z^3-11720 w^3 z^3+9715 w^4 z^3-3040 w^5 z^3+250 w^6 z^3-20 z^4+1030 w z^4-6020 w^2 z^4+9715 w^3 z^4-5680 w^4 z^4+1000 w^5 z^4+30 z^5-708 w z^5+2719 w^2 z^5-3040 w^3 z^5+1000 w^4 z^5-12 z^6+165 w z^6-412 w^2 z^6+250 w^3 z^6+z^7-8 w z^7+10 w^2 z^7) (GSV[3,5]-GSV[3,12]))+Color[fs] (1/(w-z)^8 36 w^3 z^3 (-5554 w^3+4867 w^4-687 w^5-39674 w^2 z+63052 w^3 z-24123 w^4 z+1374 w^5 z-39674 w z^2+135530 w^2 z^2-110874 w^3 z^2+20688 w^4 z^2-5554 z^3+63052 w z^3-110874 w^2 z^3+46332 w^3 z^3+4867 z^4-24123 w z^4+20688 w^2 z^4-687 z^5+1374 w z^5) GSV[0,1]-1/(w-z)^10 18 w^3 z^3 (4848 w^5-4242 w^6+589 w^7+129024 w^4 z-186096 w^5 z+67763 w^6 z-4358 w^7 z+529824 w^3 z^2-1285542 w^4 z^2+910449 w^5 z^2-185980 w^6 z^2+4964 w^7 z^2+529824 w^2 z^3-2357808 w^3 z^3+3003375 w^4 z^3-1284962 w^5 z^3+128676 w^6 z^3+129024 w z^4-1285542 w^2 z^4+3003375 w^3 z^4-2358968 w^4 z^4+530056 w^5 z^4+4848 z^5-186096 w z^5+910449 w^2 z^5-1284962 w^3 z^5+530056 w^4 z^5-4242 z^6+67763 w z^6-185980 w^2 z^6+128676 w^3 z^6+589 z^7-4358 w z^7+4964 w^2 z^7) GSV[1,1]+1/(w-z)^10 18 w^3 z^3 (-24500 w^4+36692 w^5-14582 w^6+1195 w^7-309832 w^3 z+705588 w^4 z-508096 w^5 z+120821 w^6 z-5570 w^7 z-658728 w^2 z^2+2576200 w^3 z^2-3225290 w^4 z^2+1540431 w^5 z^2-234796 w^6 z^2+4964 w^7 z^2-309832 w z^3+2576200 w^2 z^3-5777984 w^3 z^3+4974513 w^4 z^3-1607318 w^5 z^3+128676 w^6 z^3-24500 z^4+705588 w z^4-3225290 w^2 z^4+4974513 w^3 z^4-2941592 w^4 z^4+530056 w^5 z^4+36692 z^5-508096 w z^5+1540431 w^2 z^5-1607318 w^3 z^5+530056 w^4 z^5-14582 z^6+120821 w z^6-234796 w^2 z^6+128676 w^3 z^6+1195 z^7-5570 w z^7+4964 w^2 z^7) GSV[1,2]-1/(w-z)^10 72 w^3 z^3 (18 w^6-9 w^7+972 w^5 z-1035 w^6 z+198 w^7 z+7290 w^4 z^2-13851 w^5 z^2+6912 w^6 z^2-675 w^7 z^2+13680 w^3 z^3-45585 w^4 z^3+44070 w^5 z^3-12885 w^6 z^3+548 w^7 z^3+7290 w^2 z^4-45585 w^3 z^4+79080 w^4 z^4-46920 w^5 z^4+7048 w^6 z^4+972 w z^5-13851 w^2 z^5+44070 w^3 z^5-46920 w^4 z^5+15048 w^5 z^5+18 z^6-1035 w z^6+6912 w^2 z^6-12885 w^3 z^6+7048 w^4 z^6-9 z^7+198 w z^7-675 w^2 z^7+548 w^3 z^7) GSV[2,2]+1/(w-z)^11 36 w^3 z^3 (-3144 w^5+4365 w^6-1512 w^7+85 w^8-85800 w^4 z+168126 w^5 z-100296 w^6 z+17674 w^7 z-270 w^8 z-379200 w^3 z^2+1132413 w^4 z^2-1110552 w^5 z^2+398272 w^6 z^2-35622 w^7 z^2-648 w^8 z^2-427200 w^2 z^3+2194176 w^3 z^3-3551160 w^4 z^3+2256654 w^5 z^3-488946 w^6 z^3+7680 w^7 z^3+1096 w^8 z^3-124800 w z^4+1371483 w^2 z^4-3878580 w^3 z^4+4195620 w^4 z^4-1737642 w^5 z^4+163704 w^6 z^4+13000 w^7 z^4-6432 z^5+253314 w z^5-1457604 w^2 z^5+2756442 w^3 z^5-2007822 w^4 z^5+450048 w^5 z^5+16000 w^6 z^5+9003 z^6-162732 w z^6+605504 w^2 z^6-774318 w^3 z^6+334704 w^4 z^6-16000 w^5 z^6-3324 z^7+35246 w z^7-86538 w^2 z^7+68448 w^3 z^7-13000 w^4 z^7+263 z^8-1722 w z^8+2640 w^2 z^8-1096 w^3 z^8) GSV[2,3]+1/(w-z)^11 36 w^3 z^3 (6432 w^5-9003 w^6+3324 w^7-263 w^8+124800 w^4 z-253314 w^5 z+162732 w^6 z-35246 w^7 z+1722 w^8 z+427200 w^3 z^2-1371483 w^4 z^2+1457604 w^5 z^2-605504 w^6 z^2+86538 w^7 z^2-2640 w^8 z^2+379200 w^2 z^3-2194176 w^3 z^3+3878580 w^4 z^3-2756442 w^5 z^3+774318 w^6 z^3-68448 w^7 z^3+1096 w^8 z^3+85800 w z^4-1132413 w^2 z^4+3551160 w^3 z^4-4195620 w^4 z^4+2007822 w^5 z^4-334704 w^6 z^4+13000 w^7 z^4+3144 z^5-168126 w z^5+1110552 w^2 z^5-2256654 w^3 z^5+1737642 w^4 z^5-450048 w^5 z^5+16000 w^6 z^5-4365 z^6+100296 w z^6-398272 w^2 z^6+488946 w^3 z^6-163704 w^4 z^6-16000 w^5 z^6+1512 z^7-17674 w z^7+35622 w^2 z^7-7680 w^3 z^7-13000 w^4 z^7-85 z^8+270 w z^8+648 w^2 z^8-1096 w^3 z^8) GSV[2,4]-1/(w-z)^10 72 w^3 z^3 (548 w^4-969 w^5+492 w^6-62 w^7+7048 w^3 z-19143 w^4 z+17328 w^5 z-5770 w^6 z+492 w^7 z+15048 w^2 z^2-70608 w^3 z^2+110220 w^4 z^2-70938 w^5 z^2+17328 w^6 z^2-969 w^7 z^2+7048 w z^3-70608 w^2 z^3+197520 w^3 z^3-225630 w^4 z^3+110220 w^5 z^3-19143 w^6 z^3+548 w^7 z^3+548 z^4-19143 w z^4+110220 w^2 z^4-225630 w^3 z^4+197520 w^4 z^4-70608 w^5 z^4+7048 w^6 z^4-969 z^5+17328 w z^5-70938 w^2 z^5+110220 w^3 z^5-70608 w^4 z^5+15048 w^5 z^5+492 z^6-5770 w z^6+17328 w^2 z^6-19143 w^3 z^6+7048 w^4 z^6-62 z^7+492 w z^7-969 w^2 z^7+548 w^3 z^7) GSV[2,5]+1/(w-z)^11 216 w^3 z^3 (-6 w^6+6 w^7-w^8-324 w^5 z+510 w^6 z-214 w^7 z+18 w^8 z-2430 w^4 z^2+5994 w^5 z^2-4636 w^6 z^2+1170 w^7 z^2-54 w^8 z^2-4560 w^3 z^3+18690 w^4 z^3-24594 w^5 z^3+12342 w^6 z^3-1956 w^7 z^3+40 w^8 z^3-2430 w^2 z^4+18690 w^3 z^4-41910 w^4 z^4+36870 w^5 z^4-12270 w^6 z^4+1000 w^7 z^4-324 w z^5+5994 w^2 z^5-24594 w^3 z^5+36870 w^4 z^5-21840 w^5 z^5+4000 w^6 z^5-6 z^6+510 w z^6-4636 w^2 z^6+12342 w^3 z^6-12270 w^4 z^6+4000 w^5 z^6+6 z^7-214 w z^7+1170 w^2 z^7-1956 w^3 z^7+1000 w^4 z^7-z^8+18 w z^8-54 w^2 z^8+40 w^3 z^8) (GSV[3,6]-GSV[3,7])-1/(w-z)^11 216 w^3 z^3 (40 w^5-66 w^6+30 w^7-3 w^8+1000 w^4 z-2364 w^5 z+1830 w^6 z-498 w^7 z+30 w^8 z+4000 w^3 z^2-14730 w^4 z^2+18690 w^5 z^2-9732 w^6 z^2+1830 w^7 z^2-66 w^8 z^2+4000 w^2 z^3-26160 w^3 z^3+55050 w^4 z^3-49222 w^5 z^3+18690 w^6 z^3-2364 w^7 z^3+40 w^8 z^3+1000 w z^4-14730 w^2 z^4+55050 w^3 z^4-82690 w^4 z^4+55050 w^5 z^4-14730 w^6 z^4+1000 w^7 z^4+40 z^5-2364 w z^5+18690 w^2 z^5-49222 w^3 z^5+55050 w^4 z^5-26160 w^5 z^5+4000 w^6 z^5-66 z^6+1830 w z^6-9732 w^2 z^6+18690 w^3 z^6-14730 w^4 z^6+4000 w^5 z^6+30 z^7-498 w z^7+1830 w^2 z^7-2364 w^3 z^7+1000 w^4 z^7-3 z^8+30 w z^8-66 w^2 z^8+40 w^3 z^8) (GSV[3,9]-GSV[3,10])-1/(w-z)^11 864 w^3 z^3 (-30 w^5+42 w^6-15 w^7+w^8-750 w^4 z+1488 w^5 z-915 w^6 z+178 w^7 z-6 w^8 z-3000 w^3 z^2+9210 w^4 z^2-9345 w^5 z^2+3592 w^6 z^2-420 w^7 z^2+6 w^8 z^2-3000 w^2 z^3+16320 w^3 z^3-27525 w^4 z^3+18454 w^5 z^3-4584 w^6 z^3+264 w^7 z^3-750 w z^4+9210 w^2 z^4-27525 w^3 z^4+31150 w^4 z^4-13890 w^5 z^4+1830 w^6 z^4-30 z^5+1488 w z^5-9345 w^2 z^5+18454 w^3 z^5-13890 w^4 z^5+3360 w^5 z^5+42 z^6-915 w z^6+3592 w^2 z^6-4584 w^3 z^6+1830 w^4 z^6-15 z^7+178 w z^7-420 w^2 z^7+264 w^3 z^7+z^8-6 w z^8+6 w^2 z^8) (GSV[3,5]-GSV[3,12])))+c[10](Color[es2] (-((6 w^3 z^3 (22 w^2-11 w^3+80 w z-113 w^2 z+22 w^3 z+22 z^2-113 w z^2+80 w^2 z^2-11 z^3+22 w z^3) GSV[0,1])/(w-z)^6)+1/(w-z)^8 12 w^3 z^3 (-54 w^4+27 w^5-852 w^3 z+987 w^4 z-196 w^5 z-1920 w^2 z^2+4584 w^3 z^2-2596 w^4 z^2+223 w^5 z^2-852 w z^3+4584 w^2 z^3-5612 w^3 z^3+1643 w^4 z^3-54 z^4+987 w z^4-2596 w^2 z^4+1643 w^3 z^4+27 z^5-196 w z^5+223 w^2 z^5) GSV[1,1]-1/(w-z)^8 12 w^3 z^3 (223 w^3-250 w^4+54 w^5+1643 w^2 z-3448 w^3 z+1974 w^4 z-250 w^5 z+1643 w z^2-7532 w^2 z^2+9168 w^3 z^2-3448 w^4 z^2+223 w^5 z^2+223 z^3-3448 w z^3+9168 w^2 z^3-7532 w^3 z^3+1643 w^4 z^3-250 z^4+1974 w z^4-3448 w^2 z^4+1643 w^3 z^4+54 z^5-250 w z^5+223 w^2 z^5) GSV[1,2]-1/(w-z)^10 24 w^3 z^3 (18 w^6-9 w^7+972 w^5 z-1035 w^6 z+198 w^7 z+7290 w^4 z^2-13851 w^5 z^2+6912 w^6 z^2-675 w^7 z^2+13680 w^3 z^3-45585 w^4 z^3+44070 w^5 z^3-12885 w^6 z^3+548 w^7 z^3+7290 w^2 z^4-45585 w^3 z^4+79080 w^4 z^4-46920 w^5 z^4+7048 w^6 z^4+972 w z^5-13851 w^2 z^5+44070 w^3 z^5-46920 w^4 z^5+15048 w^5 z^5+18 z^6-1035 w z^6+6912 w^2 z^6-12885 w^3 z^6+7048 w^4 z^6-9 z^7+198 w z^7-675 w^2 z^7+548 w^3 z^7) GSV[2,2]+1/(w-z)^10 24 w^3 z^3 (-87 w^5+96 w^6-20 w^7-2445 w^4 z+4458 w^5 z-2290 w^6 z+276 w^7 z-11022 w^3 z^2+33024 w^4 z^2-31488 w^5 z^2+10398 w^6 z^2-762 w^7 z^2-12666 w^2 z^3+66060 w^3 z^3-108766 w^4 z^3+69804 w^5 z^3-15330 w^6 z^3+548 w^7 z^3-3813 w z^4+40416 w^2 z^4-116864 w^3 z^4+131460 w^4 z^4-57942 w^5 z^4+7048 w^6 z^4-207 z^5+6930 w z^5-39450 w^2 z^5+77196 w^3 z^5-59586 w^4 z^5+15048 w^5 z^5+216 z^6-3480 w z^6+12870 w^2 z^6-16698 w^3 z^6+7048 w^4 z^6-42 z^7+396 w z^7-882 w^2 z^7+548 w^3 z^7) GSV[2,3]+1/(w-z)^10 24 w^3 z^3 (-207 w^5+216 w^6-42 w^7-3813 w^4 z+6930 w^5 z-3480 w^6 z+396 w^7 z-12666 w^3 z^2+40416 w^4 z^2-39450 w^5 z^2+12870 w^6 z^2-882 w^7 z^2-11022 w^2 z^3+66060 w^3 z^3-116864 w^4 z^3+77196 w^5 z^3-16698 w^6 z^3+548 w^7 z^3-2445 w z^4+33024 w^2 z^4-108766 w^3 z^4+131460 w^4 z^4-59586 w^5 z^4+7048 w^6 z^4-87 z^5+4458 w z^5-31488 w^2 z^5+69804 w^3 z^5-57942 w^4 z^5+15048 w^5 z^5+96 z^6-2290 w z^6+10398 w^2 z^6-15330 w^3 z^6+7048 w^4 z^6-20 z^7+276 w z^7-762 w^2 z^7+548 w^3 z^7) GSV[2,4]-1/(w-z)^10 24 w^3 z^3 (548 w^4-969 w^5+492 w^6-62 w^7+7048 w^3 z-19143 w^4 z+17328 w^5 z-5770 w^6 z+492 w^7 z+15048 w^2 z^2-70608 w^3 z^2+110220 w^4 z^2-70938 w^5 z^2+17328 w^6 z^2-969 w^7 z^2+7048 w z^3-70608 w^2 z^3+197520 w^3 z^3-225630 w^4 z^3+110220 w^5 z^3-19143 w^6 z^3+548 w^7 z^3+548 z^4-19143 w z^4+110220 w^2 z^4-225630 w^3 z^4+197520 w^4 z^4-70608 w^5 z^4+7048 w^6 z^4-969 z^5+17328 w z^5-70938 w^2 z^5+110220 w^3 z^5-70608 w^4 z^5+15048 w^5 z^5+492 z^6-5770 w z^6+17328 w^2 z^6-19143 w^3 z^6+7048 w^4 z^6-62 z^7+492 w z^7-969 w^2 z^7+548 w^3 z^7) GSV[2,5]+1/(w-z)^11 72 w^3 z^3 (-6 w^6+6 w^7-w^8-324 w^5 z+510 w^6 z-214 w^7 z+18 w^8 z-2430 w^4 z^2+5994 w^5 z^2-4636 w^6 z^2+1170 w^7 z^2-54 w^8 z^2-4560 w^3 z^3+18690 w^4 z^3-24594 w^5 z^3+12342 w^6 z^3-1956 w^7 z^3+40 w^8 z^3-2430 w^2 z^4+18690 w^3 z^4-41910 w^4 z^4+36870 w^5 z^4-12270 w^6 z^4+1000 w^7 z^4-324 w z^5+5994 w^2 z^5-24594 w^3 z^5+36870 w^4 z^5-21840 w^5 z^5+4000 w^6 z^5-6 z^6+510 w z^6-4636 w^2 z^6+12342 w^3 z^6-12270 w^4 z^6+4000 w^5 z^6+6 z^7-214 w z^7+1170 w^2 z^7-1956 w^3 z^7+1000 w^4 z^7-z^8+18 w z^8-54 w^2 z^8+40 w^3 z^8) (GSV[3,6]-GSV[3,7])-1/(w-z)^11 72 w^3 z^3 (40 w^5-66 w^6+30 w^7-3 w^8+1000 w^4 z-2364 w^5 z+1830 w^6 z-498 w^7 z+30 w^8 z+4000 w^3 z^2-14730 w^4 z^2+18690 w^5 z^2-9732 w^6 z^2+1830 w^7 z^2-66 w^8 z^2+4000 w^2 z^3-26160 w^3 z^3+55050 w^4 z^3-49222 w^5 z^3+18690 w^6 z^3-2364 w^7 z^3+40 w^8 z^3+1000 w z^4-14730 w^2 z^4+55050 w^3 z^4-82690 w^4 z^4+55050 w^5 z^4-14730 w^6 z^4+1000 w^7 z^4+40 z^5-2364 w z^5+18690 w^2 z^5-49222 w^3 z^5+55050 w^4 z^5-26160 w^5 z^5+4000 w^6 z^5-66 z^6+1830 w z^6-9732 w^2 z^6+18690 w^3 z^6-14730 w^4 z^6+4000 w^5 z^6+30 z^7-498 w z^7+1830 w^2 z^7-2364 w^3 z^7+1000 w^4 z^7-3 z^8+30 w z^8-66 w^2 z^8+40 w^3 z^8) (GSV[3,9]-GSV[3,10])-1/(w-z)^9 72 w^3 z^3 (6 w^4-6 w^5+w^6+96 w^3 z-162 w^4 z+72 w^5 z-6 w^6 z+216 w^2 z^2-672 w^3 z^2+603 w^4 z^2-162 w^5 z^2+6 w^6 z^2+96 w z^3-672 w^2 z^3+1168 w^3 z^3-672 w^4 z^3+96 w^5 z^3+6 z^4-162 w z^4+603 w^2 z^4-672 w^3 z^4+216 w^4 z^4-6 z^5+72 w z^5-162 w^2 z^5+96 w^3 z^5+z^6-6 w z^6+6 w^2 z^6) (GSV[3,5]-GSV[3,12])))+c[11](Color[eu1] (-(1/(w-z)^8)6 w^3 z^3 (-202 w^4+101 w^5-14320 w^3 z+14825 w^4 z-2715 w^5 z-38420 w^2 z^2+86270 w^3 z^2-45876 w^4 z^2+3938 w^5 z^2-14320 w z^3+86270 w^2 z^3-105210 w^3 z^3+29794 w^4 z^3-202 z^4+14825 w z^4-45876 w^2 z^4+29794 w^3 z^4+101 z^5-2715 w z^5+3938 w^2 z^5) GSV[0,1]-1/(w-z)^10 12 w^3 z^3 (542 w^6-271 w^7+18876 w^5 z-20773 w^6 z+4195 w^7 z+99294 w^4 z^2-205569 w^5 z^2+110038 w^6 z^2-11621 w^7 z^2+161816 w^3 z^3-571867 w^4 z^3+587735 w^5 z^3-182349 w^6 z^3+8315 w^7 z^3+99294 w^2 z^4-571867 w^3 z^4+991504 w^4 z^4-604510 w^5 z^4+94114 w^6 z^4+18876 w z^5-205569 w^2 z^5+587735 w^3 z^5-604510 w^4 z^5+194382 w^5 z^5+542 z^6-20773 w z^6+110038 w^2 z^6-182349 w^3 z^6+94114 w^4 z^6-271 z^7+4195 w z^7-11621 w^2 z^7+8315 w^3 z^7) GSV[1,1]+1/(w-z)^10 6 w^3 z^3 (-154 w^5+696 w^6-333 w^7-62538 w^4 z+113222 w^5 z-60911 w^6 z+8577 w^7 z-336548 w^3 z^2+960004 w^4 z^2-894897 w^5 z^2+300194 w^6 z^2-24256 w^7 z^2-336548 w^2 z^3+1844556 w^3 z^3-3036259 w^4 z^3+1937263 w^5 z^3-430692 w^6 z^3+16630 w^7 z^3-62538 w z^4+960004 w^2 z^4-3036259 w^3 z^4+3492732 w^4 z^4-1541252 w^5 z^4+188228 w^6 z^4-154 z^5+113222 w z^5-894897 w^2 z^5+1937263 w^3 z^5-1541252 w^4 z^5+388764 w^5 z^5+696 z^6-60911 w z^6+300194 w^2 z^6-430692 w^3 z^6+188228 w^4 z^6-333 z^7+8577 w z^7-24256 w^2 z^7+16630 w^3 z^7) GSV[1,2]-1/(w-z)^10 24 w^3 z^3 (54 w^6-27 w^7+4188 w^5 z-4377 w^6 z+834 w^7 z+35934 w^4 z^2-66465 w^5 z^2+32576 w^6 z^2-3241 w^7 z^2+70056 w^3 z^3-229947 w^4 z^3+218632 w^5 z^3-63381 w^6 z^3+2837 w^7 z^3+35934 w^2 z^4-229947 w^3 z^4+398364 w^4 z^4-234194 w^5 z^4+35170 w^6 z^4+4188 w z^5-66465 w^2 z^5+218632 w^3 z^5-234194 w^4 z^5+74394 w^5 z^5+54 z^6-4377 w z^6+32576 w^2 z^6-63381 w^3 z^6+35170 w^4 z^6-27 z^7+834 w z^7-3241 w^2 z^7+2837 w^3 z^7) GSV[2,2]+1/(w-z)^11 12 w^3 z^3 (-470 w^6+524 w^7-107 w^8-44680 w^5 z+73034 w^6 z-32914 w^7 z+3326 w^8 z-453018 w^4 z^2+1094162 w^5 z^2-848808 w^6 z^2+224268 w^7 z^2-12409 w^8 z^2-1190896 w^3 z^3+4370416 w^4 z^3-5405302 w^5 z^3+2644254 w^6 z^3-430232 w^7 z^3+10573 w^8 z^3-985478 w^2 z^4+5899552 w^3 z^4-11492924 w^4 z^4+9270320 w^5 z^4-2944357 w^6 z^4+242797 w^7 z^4-243240 w z^5+2790550 w^2 z^5-8912442 w^3 z^5+11434116 w^4 z^5-6101392 w^5 z^5+1046896 w^6 z^5-12114 z^6+409182 w z^6-2417472 w^2 z^6+5019342 w^3 z^6-4226863 w^4 z^6+1221344 w^5 z^6+12060 z^7-186798 w z^7+684752 w^2 z^7-895592 w^3 z^7+385463 w^4 z^7-2193 z^8+18582 w z^8-38635 w^2 z^8+22823 w^3 z^8) GSV[2,3]-1/(w-z)^11 12 w^3 z^3 (-12114 w^6+12060 w^7-2193 w^8-243240 w^5 z+409182 w^6 z-186798 w^7 z+18582 w^8 z-985478 w^4 z^2+2790550 w^5 z^2-2417472 w^6 z^2+684752 w^7 z^2-38635 w^8 z^2-1190896 w^3 z^3+5899552 w^4 z^3-8912442 w^5 z^3+5019342 w^6 z^3-895592 w^7 z^3+22823 w^8 z^3-453018 w^2 z^4+4370416 w^3 z^4-11492924 w^4 z^4+11434116 w^5 z^4-4226863 w^6 z^4+385463 w^7 z^4-44680 w z^5+1094162 w^2 z^5-5405302 w^3 z^5+9270320 w^4 z^5-6101392 w^5 z^5+1221344 w^6 z^5-470 z^6+73034 w z^6-848808 w^2 z^6+2644254 w^3 z^6-2944357 w^4 z^6+1046896 w^5 z^6+524 z^7-32914 w z^7+224268 w^2 z^7-430232 w^3 z^7+242797 w^4 z^7-107 z^8+3326 w z^8-12409 w^2 z^8+10573 w^3 z^8) GSV[2,4]+1/(w-z)^10 48 w^3 z^3 (4481 w^4-8177 w^5+4339 w^6-589 w^7+56314 w^3 z-154587 w^4 z+142327 w^5 z-48663 w^6 z+4339 w^7 z+119538 w^2 z^2-560620 w^3 z^2+879827 w^4 z^2-572409 w^5 z^2+142327 w^6 z^2-8177 w^7 z^2+56314 w z^3-560620 w^2 z^3+1563934 w^3 z^3-1789619 w^4 z^3+879827 w^5 z^3-154587 w^6 z^3+4481 w^7 z^3+4481 z^4-154587 w z^4+879827 w^2 z^4-1789619 w^3 z^4+1563934 w^4 z^4-560620 w^5 z^4+56314 w^6 z^4-8177 z^5+142327 w z^5-572409 w^2 z^5+879827 w^3 z^5-560620 w^4 z^5+119538 w^5 z^5+4339 z^6-48663 w z^6+142327 w^2 z^6-154587 w^3 z^6+56314 w^4 z^6-589 z^7+4339 w z^7-8177 w^2 z^7+4481 w^3 z^7) GSV[2,5]-1/(w-z)^10 1728 w^3 z^3 (6 w^6-3 w^7+264 w^5 z-285 w^6 z+55 w^7 z+1830 w^4 z^2-3537 w^5 z^2+1790 w^6 z^2-175 w^7 z^2+3360 w^3 z^3-11295 w^4 z^3+11035 w^5 z^3-3255 w^6 z^3+137 w^7 z^3+1830 w^2 z^4-11295 w^3 z^4+19600 w^4 z^4-11690 w^5 z^4+1762 w^6 z^4+264 w z^5-3537 w^2 z^5+11035 w^3 z^5-11690 w^4 z^5+3762 w^5 z^5+6 z^6-285 w z^6+1790 w^2 z^6-3255 w^3 z^6+1762 w^4 z^6-3 z^7+55 w z^7-175 w^2 z^7+137 w^3 z^7) GSV[3,1]-1/(w-z)^11 72 w^3 z^3 (-482 w^6+482 w^7-87 w^8-17212 w^5 z+27746 w^6 z-12154 w^7 z+1158 w^8 z-104082 w^4 z^2+268406 w^5 z^2-216596 w^6 z^2+57942 w^7 z^2-3108 w^8 z^2-172744 w^3 z^3+744106 w^4 z^3-1020318 w^5 z^3+533830 w^6 z^3-90048 w^7 z^3+2188 w^8 z^3-86162 w^2 z^4+690346 w^3 z^4-1606230 w^4 z^4+1461310 w^5 z^4-504404 w^6 z^4+43900 w^7 z^4-11388 w z^5+212182 w^2 z^5-895254 w^3 z^5+1378810 w^4 z^5-837328 w^5 z^5+157600 w^6 z^5-258 z^6+18114 w z^6-164820 w^2 z^6+447050 w^3 z^6-452544 w^4 z^6+149600 w^5 z^6+258 z^7-7778 w z^7+42482 w^2 z^7-72064 w^3 z^7+37400 w^4 z^7-43 z^8+698 w z^8-2144 w^2 z^8+1640 w^3 z^8) (GSV[3,5]-GSV[3,7])+1/(w-z)^11 144 w^3 z^3 (-404 w^5+348 w^6+2 w^7-19 w^8-11300 w^4 z+15816 w^5 z-3530 w^6 z-1546 w^7 z+268 w^8 z-51200 w^3 z^2+119044 w^4 z^2-64274 w^5 z^2-11980 w^6 z^2+11036 w^7 z^2-762 w^8 z^2-59200 w^2 z^3+252488 w^3 z^3-267458 w^4 z^3+11250 w^5 z^3+80768 w^6 z^3-20880 w^7 z^3+558 w^8 z^3-17800 w z^4+170784 w^2 z^4-349598 w^3 z^4+125730 w^4 z^4+168908 w^5 z^4-109834 w^6 z^4+11550 w^7 z^4-952 z^5+33896 w z^5-151150 w^2 z^5+136314 w^3 z^5+114788 w^4 z^5-173288 w^5 z^5+43200 w^6 z^5+1288 z^6-19038 w z^6+39796 w^2 z^6+24640 w^3 z^6-91794 w^4 z^6+43200 w^5 z^6-434 z^7+2830 w z^7+1452 w^2 z^7-15152 w^3 z^7+11550 w^4 z^7+25 z^8+20 w z^8-514 w^2 z^8+558 w^3 z^8) (GSV[3,6]-GSV[3,7])+1/(w-z)^10 144 w^3 z^3 (-548 w^4+884 w^5-380 w^6+33 w^7-7048 w^3 z+17508 w^4 z-13480 w^5 z+3315 w^6 z-133 w^7 z-15048 w^2 z^2+64768 w^3 z^2-86300 w^4 z^2+42147 w^5 z^2-5852 w^6 z^2+7 w^7 z^2-7048 w z^3+64768 w^2 z^3-155000 w^3 z^3+135945 w^4 z^3-40285 w^5 z^3+1239 w^6 z^3+137 w^7 z^3-548 z^4+17508 w z^4-86300 w^2 z^4+135945 w^3 z^4-73780 w^4 z^4+6314 w^5 z^4+1762 w^6 z^4+884 z^5-13480 w z^5+42147 w^2 z^5-40285 w^3 z^5+6314 w^4 z^5+3762 w^5 z^5-380 z^6+3315 w z^6-5852 w^2 z^6+1239 w^3 z^6+1762 w^4 z^6+33 z^7-133 w z^7+7 w^2 z^7+137 w^3 z^7) (GSV[3,6]-GSV[3,8])-1/(w-z)^11 288 w^3 z^3 (202 w^5-361 w^6+186 w^7-24 w^8+5650 w^4 z-14054 w^5 z+11732 w^6 z-3620 w^7 z+286 w^8 z+25600 w^3 z^2-94541 w^4 z^2+123686 w^5 z^2-68738 w^6 z^2+14682 w^7 z^2-713 w^8 z^2+29600 w^2 z^3-181272 w^3 z^3+376356 w^4 z^3-343888 w^5 z^3+139036 w^6 z^3-20206 w^7 z^3+476 w^8 z^3+8900 w z^4-111421 w^2 z^4+390456 w^3 z^4-576020 w^4 z^4+390456 w^5 z^4-111421 w^6 z^4+8900 w^7 z^4+476 z^5-20206 w z^5+139036 w^2 z^5-343888 w^3 z^5+376356 w^4 z^5-181272 w^5 z^5+29600 w^6 z^5-713 z^6+14682 w z^6-68738 w^2 z^6+123686 w^3 z^6-94541 w^4 z^6+25600 w^5 z^6+286 z^7-3620 w z^7+11732 w^2 z^7-14054 w^3 z^7+5650 w^4 z^7-24 z^8+186 w z^8-361 w^2 z^8+202 w^3 z^8) (GSV[3,7]-GSV[3,9])+1/(w-z)^11 288 w^3 z^3 (476 w^5-713 w^6+286 w^7-24 w^8+8900 w^4 z-20206 w^5 z+14682 w^6 z-3620 w^7 z+186 w^8 z+29600 w^3 z^2-111421 w^4 z^2+139036 w^5 z^2-68738 w^6 z^2+11732 w^7 z^2-361 w^8 z^2+25600 w^2 z^3-181272 w^3 z^3+390456 w^4 z^3-343888 w^5 z^3+123686 w^6 z^3-14054 w^7 z^3+202 w^8 z^3+5650 w z^4-94541 w^2 z^4+376356 w^3 z^4-576020 w^4 z^4+376356 w^5 z^4-94541 w^6 z^4+5650 w^7 z^4+202 z^5-14054 w z^5+123686 w^2 z^5-343888 w^3 z^5+390456 w^4 z^5-181272 w^5 z^5+25600 w^6 z^5-361 z^6+11732 w z^6-68738 w^2 z^6+139036 w^3 z^6-111421 w^4 z^6+29600 w^5 z^6+186 z^7-3620 w z^7+14682 w^2 z^7-20206 w^3 z^7+8900 w^4 z^7-24 z^8+286 w z^8-713 w^2 z^8+476 w^3 z^8) (GSV[3,6]-GSV[3,10])-1/(w-z)^11 72 w^3 z^3 (-370 w^6+370 w^7-65 w^8-14300 w^5 z+22930 w^6 z-9966 w^7 z+928 w^8 z-95122 w^4 z^2+240294 w^5 z^2-190708 w^6 z^2+50212 w^7 z^2-2626 w^8 z^2-172744 w^3 z^3+717226 w^4 z^3-957786 w^5 z^3+490440 w^6 z^3-81056 w^7 z^3+1914 w^8 z^3-95122 w^2 z^4+717226 w^3 z^4-1606230 w^4 z^4+1420060 w^5 z^4-478474 w^6 z^4+40650 w^7 z^4-14300 w z^5+240294 w^2 z^5-957786 w^3 z^5+1420060 w^4 z^5-837328 w^5 z^5+153600 w^6 z^5-370 z^6+22930 w z^6-190708 w^2 z^6+490440 w^3 z^6-478474 w^4 z^6+153600 w^5 z^6+370 z^7-9966 w z^7+50212 w^2 z^7-81056 w^3 z^7+40650 w^4 z^7-65 z^8+928 w z^8-2626 w^2 z^8+1914 w^3 z^8) (GSV[3,6]-GSV[3,12])+1/(w-z)^11 288 w^3 z^3 (30 w^5-48 w^6+21 w^7-2 w^8+750 w^4 z-1752 w^5 z+1335 w^6 z-356 w^7 z+21 w^8 z+3000 w^3 z^2-11040 w^4 z^2+13929 w^5 z^2-7184 w^6 z^2+1335 w^7 z^2-48 w^8 z^2+3000 w^2 z^3-19680 w^3 z^3+41415 w^4 z^3-36908 w^5 z^3+13929 w^6 z^3-1752 w^7 z^3+30 w^8 z^3+750 w z^4-11040 w^2 z^4+41415 w^3 z^4-62300 w^4 z^4+41415 w^5 z^4-11040 w^6 z^4+750 w^7 z^4+30 z^5-1752 w z^5+13929 w^2 z^5-36908 w^3 z^5+41415 w^4 z^5-19680 w^5 z^5+3000 w^6 z^5-48 z^6+1335 w z^6-7184 w^2 z^6+13929 w^3 z^6-11040 w^4 z^6+3000 w^5 z^6+21 z^7-356 w z^7+1335 w^2 z^7-1752 w^3 z^7+750 w^4 z^7-2 z^8+21 w z^8-48 w^2 z^8+30 w^3 z^8) (8 GSV[4,2]+2 GSV[4,6]-2 GSV[4,10]+2 GSV[4,14]-2 GSV[4,15]-4 GSV[4,16]+GSV[4,18])+1/(w-z)^11 144 w^3 z^3 (-6 w^6+6 w^7-w^8-264 w^5 z+420 w^6 z-178 w^7 z+15 w^8 z-1830 w^4 z^2+4584 w^5 z^2-3592 w^6 z^2+915 w^7 z^2-42 w^8 z^2-3360 w^3 z^3+13890 w^4 z^3-18454 w^5 z^3+9345 w^6 z^3-1488 w^7 z^3+30 w^8 z^3-1830 w^2 z^4+13890 w^3 z^4-31150 w^4 z^4+27525 w^5 z^4-9210 w^6 z^4+750 w^7 z^4-264 w z^5+4584 w^2 z^5-18454 w^3 z^5+27525 w^4 z^5-16320 w^5 z^5+3000 w^6 z^5-6 z^6+420 w z^6-3592 w^2 z^6+9345 w^3 z^6-9210 w^4 z^6+3000 w^5 z^6+6 z^7-178 w z^7+915 w^2 z^7-1488 w^3 z^7+750 w^4 z^7-z^8+15 w z^8-42 w^2 z^8+30 w^3 z^8) (4 GSV[4,2]-2 GSV[4,10]+4 GSV[4,11]-4 GSV[4,14]-2 GSV[4,15]-2 GSV[4,17]-GSV[4,18]+2 GSV[4,19])))+c[12](Color[es2] (1/(2 (w-z)^8) 9 w^3 z^3 (5554 w^3-6189 w^4+1348 w^5+39674 w^2 z-83668 w^3 z+48044 w^4 z-6189 w^5 z+39674 w z^2-182110 w^2 z^2+221976 w^3 z^2-83668 w^4 z^2+5554 w^5 z^2+5554 z^3-83668 w z^3+221976 w^2 z^3-182110 w^3 z^3+39674 w^4 z^3-6189 z^4+48044 w z^4-83668 w^2 z^4+39674 w^3 z^4+1348 z^5-6189 w z^5+5554 w^2 z^5) GSV[0,1]-1/(4 (w-z)^10) 9 w^3 z^3 (-4848 w^5+5406 w^6-1171 w^7-129024 w^4 z+234240 w^5 z-119981 w^6 z+14522 w^7 z-529824 w^3 z^2+1607658 w^4 z^2-1538055 w^5 z^2+505996 w^6 z^2-36608 w^7 z^2-529824 w^2 z^3+2942352 w^3 z^3-4977753 w^4 z^3+3224150 w^5 z^3-704160 w^6 z^3+24500 w^7 z^3-129024 w z^4+1607658 w^2 z^4-4977753 w^3 z^4+5784584 w^4 z^4-2577712 w^5 z^4+309832 w^6 z^4-4848 z^5+234240 w z^5-1538055 w^2 z^5+3224150 w^3 z^5-2577712 w^4 z^5+658728 w^5 z^5+5406 z^6-119981 w z^6+505996 w^2 z^6-704160 w^3 z^6+309832 w^4 z^6-1171 z^7+14522 w z^7-36608 w^2 z^7+24500 w^3 z^7) GSV[1,1]+1/(2 (w-z)^10) 9 w^3 z^3 (12250 w^4-20728 w^5+9964 w^6-1171 w^7+154916 w^3 z-416592 w^4 z+370118 w^5 z-119981 w^6 z+9964 w^7 z+329364 w^2 z^2-1553768 w^3 z^2+2415904 w^4 z^2-1538055 w^5 z^2+370118 w^6 z^2-20728 w^7 z^2+154916 w z^3-1553768 w^2 z^3+4363468 w^3 z^3-4977753 w^4 z^3+2415904 w^5 z^3-416592 w^6 z^3+12250 w^7 z^3+12250 z^4-416592 w z^4+2415904 w^2 z^4-4977753 w^3 z^4+4363468 w^4 z^4-1553768 w^5 z^4+154916 w^6 z^4-20728 z^5+370118 w z^5-1538055 w^2 z^5+2415904 w^3 z^5-1553768 w^4 z^5+329364 w^5 z^5+9964 z^6-119981 w z^6+370118 w^2 z^6-416592 w^3 z^6+154916 w^4 z^6-1171 z^7+9964 w z^7-20728 w^2 z^7+12250 w^3 z^7) GSV[1,2]-1/(w-z)^10 9 w^3 z^3 (18 w^6-9 w^7+972 w^5 z-1035 w^6 z+198 w^7 z+7290 w^4 z^2-13851 w^5 z^2+6912 w^6 z^2-675 w^7 z^2+13680 w^3 z^3-45585 w^4 z^3+44070 w^5 z^3-12885 w^6 z^3+548 w^7 z^3+7290 w^2 z^4-45585 w^3 z^4+79080 w^4 z^4-46920 w^5 z^4+7048 w^6 z^4+972 w z^5-13851 w^2 z^5+44070 w^3 z^5-46920 w^4 z^5+15048 w^5 z^5+18 z^6-1035 w z^6+6912 w^2 z^6-12885 w^3 z^6+7048 w^4 z^6-9 z^7+198 w z^7-675 w^2 z^7+548 w^3 z^7) GSV[2,2]+1/(2 (w-z)^11) 9 w^3 z^3 (3144 w^5-5043 w^6+2226 w^7-220 w^8+85800 w^4 z-199890 w^5 z+152562 w^6 z-41224 w^7 z+2586 w^8 z+379200 w^3 z^2-1364067 w^4 z^2+1697670 w^5 z^2-871600 w^6 z^2+164082 w^7 z^2-6393 w^8 z^2+427200 w^2 z^3-2645184 w^3 z^3+5386422 w^4 z^3-4703576 w^5 z^3+1759350 w^6 z^3-224310 w^7 z^3+4240 w^8 z^3+124800 w z^4-1637997 w^2 z^4+5792862 w^3 z^4-8395760 w^4 z^4+5443662 w^5 z^4-1432137 w^6 z^4+98800 w^7 z^4+6432 z^5-297006 w z^5+2130918 w^2 z^5-5322344 w^3 z^5+5735622 w^4 z^5-2645184 w^5 z^5+395200 w^6 z^5-10269 z^6+231426 w z^6-1132272 w^2 z^6+2069238 w^3 z^6-1569927 w^4 z^6+411200 w^5 z^6+4554 z^7-64056 w z^7+219906 w^2 z^7-272586 w^3 z^7+111800 w^4 z^7-468 z^8+4194 w z^8-8919 w^2 z^8+5336 w^3 z^8) GSV[2,3]-1/(2 (w-z)^11) 9 w^3 z^3 (6432 w^5-10269 w^6+4554 w^7-468 w^8+124800 w^4 z-297006 w^5 z+231426 w^6 z-64056 w^7 z+4194 w^8 z+427200 w^3 z^2-1637997 w^4 z^2+2130918 w^5 z^2-1132272 w^6 z^2+219906 w^7 z^2-8919 w^8 z^2+379200 w^2 z^3-2645184 w^3 z^3+5792862 w^4 z^3-5322344 w^5 z^3+2069238 w^6 z^3-272586 w^7 z^3+5336 w^8 z^3+85800 w z^4-1364067 w^2 z^4+5386422 w^3 z^4-8395760 w^4 z^4+5735622 w^5 z^4-1569927 w^6 z^4+111800 w^7 z^4+3144 z^5-199890 w z^5+1697670 w^2 z^5-4703576 w^3 z^5+5443662 w^4 z^5-2645184 w^5 z^5+411200 w^6 z^5-5043 z^6+152562 w z^6-871600 w^2 z^6+1759350 w^3 z^6-1432137 w^4 z^6+395200 w^5 z^6+2226 z^7-41224 w z^7+164082 w^2 z^7-224310 w^3 z^7+98800 w^4 z^7-220 z^8+2586 w z^8-6393 w^2 z^8+4240 w^3 z^8) GSV[2,4]+1/(w-z)^10 18 w^3 z^3 (548 w^4-969 w^5+492 w^6-62 w^7+7048 w^3 z-19143 w^4 z+17328 w^5 z-5770 w^6 z+492 w^7 z+15048 w^2 z^2-70608 w^3 z^2+110220 w^4 z^2-70938 w^5 z^2+17328 w^6 z^2-969 w^7 z^2+7048 w z^3-70608 w^2 z^3+197520 w^3 z^3-225630 w^4 z^3+110220 w^5 z^3-19143 w^6 z^3+548 w^7 z^3+548 z^4-19143 w z^4+110220 w^2 z^4-225630 w^3 z^4+197520 w^4 z^4-70608 w^5 z^4+7048 w^6 z^4-969 z^5+17328 w z^5-70938 w^2 z^5+110220 w^3 z^5-70608 w^4 z^5+15048 w^5 z^5+492 z^6-5770 w z^6+17328 w^2 z^6-19143 w^3 z^6+7048 w^4 z^6-62 z^7+492 w z^7-969 w^2 z^7+548 w^3 z^7) GSV[2,5]+1/(w-z)^11 27 w^3 z^3 (-6 w^6+6 w^7-w^8-324 w^5 z+510 w^6 z-214 w^7 z+18 w^8 z-2430 w^4 z^2+5994 w^5 z^2-4636 w^6 z^2+1170 w^7 z^2-54 w^8 z^2-4560 w^3 z^3+18690 w^4 z^3-24594 w^5 z^3+12342 w^6 z^3-1956 w^7 z^3+40 w^8 z^3-2430 w^2 z^4+18690 w^3 z^4-41910 w^4 z^4+36870 w^5 z^4-12270 w^6 z^4+1000 w^7 z^4-324 w z^5+5994 w^2 z^5-24594 w^3 z^5+36870 w^4 z^5-21840 w^5 z^5+4000 w^6 z^5-6 z^6+510 w z^6-4636 w^2 z^6+12342 w^3 z^6-12270 w^4 z^6+4000 w^5 z^6+6 z^7-214 w z^7+1170 w^2 z^7-1956 w^3 z^7+1000 w^4 z^7-z^8+18 w z^8-54 w^2 z^8+40 w^3 z^8) (GSV[3,6]-GSV[3,7])+1/(w-z)^11 54 w^3 z^3 (40 w^5-66 w^6+30 w^7-3 w^8+1000 w^4 z-2364 w^5 z+1830 w^6 z-498 w^7 z+30 w^8 z+4000 w^3 z^2-14730 w^4 z^2+18690 w^5 z^2-9732 w^6 z^2+1830 w^7 z^2-66 w^8 z^2+4000 w^2 z^3-26160 w^3 z^3+55050 w^4 z^3-49222 w^5 z^3+18690 w^6 z^3-2364 w^7 z^3+40 w^8 z^3+1000 w z^4-14730 w^2 z^4+55050 w^3 z^4-82690 w^4 z^4+55050 w^5 z^4-14730 w^6 z^4+1000 w^7 z^4+40 z^5-2364 w z^5+18690 w^2 z^5-49222 w^3 z^5+55050 w^4 z^5-26160 w^5 z^5+4000 w^6 z^5-66 z^6+1830 w z^6-9732 w^2 z^6+18690 w^3 z^6-14730 w^4 z^6+4000 w^5 z^6+30 z^7-498 w z^7+1830 w^2 z^7-2364 w^3 z^7+1000 w^4 z^7-3 z^8+30 w z^8-66 w^2 z^8+40 w^3 z^8) (GSV[3,9]-GSV[3,10])-1/(w-z)^11 108 w^3 z^3 (30 w^5-48 w^6+21 w^7-2 w^8+750 w^4 z-1752 w^5 z+1335 w^6 z-356 w^7 z+21 w^8 z+3000 w^3 z^2-11040 w^4 z^2+13929 w^5 z^2-7184 w^6 z^2+1335 w^7 z^2-48 w^8 z^2+3000 w^2 z^3-19680 w^3 z^3+41415 w^4 z^3-36908 w^5 z^3+13929 w^6 z^3-1752 w^7 z^3+30 w^8 z^3+750 w z^4-11040 w^2 z^4+41415 w^3 z^4-62300 w^4 z^4+41415 w^5 z^4-11040 w^6 z^4+750 w^7 z^4+30 z^5-1752 w z^5+13929 w^2 z^5-36908 w^3 z^5+41415 w^4 z^5-19680 w^5 z^5+3000 w^6 z^5-48 z^6+1335 w z^6-7184 w^2 z^6+13929 w^3 z^6-11040 w^4 z^6+3000 w^5 z^6+21 z^7-356 w z^7+1335 w^2 z^7-1752 w^3 z^7+750 w^4 z^7-2 z^8+21 w z^8-48 w^2 z^8+30 w^3 z^8) (GSV[3,5]-GSV[3,12]))+Color[et1] (-(1/(w-z)^8)9 w^3 z^3 (5554 w^3-6267 w^4+1387 w^5+39674 w^2 z-83776 w^3 z+48347 w^4 z-6267 w^5 z+39674 w z^2-181738 w^2 z^2+221634 w^3 z^2-83776 w^4 z^2+5554 w^5 z^2+5554 z^3-83776 w z^3+221634 w^2 z^3-181738 w^3 z^3+39674 w^4 z^3-6267 z^4+48347 w z^4-83776 w^2 z^4+39674 w^3 z^4+1387 z^5-6267 w z^5+5554 w^2 z^5) GSV[0,1]+1/(2 (w-z)^10) 9 w^3 z^3 (-4848 w^5+5478 w^6-1207 w^7-129024 w^4 z+235248 w^5 z-121241 w^6 z+14786 w^7 z-529824 w^3 z^2+1608018 w^4 z^2-1541619 w^5 z^2+508972 w^6 z^2-36908 w^7 z^2-529824 w^2 z^3+2939472 w^3 z^3-4972893 w^4 z^3+3224990 w^5 z^3-705780 w^6 z^3+24500 w^7 z^3-129024 w z^4+1608018 w^2 z^4-4972893 w^3 z^4+5776424 w^4 z^4-2575792 w^5 z^4+309832 w^6 z^4-4848 z^5+235248 w z^5-1541619 w^2 z^5+3224990 w^3 z^5-2575792 w^4 z^5+658728 w^5 z^5+5478 z^6-121241 w z^6+508972 w^2 z^6-705780 w^3 z^6+309832 w^4 z^6-1207 z^7+14786 w z^7-36908 w^2 z^7+24500 w^3 z^7) GSV[1,1]-1/(w-z)^10 9 w^3 z^3 (12250 w^4-20878 w^5+10132 w^6-1207 w^7+154916 w^3 z-417402 w^4 z+372110 w^5 z-121241 w^6 z+10132 w^7 z+329364 w^2 z^2-1552808 w^3 z^2+2416504 w^4 z^2-1541619 w^5 z^2+372110 w^6 z^2-20878 w^7 z^2+154916 w z^3-1552808 w^2 z^3+4357948 w^3 z^3-4972893 w^4 z^3+2416504 w^5 z^3-417402 w^6 z^3+12250 w^7 z^3+12250 z^4-417402 w z^4+2416504 w^2 z^4-4972893 w^3 z^4+4357948 w^4 z^4-1552808 w^5 z^4+154916 w^6 z^4-20878 z^5+372110 w z^5-1541619 w^2 z^5+2416504 w^3 z^5-1552808 w^4 z^5+329364 w^5 z^5+10132 z^6-121241 w z^6+372110 w^2 z^6-417402 w^3 z^6+154916 w^4 z^6-1207 z^7+10132 w z^7-20878 w^2 z^7+12250 w^3 z^7) GSV[1,2]+1/(w-z)^10 18 w^3 z^3 (18 w^6-9 w^7+972 w^5 z-1035 w^6 z+198 w^7 z+7290 w^4 z^2-13851 w^5 z^2+6912 w^6 z^2-675 w^7 z^2+13680 w^3 z^3-45585 w^4 z^3+44070 w^5 z^3-12885 w^6 z^3+548 w^7 z^3+7290 w^2 z^4-45585 w^3 z^4+79080 w^4 z^4-46920 w^5 z^4+7048 w^6 z^4+972 w z^5-13851 w^2 z^5+44070 w^3 z^5-46920 w^4 z^5+15048 w^5 z^5+18 z^6-1035 w z^6+6912 w^2 z^6-12885 w^3 z^6+7048 w^4 z^6-9 z^7+198 w z^7-675 w^2 z^7+548 w^3 z^7) GSV[2,2]-1/(w-z)^11 9 w^3 z^3 (3144 w^5-5079 w^6+2262 w^7-226 w^8+85800 w^4 z-200394 w^5 z+153462 w^6 z-41644 w^7 z+2622 w^8 z+379200 w^3 z^2-1364247 w^4 z^2+1699794 w^5 z^2-874360 w^6 z^2+164982 w^7 z^2-6429 w^8 z^2+427200 w^2 z^3-2643744 w^3 z^3+5383362 w^4 z^3-4703780 w^5 z^3+1761474 w^6 z^3-224814 w^7 z^3+4240 w^8 z^3+124800 w z^4-1638177 w^2 z^4+5789802 w^3 z^4-8388980 w^4 z^4+5440602 w^5 z^4-1432317 w^6 z^4+98800 w^7 z^4+6432 z^5-297510 w z^5+2133042 w^2 z^5-5322548 w^3 z^5+5732562 w^4 z^5-2643744 w^5 z^5+395200 w^6 z^5-10305 z^6+232326 w z^6-1135032 w^2 z^6+2071362 w^3 z^6-1570107 w^4 z^6+411200 w^5 z^6+4590 z^7-64476 w z^7+220806 w^2 z^7-273090 w^3 z^7+111800 w^4 z^7-474 z^8+4230 w z^8-8955 w^2 z^8+5336 w^3 z^8) GSV[2,3]+1/(w-z)^11 9 w^3 z^3 (6432 w^5-10305 w^6+4590 w^7-474 w^8+124800 w^4 z-297510 w^5 z+232326 w^6 z-64476 w^7 z+4230 w^8 z+427200 w^3 z^2-1638177 w^4 z^2+2133042 w^5 z^2-1135032 w^6 z^2+220806 w^7 z^2-8955 w^8 z^2+379200 w^2 z^3-2643744 w^3 z^3+5789802 w^4 z^3-5322548 w^5 z^3+2071362 w^6 z^3-273090 w^7 z^3+5336 w^8 z^3+85800 w z^4-1364247 w^2 z^4+5383362 w^3 z^4-8388980 w^4 z^4+5732562 w^5 z^4-1570107 w^6 z^4+111800 w^7 z^4+3144 z^5-200394 w z^5+1699794 w^2 z^5-4703780 w^3 z^5+5440602 w^4 z^5-2643744 w^5 z^5+411200 w^6 z^5-5079 z^6+153462 w z^6-874360 w^2 z^6+1761474 w^3 z^6-1432317 w^4 z^6+395200 w^5 z^6+2262 z^7-41644 w z^7+164982 w^2 z^7-224814 w^3 z^7+98800 w^4 z^7-226 z^8+2622 w z^8-6429 w^2 z^8+4240 w^3 z^8) GSV[2,4]-1/(w-z)^10 36 w^3 z^3 (548 w^4-969 w^5+492 w^6-62 w^7+7048 w^3 z-19143 w^4 z+17328 w^5 z-5770 w^6 z+492 w^7 z+15048 w^2 z^2-70608 w^3 z^2+110220 w^4 z^2-70938 w^5 z^2+17328 w^6 z^2-969 w^7 z^2+7048 w z^3-70608 w^2 z^3+197520 w^3 z^3-225630 w^4 z^3+110220 w^5 z^3-19143 w^6 z^3+548 w^7 z^3+548 z^4-19143 w z^4+110220 w^2 z^4-225630 w^3 z^4+197520 w^4 z^4-70608 w^5 z^4+7048 w^6 z^4-969 z^5+17328 w z^5-70938 w^2 z^5+110220 w^3 z^5-70608 w^4 z^5+15048 w^5 z^5+492 z^6-5770 w z^6+17328 w^2 z^6-19143 w^3 z^6+7048 w^4 z^6-62 z^7+492 w z^7-969 w^2 z^7+548 w^3 z^7) GSV[2,5]-1/(w-z)^11 54 w^3 z^3 (-6 w^6+6 w^7-w^8-324 w^5 z+510 w^6 z-214 w^7 z+18 w^8 z-2430 w^4 z^2+5994 w^5 z^2-4636 w^6 z^2+1170 w^7 z^2-54 w^8 z^2-4560 w^3 z^3+18690 w^4 z^3-24594 w^5 z^3+12342 w^6 z^3-1956 w^7 z^3+40 w^8 z^3-2430 w^2 z^4+18690 w^3 z^4-41910 w^4 z^4+36870 w^5 z^4-12270 w^6 z^4+1000 w^7 z^4-324 w z^5+5994 w^2 z^5-24594 w^3 z^5+36870 w^4 z^5-21840 w^5 z^5+4000 w^6 z^5-6 z^6+510 w z^6-4636 w^2 z^6+12342 w^3 z^6-12270 w^4 z^6+4000 w^5 z^6+6 z^7-214 w z^7+1170 w^2 z^7-1956 w^3 z^7+1000 w^4 z^7-z^8+18 w z^8-54 w^2 z^8+40 w^3 z^8) (GSV[3,6]-GSV[3,7])-1/(w-z)^11 108 w^3 z^3 (40 w^5-66 w^6+30 w^7-3 w^8+1000 w^4 z-2364 w^5 z+1830 w^6 z-498 w^7 z+30 w^8 z+4000 w^3 z^2-14730 w^4 z^2+18690 w^5 z^2-9732 w^6 z^2+1830 w^7 z^2-66 w^8 z^2+4000 w^2 z^3-26160 w^3 z^3+55050 w^4 z^3-49222 w^5 z^3+18690 w^6 z^3-2364 w^7 z^3+40 w^8 z^3+1000 w z^4-14730 w^2 z^4+55050 w^3 z^4-82690 w^4 z^4+55050 w^5 z^4-14730 w^6 z^4+1000 w^7 z^4+40 z^5-2364 w z^5+18690 w^2 z^5-49222 w^3 z^5+55050 w^4 z^5-26160 w^5 z^5+4000 w^6 z^5-66 z^6+1830 w z^6-9732 w^2 z^6+18690 w^3 z^6-14730 w^4 z^6+4000 w^5 z^6+30 z^7-498 w z^7+1830 w^2 z^7-2364 w^3 z^7+1000 w^4 z^7-3 z^8+30 w z^8-66 w^2 z^8+40 w^3 z^8) (GSV[3,9]-GSV[3,10])+1/(w-z)^11 216 w^3 z^3 (30 w^5-48 w^6+21 w^7-2 w^8+750 w^4 z-1752 w^5 z+1335 w^6 z-356 w^7 z+21 w^8 z+3000 w^3 z^2-11040 w^4 z^2+13929 w^5 z^2-7184 w^6 z^2+1335 w^7 z^2-48 w^8 z^2+3000 w^2 z^3-19680 w^3 z^3+41415 w^4 z^3-36908 w^5 z^3+13929 w^6 z^3-1752 w^7 z^3+30 w^8 z^3+750 w z^4-11040 w^2 z^4+41415 w^3 z^4-62300 w^4 z^4+41415 w^5 z^4-11040 w^6 z^4+750 w^7 z^4+30 z^5-1752 w z^5+13929 w^2 z^5-36908 w^3 z^5+41415 w^4 z^5-19680 w^5 z^5+3000 w^6 z^5-48 z^6+1335 w z^6-7184 w^2 z^6+13929 w^3 z^6-11040 w^4 z^6+3000 w^5 z^6+21 z^7-356 w z^7+1335 w^2 z^7-1752 w^3 z^7+750 w^4 z^7-2 z^8+21 w z^8-48 w^2 z^8+30 w^3 z^8) (GSV[3,5]-GSV[3,12]))+Color[fs] (-(1/(2 (w-z)^8))27 w^3 z^3 (5554 w^3-6241 w^4+1374 w^5+39674 w^2 z-83740 w^3 z+48246 w^4 z-6241 w^5 z+39674 w z^2-181862 w^2 z^2+221748 w^3 z^2-83740 w^4 z^2+5554 w^5 z^2+5554 z^3-83740 w z^3+221748 w^2 z^3-181862 w^3 z^3+39674 w^4 z^3-6241 z^4+48246 w z^4-83740 w^2 z^4+39674 w^3 z^4+1374 z^5-6241 w z^5+5554 w^2 z^5) GSV[0,1]+1/(4 (w-z)^10) 27 w^3 z^3 (-4848 w^5+5454 w^6-1195 w^7-129024 w^4 z+234912 w^5 z-120821 w^6 z+14698 w^7 z-529824 w^3 z^2+1607898 w^4 z^2-1540431 w^5 z^2+507980 w^6 z^2-36808 w^7 z^2-529824 w^2 z^3+2940432 w^3 z^3-4974513 w^4 z^3+3224710 w^5 z^3-705240 w^6 z^3+24500 w^7 z^3-129024 w z^4+1607898 w^2 z^4-4974513 w^3 z^4+5779144 w^4 z^4-2576432 w^5 z^4+309832 w^6 z^4-4848 z^5+234912 w z^5-1540431 w^2 z^5+3224710 w^3 z^5-2576432 w^4 z^5+658728 w^5 z^5+5454 z^6-120821 w z^6+507980 w^2 z^6-705240 w^3 z^6+309832 w^4 z^6-1195 z^7+14698 w z^7-36808 w^2 z^7+24500 w^3 z^7) GSV[1,1]-1/(2 (w-z)^10) 27 w^3 z^3 (12250 w^4-20828 w^5+10076 w^6-1195 w^7+154916 w^3 z-417132 w^4 z+371446 w^5 z-120821 w^6 z+10076 w^7 z+329364 w^2 z^2-1553128 w^3 z^2+2416304 w^4 z^2-1540431 w^5 z^2+371446 w^6 z^2-20828 w^7 z^2+154916 w z^3-1553128 w^2 z^3+4359788 w^3 z^3-4974513 w^4 z^3+2416304 w^5 z^3-417132 w^6 z^3+12250 w^7 z^3+12250 z^4-417132 w z^4+2416304 w^2 z^4-4974513 w^3 z^4+4359788 w^4 z^4-1553128 w^5 z^4+154916 w^6 z^4-20828 z^5+371446 w z^5-1540431 w^2 z^5+2416304 w^3 z^5-1553128 w^4 z^5+329364 w^5 z^5+10076 z^6-120821 w z^6+371446 w^2 z^6-417132 w^3 z^6+154916 w^4 z^6-1195 z^7+10076 w z^7-20828 w^2 z^7+12250 w^3 z^7) GSV[1,2]+1/(w-z)^10 27 w^3 z^3 (18 w^6-9 w^7+972 w^5 z-1035 w^6 z+198 w^7 z+7290 w^4 z^2-13851 w^5 z^2+6912 w^6 z^2-675 w^7 z^2+13680 w^3 z^3-45585 w^4 z^3+44070 w^5 z^3-12885 w^6 z^3+548 w^7 z^3+7290 w^2 z^4-45585 w^3 z^4+79080 w^4 z^4-46920 w^5 z^4+7048 w^6 z^4+972 w z^5-13851 w^2 z^5+44070 w^3 z^5-46920 w^4 z^5+15048 w^5 z^5+18 z^6-1035 w z^6+6912 w^2 z^6-12885 w^3 z^6+7048 w^4 z^6-9 z^7+198 w z^7-675 w^2 z^7+548 w^3 z^7) GSV[2,2]-1/(2 (w-z)^11) 27 w^3 z^3 (3144 w^5-5067 w^6+2250 w^7-224 w^8+85800 w^4 z-200226 w^5 z+153162 w^6 z-41504 w^7 z+2610 w^8 z+379200 w^3 z^2-1364187 w^4 z^2+1699086 w^5 z^2-873440 w^6 z^2+164682 w^7 z^2-6417 w^8 z^2+427200 w^2 z^3-2644224 w^3 z^3+5384382 w^4 z^3-4703712 w^5 z^3+1760766 w^6 z^3-224646 w^7 z^3+4240 w^8 z^3+124800 w z^4-1638117 w^2 z^4+5790822 w^3 z^4-8391240 w^4 z^4+5441622 w^5 z^4-1432257 w^6 z^4+98800 w^7 z^4+6432 z^5-297342 w z^5+2132334 w^2 z^5-5322480 w^3 z^5+5733582 w^4 z^5-2644224 w^5 z^5+395200 w^6 z^5-10293 z^6+232026 w z^6-1134112 w^2 z^6+2070654 w^3 z^6-1570047 w^4 z^6+411200 w^5 z^6+4578 z^7-64336 w z^7+220506 w^2 z^7-272922 w^3 z^7+111800 w^4 z^7-472 z^8+4218 w z^8-8943 w^2 z^8+5336 w^3 z^8) GSV[2,3]+1/(2 (w-z)^11) 27 w^3 z^3 (6432 w^5-10293 w^6+4578 w^7-472 w^8+124800 w^4 z-297342 w^5 z+232026 w^6 z-64336 w^7 z+4218 w^8 z+427200 w^3 z^2-1638117 w^4 z^2+2132334 w^5 z^2-1134112 w^6 z^2+220506 w^7 z^2-8943 w^8 z^2+379200 w^2 z^3-2644224 w^3 z^3+5790822 w^4 z^3-5322480 w^5 z^3+2070654 w^6 z^3-272922 w^7 z^3+5336 w^8 z^3+85800 w z^4-1364187 w^2 z^4+5384382 w^3 z^4-8391240 w^4 z^4+5733582 w^5 z^4-1570047 w^6 z^4+111800 w^7 z^4+3144 z^5-200226 w z^5+1699086 w^2 z^5-4703712 w^3 z^5+5441622 w^4 z^5-2644224 w^5 z^5+411200 w^6 z^5-5067 z^6+153162 w z^6-873440 w^2 z^6+1760766 w^3 z^6-1432257 w^4 z^6+395200 w^5 z^6+2250 z^7-41504 w z^7+164682 w^2 z^7-224646 w^3 z^7+98800 w^4 z^7-224 z^8+2610 w z^8-6417 w^2 z^8+4240 w^3 z^8) GSV[2,4]-1/(w-z)^10 54 w^3 z^3 (548 w^4-969 w^5+492 w^6-62 w^7+7048 w^3 z-19143 w^4 z+17328 w^5 z-5770 w^6 z+492 w^7 z+15048 w^2 z^2-70608 w^3 z^2+110220 w^4 z^2-70938 w^5 z^2+17328 w^6 z^2-969 w^7 z^2+7048 w z^3-70608 w^2 z^3+197520 w^3 z^3-225630 w^4 z^3+110220 w^5 z^3-19143 w^6 z^3+548 w^7 z^3+548 z^4-19143 w z^4+110220 w^2 z^4-225630 w^3 z^4+197520 w^4 z^4-70608 w^5 z^4+7048 w^6 z^4-969 z^5+17328 w z^5-70938 w^2 z^5+110220 w^3 z^5-70608 w^4 z^5+15048 w^5 z^5+492 z^6-5770 w z^6+17328 w^2 z^6-19143 w^3 z^6+7048 w^4 z^6-62 z^7+492 w z^7-969 w^2 z^7+548 w^3 z^7) GSV[2,5]-1/(w-z)^11 81 w^3 z^3 (-6 w^6+6 w^7-w^8-324 w^5 z+510 w^6 z-214 w^7 z+18 w^8 z-2430 w^4 z^2+5994 w^5 z^2-4636 w^6 z^2+1170 w^7 z^2-54 w^8 z^2-4560 w^3 z^3+18690 w^4 z^3-24594 w^5 z^3+12342 w^6 z^3-1956 w^7 z^3+40 w^8 z^3-2430 w^2 z^4+18690 w^3 z^4-41910 w^4 z^4+36870 w^5 z^4-12270 w^6 z^4+1000 w^7 z^4-324 w z^5+5994 w^2 z^5-24594 w^3 z^5+36870 w^4 z^5-21840 w^5 z^5+4000 w^6 z^5-6 z^6+510 w z^6-4636 w^2 z^6+12342 w^3 z^6-12270 w^4 z^6+4000 w^5 z^6+6 z^7-214 w z^7+1170 w^2 z^7-1956 w^3 z^7+1000 w^4 z^7-z^8+18 w z^8-54 w^2 z^8+40 w^3 z^8) (GSV[3,6]-GSV[3,7])-1/(w-z)^11 162 w^3 z^3 (40 w^5-66 w^6+30 w^7-3 w^8+1000 w^4 z-2364 w^5 z+1830 w^6 z-498 w^7 z+30 w^8 z+4000 w^3 z^2-14730 w^4 z^2+18690 w^5 z^2-9732 w^6 z^2+1830 w^7 z^2-66 w^8 z^2+4000 w^2 z^3-26160 w^3 z^3+55050 w^4 z^3-49222 w^5 z^3+18690 w^6 z^3-2364 w^7 z^3+40 w^8 z^3+1000 w z^4-14730 w^2 z^4+55050 w^3 z^4-82690 w^4 z^4+55050 w^5 z^4-14730 w^6 z^4+1000 w^7 z^4+40 z^5-2364 w z^5+18690 w^2 z^5-49222 w^3 z^5+55050 w^4 z^5-26160 w^5 z^5+4000 w^6 z^5-66 z^6+1830 w z^6-9732 w^2 z^6+18690 w^3 z^6-14730 w^4 z^6+4000 w^5 z^6+30 z^7-498 w z^7+1830 w^2 z^7-2364 w^3 z^7+1000 w^4 z^7-3 z^8+30 w z^8-66 w^2 z^8+40 w^3 z^8) (GSV[3,9]-GSV[3,10])+1/(w-z)^11 324 w^3 z^3 (30 w^5-48 w^6+21 w^7-2 w^8+750 w^4 z-1752 w^5 z+1335 w^6 z-356 w^7 z+21 w^8 z+3000 w^3 z^2-11040 w^4 z^2+13929 w^5 z^2-7184 w^6 z^2+1335 w^7 z^2-48 w^8 z^2+3000 w^2 z^3-19680 w^3 z^3+41415 w^4 z^3-36908 w^5 z^3+13929 w^6 z^3-1752 w^7 z^3+30 w^8 z^3+750 w z^4-11040 w^2 z^4+41415 w^3 z^4-62300 w^4 z^4+41415 w^5 z^4-11040 w^6 z^4+750 w^7 z^4+30 z^5-1752 w z^5+13929 w^2 z^5-36908 w^3 z^5+41415 w^4 z^5-19680 w^5 z^5+3000 w^6 z^5-48 z^6+1335 w z^6-7184 w^2 z^6+13929 w^3 z^6-11040 w^4 z^6+3000 w^5 z^6+21 z^7-356 w z^7+1335 w^2 z^7-1752 w^3 z^7+750 w^4 z^7-2 z^8+21 w z^8-48 w^2 z^8+30 w^3 z^8) (GSV[3,5]-GSV[3,12]))+Color[eu1] (-(1/(2 (w-z)^8))9 w^3 z^3 (-1426 w^4+713 w^5-20760 w^3 z+24325 w^4 z-4919 w^5 z-46084 w^2 z^2+110646 w^3 z^2-63124 w^4 z^2+5554 w^5 z^2-20760 w z^3+110646 w^2 z^3-135282 w^3 z^3+39674 w^4 z^3-1426 z^4+24325 w z^4-63124 w^2 z^4+39674 w^3 z^4+713 z^5-4919 w z^5+5554 w^2 z^5) GSV[0,1]+1/(2 (w-z)^10) 9 w^3 z^3 (630 w^6-315 w^7+24744 w^5 z-26949 w^6 z+5258 w^7 z+161298 w^4 z^2-316179 w^5 z^2+161992 w^6 z^2-16022 w^7 z^2+290352 w^3 z^3-983949 w^4 z^3+970154 w^5 z^3-288822 w^6 z^3+12250 w^7 z^3+161298 w^2 z^4-983949 w^3 z^4+1707368 w^4 z^4-1022548 w^5 z^4+154916 w^6 z^4+24744 w z^5-316179 w^2 z^5+970154 w^3 z^5-1022548 w^4 z^5+329364 w^5 z^5+630 z^6-26949 w z^6+161992 w^2 z^6-288822 w^3 z^6+154916 w^4 z^6-315 z^7+5258 w z^7-16022 w^2 z^7+12250 w^3 z^7) GSV[1,1]-1/(4 (w-z)^10) 9 w^3 z^3 (-5164 w^5+5794 w^6-1243 w^7-129756 w^4 z+237452 w^5 z-122501 w^6 z+14806 w^7 z-528776 w^3 z^2+1608118 w^4 z^2-1545183 w^5 z^2+510752 w^6 z^2-36892 w^7 z^2-528776 w^2 z^3+2934232 w^3 z^3-4968033 w^4 z^3+3226090 w^5 z^3-706668 w^6 z^3+24500 w^7 z^3-129756 w z^4+1608118 w^2 z^4-4968033 w^3 z^4+5770624 w^4 z^4-2574920 w^5 z^4+309832 w^6 z^4-5164 z^5+237452 w z^5-1545183 w^2 z^5+3226090 w^3 z^5-2574920 w^4 z^5+658728 w^5 z^5+5794 z^6-122501 w z^6+510752 w^2 z^6-706668 w^3 z^6+309832 w^4 z^6-1243 z^7+14806 w z^7-36892 w^2 z^7+24500 w^3 z^7) GSV[1,2]+1/(w-z)^10 18 w^3 z^3 (18 w^6-9 w^7+972 w^5 z-1035 w^6 z+198 w^7 z+7290 w^4 z^2-13851 w^5 z^2+6912 w^6 z^2-675 w^7 z^2+13680 w^3 z^3-45585 w^4 z^3+44070 w^5 z^3-12885 w^6 z^3+548 w^7 z^3+7290 w^2 z^4-45585 w^3 z^4+79080 w^4 z^4-46920 w^5 z^4+7048 w^6 z^4+972 w z^5-13851 w^2 z^5+44070 w^3 z^5-46920 w^4 z^5+15048 w^5 z^5+18 z^6-1035 w z^6+6912 w^2 z^6-12885 w^3 z^6+7048 w^4 z^6-9 z^7+198 w z^7-675 w^2 z^7+548 w^3 z^7) GSV[2,2]-1/(2 (w-z)^11) 9 w^3 z^3 (-726 w^6+762 w^7-143 w^8-32436 w^5 z+53466 w^6 z-24110 w^7 z+2364 w^8 z-231894 w^4 z^2+589950 w^5 z^2-477008 w^6 z^2+129660 w^7 z^2-7089 w^8 z^2-449088 w^3 z^3+1831182 w^4 z^3-2447194 w^5 z^3+1273236 w^6 z^3-217302 w^7 z^3+5336 w^8 z^3-266754 w^2 z^4+1910202 w^3 z^4-4191100 w^4 z^4+3701940 w^5 z^4-1268673 w^6 z^4+111800 w^7 z^4-44364 w z^5+676146 w^2 z^5-2566174 w^3 z^5+3723720 w^4 z^5-2193216 w^5 z^5+411200 w^6 z^5-1314 z^6+69894 w z^6-530448 w^2 z^6+1297752 w^3 z^6-1235463 w^4 z^6+395200 w^5 z^6+1278 z^7-29370 w z^7+134568 w^2 z^7-204810 w^3 z^7+98800 w^4 z^7-213 z^8+2520 w z^8-6327 w^2 z^8+4240 w^3 z^8) GSV[2,3]+1/(2 (w-z)^11) 9 w^3 z^3 (-1314 w^6+1278 w^7-213 w^8-44364 w^5 z+69894 w^6 z-29370 w^7 z+2520 w^8 z-266754 w^4 z^2+676146 w^5 z^2-530448 w^6 z^2+134568 w^7 z^2-6327 w^8 z^2-449088 w^3 z^3+1910202 w^4 z^3-2566174 w^5 z^3+1297752 w^6 z^3-204810 w^7 z^3+4240 w^8 z^3-231894 w^2 z^4+1831182 w^3 z^4-4191100 w^4 z^4+3723720 w^5 z^4-1235463 w^6 z^4+98800 w^7 z^4-32436 w z^5+589950 w^2 z^5-2447194 w^3 z^5+3701940 w^4 z^5-2193216 w^5 z^5+395200 w^6 z^5-726 z^6+53466 w z^6-477008 w^2 z^6+1273236 w^3 z^6-1268673 w^4 z^6+411200 w^5 z^6+762 z^7-24110 w z^7+129660 w^2 z^7-217302 w^3 z^7+111800 w^4 z^7-143 z^8+2364 w z^8-7089 w^2 z^8+5336 w^3 z^8) GSV[2,4]-1/(w-z)^10 9 w^3 z^3 (548 w^4-969 w^5+492 w^6-62 w^7+7048 w^3 z-19143 w^4 z+17328 w^5 z-5770 w^6 z+492 w^7 z+15048 w^2 z^2-70608 w^3 z^2+110220 w^4 z^2-70938 w^5 z^2+17328 w^6 z^2-969 w^7 z^2+7048 w z^3-70608 w^2 z^3+197520 w^3 z^3-225630 w^4 z^3+110220 w^5 z^3-19143 w^6 z^3+548 w^7 z^3+548 z^4-19143 w z^4+110220 w^2 z^4-225630 w^3 z^4+197520 w^4 z^4-70608 w^5 z^4+7048 w^6 z^4-969 z^5+17328 w z^5-70938 w^2 z^5+110220 w^3 z^5-70608 w^4 z^5+15048 w^5 z^5+492 z^6-5770 w z^6+17328 w^2 z^6-19143 w^3 z^6+7048 w^4 z^6-62 z^7+492 w z^7-969 w^2 z^7+548 w^3 z^7) GSV[2,5]-1/(w-z)^11 54 w^3 z^3 (-6 w^6+6 w^7-w^8-324 w^5 z+510 w^6 z-214 w^7 z+18 w^8 z-2430 w^4 z^2+5994 w^5 z^2-4636 w^6 z^2+1170 w^7 z^2-54 w^8 z^2-4560 w^3 z^3+18690 w^4 z^3-24594 w^5 z^3+12342 w^6 z^3-1956 w^7 z^3+40 w^8 z^3-2430 w^2 z^4+18690 w^3 z^4-41910 w^4 z^4+36870 w^5 z^4-12270 w^6 z^4+1000 w^7 z^4-324 w z^5+5994 w^2 z^5-24594 w^3 z^5+36870 w^4 z^5-21840 w^5 z^5+4000 w^6 z^5-6 z^6+510 w z^6-4636 w^2 z^6+12342 w^3 z^6-12270 w^4 z^6+4000 w^5 z^6+6 z^7-214 w z^7+1170 w^2 z^7-1956 w^3 z^7+1000 w^4 z^7-z^8+18 w z^8-54 w^2 z^8+40 w^3 z^8) (GSV[3,6]-GSV[3,7])-1/(w-z)^11 27 w^3 z^3 (40 w^5-66 w^6+30 w^7-3 w^8+1000 w^4 z-2364 w^5 z+1830 w^6 z-498 w^7 z+30 w^8 z+4000 w^3 z^2-14730 w^4 z^2+18690 w^5 z^2-9732 w^6 z^2+1830 w^7 z^2-66 w^8 z^2+4000 w^2 z^3-26160 w^3 z^3+55050 w^4 z^3-49222 w^5 z^3+18690 w^6 z^3-2364 w^7 z^3+40 w^8 z^3+1000 w z^4-14730 w^2 z^4+55050 w^3 z^4-82690 w^4 z^4+55050 w^5 z^4-14730 w^6 z^4+1000 w^7 z^4+40 z^5-2364 w z^5+18690 w^2 z^5-49222 w^3 z^5+55050 w^4 z^5-26160 w^5 z^5+4000 w^6 z^5-66 z^6+1830 w z^6-9732 w^2 z^6+18690 w^3 z^6-14730 w^4 z^6+4000 w^5 z^6+30 z^7-498 w z^7+1830 w^2 z^7-2364 w^3 z^7+1000 w^4 z^7-3 z^8+30 w z^8-66 w^2 z^8+40 w^3 z^8) (GSV[3,9]-GSV[3,10])+1/(w-z)^11 108 w^3 z^3 (-6 w^6+6 w^7-w^8-264 w^5 z+420 w^6 z-178 w^7 z+15 w^8 z-1830 w^4 z^2+4584 w^5 z^2-3592 w^6 z^2+915 w^7 z^2-42 w^8 z^2-3360 w^3 z^3+13890 w^4 z^3-18454 w^5 z^3+9345 w^6 z^3-1488 w^7 z^3+30 w^8 z^3-1830 w^2 z^4+13890 w^3 z^4-31150 w^4 z^4+27525 w^5 z^4-9210 w^6 z^4+750 w^7 z^4-264 w z^5+4584 w^2 z^5-18454 w^3 z^5+27525 w^4 z^5-16320 w^5 z^5+3000 w^6 z^5-6 z^6+420 w z^6-3592 w^2 z^6+9345 w^3 z^6-9210 w^4 z^6+3000 w^5 z^6+6 z^7-178 w z^7+915 w^2 z^7-1488 w^3 z^7+750 w^4 z^7-z^8+15 w z^8-42 w^2 z^8+30 w^3 z^8) (GSV[3,5]-GSV[3,12]))+Color[es1] (1/(2 (w-z)^8) 9 w^3 z^3 (-1+w+z) (-5554 w^3+2061 w^4-39674 w^2 z+59200 w^3 z-11108 w^4 z-39674 w z^2+148846 w^2 z^2-124576 w^3 z^2+11108 w^4 z^2-5554 z^3+59200 w z^3-124576 w^2 z^3+68240 w^3 z^3+2061 z^4-11108 w z^4+11108 w^2 z^4) GSV[0,1]-1/(4 (w-z)^10) 9 w^3 z^3 (-4848 w^5+6666 w^6-1801 w^7-129024 w^4 z+283728 w^5 z-173879 w^6 z+25038 w^7 z-529824 w^3 z^2+1930254 w^4 z^2-2170413 w^5 z^2+829980 w^6 z^2-68652 w^7 z^2-529824 w^2 z^3+3523056 w^3 z^3-6945651 w^4 z^3+5164458 w^5 z^3-1281804 w^6 z^3+49000 w^7 z^3-129024 w z^4+1930254 w^2 z^4-6945651 w^3 z^4+9199320 w^4 z^4-4622808 w^5 z^4+619664 w^6 z^4-4848 z^5+283728 w z^5-2170413 w^2 z^5+5164458 w^3 z^5-4622808 w^4 z^5+1317456 w^5 z^5+6666 z^6-173879 w z^6+829980 w^2 z^6-1281804 w^3 z^6+619664 w^4 z^6-1801 z^7+25038 w z^7-68652 w^2 z^7+49000 w^3 z^7) GSV[1,1]+1/(4 (w-z)^10) 9 w^3 z^3 (24500 w^4-46620 w^5+25722 w^6-3585 w^7+309832 w^3 z-962940 w^4 z+977688 w^5 z-362463 w^6 z+34734 w^7 z+658728 w^2 z^2-3636312 w^3 z^2+6439926 w^4 z^2-4621293 w^5 z^2+1250988 w^6 z^2-78348 w^7 z^2+309832 w z^3-3636312 w^2 z^3+11661168 w^3 z^3-14923539 w^4 z^3+8057898 w^5 z^3-1539852 w^6 z^3+49000 w^7 z^3+24500 z^4-962940 w z^4+6439926 w^2 z^4-14923539 w^3 z^4+14497560 w^4 z^4-5682456 w^5 z^4+619664 w^6 z^4-46620 z^5+977688 w z^5-4621293 w^2 z^5+8057898 w^3 z^5-5682456 w^4 z^5+1317456 w^5 z^5+25722 z^6-362463 w z^6+1250988 w^2 z^6-1539852 w^3 z^6+619664 w^4 z^6-3585 z^7+34734 w z^7-78348 w^2 z^7+49000 w^3 z^7) GSV[1,2]-1/(w-z)^10 27 w^3 z^3 (18 w^6-9 w^7+972 w^5 z-1035 w^6 z+198 w^7 z+7290 w^4 z^2-13851 w^5 z^2+6912 w^6 z^2-675 w^7 z^2+13680 w^3 z^3-45585 w^4 z^3+44070 w^5 z^3-12885 w^6 z^3+548 w^7 z^3+7290 w^2 z^4-45585 w^3 z^4+79080 w^4 z^4-46920 w^5 z^4+7048 w^6 z^4+972 w z^5-13851 w^2 z^5+44070 w^3 z^5-46920 w^4 z^5+15048 w^5 z^5+18 z^6-1035 w z^6+6912 w^2 z^6-12885 w^3 z^6+7048 w^4 z^6-9 z^7+198 w z^7-675 w^2 z^7+548 w^3 z^7) (GSV[2,2]-GSV[2,4])+1/(2 (w-z)^11) 27 w^3 z^3 (2144 w^5-3861 w^6+1980 w^7-245 w^8+41600 w^4 z-113790 w^5 z+102348 w^6 z-33194 w^7 z+2634 w^8 z+142400 w^3 z^2-634917 w^4 z^2+948324 w^5 z^2-579872 w^6 z^2+131586 w^7 z^2-6432 w^8 z^2+126400 w^2 z^3-1031424 w^3 z^3+2580468 w^4 z^3-2692974 w^5 z^3+1196646 w^6 z^3-183552 w^7 z^3+4288 w^8 z^3+28600 w z^4-531987 w^2 z^4+2393088 w^3 z^4-4195620 w^4 z^4+3223134 w^5 z^4-1003200 w^6 z^4+83200 w^7 z^4+1048 z^5-77442 w z^5+749904 w^2 z^5-2320122 w^3 z^5+2978514 w^4 z^5-1612800 w^5 z^5+284800 w^6 z^5-1923 z^6+66768 w z^6-423904 w^2 z^6+936546 w^3 z^6-832200 w^4 z^6+252800 w^5 z^6+960 z^7-19726 w z^7+84486 w^2 z^7-122784 w^3 z^7+57200 w^4 z^7-103 z^8+1254 w z^8-3144 w^2 z^8+2096 w^3 z^8) (GSV[2,3]-GSV[2,4])-1/(w-z)^10 27 w^3 z^3 (548 w^4-969 w^5+492 w^6-62 w^7+7048 w^3 z-19143 w^4 z+17328 w^5 z-5770 w^6 z+492 w^7 z+15048 w^2 z^2-70608 w^3 z^2+110220 w^4 z^2-70938 w^5 z^2+17328 w^6 z^2-969 w^7 z^2+7048 w z^3-70608 w^2 z^3+197520 w^3 z^3-225630 w^4 z^3+110220 w^5 z^3-19143 w^6 z^3+548 w^7 z^3+548 z^4-19143 w z^4+110220 w^2 z^4-225630 w^3 z^4+197520 w^4 z^4-70608 w^5 z^4+7048 w^6 z^4-969 z^5+17328 w z^5-70938 w^2 z^5+110220 w^3 z^5-70608 w^4 z^5+15048 w^5 z^5+492 z^6-5770 w z^6+17328 w^2 z^6-19143 w^3 z^6+7048 w^4 z^6-62 z^7+492 w z^7-969 w^2 z^7+548 w^3 z^7) (GSV[2,3]-GSV[2,5])-1/(w-z)^11 81 w^3 z^3 (-6 w^6+6 w^7-w^8-324 w^5 z+510 w^6 z-214 w^7 z+18 w^8 z-2430 w^4 z^2+5994 w^5 z^2-4636 w^6 z^2+1170 w^7 z^2-54 w^8 z^2-4560 w^3 z^3+18690 w^4 z^3-24594 w^5 z^3+12342 w^6 z^3-1956 w^7 z^3+40 w^8 z^3-2430 w^2 z^4+18690 w^3 z^4-41910 w^4 z^4+36870 w^5 z^4-12270 w^6 z^4+1000 w^7 z^4-324 w z^5+5994 w^2 z^5-24594 w^3 z^5+36870 w^4 z^5-21840 w^5 z^5+4000 w^6 z^5-6 z^6+510 w z^6-4636 w^2 z^6+12342 w^3 z^6-12270 w^4 z^6+4000 w^5 z^6+6 z^7-214 w z^7+1170 w^2 z^7-1956 w^3 z^7+1000 w^4 z^7-z^8+18 w z^8-54 w^2 z^8+40 w^3 z^8) (GSV[3,5]-GSV[3,6]+GSV[3,7]-GSV[3,12])-1/(w-z)^11 81 w^3 z^3 (40 w^5-66 w^6+30 w^7-3 w^8+1000 w^4 z-2364 w^5 z+1830 w^6 z-498 w^7 z+30 w^8 z+4000 w^3 z^2-14730 w^4 z^2+18690 w^5 z^2-9732 w^6 z^2+1830 w^7 z^2-66 w^8 z^2+4000 w^2 z^3-26160 w^3 z^3+55050 w^4 z^3-49222 w^5 z^3+18690 w^6 z^3-2364 w^7 z^3+40 w^8 z^3+1000 w z^4-14730 w^2 z^4+55050 w^3 z^4-82690 w^4 z^4+55050 w^5 z^4-14730 w^6 z^4+1000 w^7 z^4+40 z^5-2364 w z^5+18690 w^2 z^5-49222 w^3 z^5+55050 w^4 z^5-26160 w^5 z^5+4000 w^6 z^5-66 z^6+1830 w z^6-9732 w^2 z^6+18690 w^3 z^6-14730 w^4 z^6+4000 w^5 z^6+30 z^7-498 w z^7+1830 w^2 z^7-2364 w^3 z^7+1000 w^4 z^7-3 z^8+30 w z^8-66 w^2 z^8+40 w^3 z^8) (GSV[3,5]-GSV[3,9]+GSV[3,10]-GSV[3,12])));*)


(* ::Section::Closed:: *)
(*Planar and non-planar double boxes in 8-2\[Epsilon] dimensions*)


(* ::Input:: *)
(*(* The following results are valid in the region s,t<0 and u>0, with x=1+t/s. *)*)


(* ::Input:: *)
(*(* planar double box *)*)


(* ::Input:: *)
(*Ipdb1234=(-s)^(1-2\[Epsilon]) ({1/\[Epsilon]^2,1/\[Epsilon],1}.{1/144,(79+2 x)/1728,(-48+3303 x+242 x^2)/(20736 x)+((1+x) (2-15 x+x^2))/(432 x^2) (G[0,1/x]-G[1,1/x])+(\[Pi]^2 (1-6 x+34 x^2+67 x^3))/(2592 (-1+x) x^3)-(1-5 x+25 x^2+3 x^3)/(216 x^3) (G[0,0,1/x]- G[0,1,1/x]- G[1,0,1/x]+ G[1,1,1/x]+(5 \[Pi]^2)/12)-(-1+8 x+17 x^2)/(108 (-1+x) x^2) (G[0,0,0,1/x]-G[0,0,1,1/x]-G[0,1,0,1/x]+G[0,1,1,1/x]+\[Pi]^2/6 (2  G[0,1/x]+G[1,1/x])-Zeta[3])-(3+x)/(18 (-1+x)^2) (G[0,0,0,0,1/x]-G[0,0,0,1,1/x]-G[0,0,1,0,1/x]+G[0,0,1,1,1/x]+\[Pi]^2/6 (2G[0,0,1/x]+ G[0,1,1/x])-G[0,1/x] Zeta[3]+(17 \[Pi]^4)/360)});*)


(* ::Input:: *)
(*(* non-planar double box *)*)


(* ::Input:: *)
(*Indb1234=(-s)^(1-2\[Epsilon]) ({1/\[Epsilon]^2,1/\[Epsilon],1}.{1/288,37/1728,(-60-3607 x+3625 x^2-36 x^3+18 x^4)/(51840 (-1+x) x)+(-12+42 x-47 x^2+2 x^3-63 x^4+18 x^5)/(25920 (-1+x)^2) (G[1,1/x]+I \[Pi] )-(60-328 x+727 x^2-798 x^3+399 x^4)/(25920 (-1+x)^2 x^2) (G[0,1/x]-G[1,1/x])+\[Pi]^2/1728-(30-173 x+428 x^2-600 x^3+525 x^4-270 x^5+90 x^6)/(12960 (-1+x)^3 x^3) (G[0,0,1/x]+I \[Pi] G[0,1/x])+(30-113 x+160 x^2-107 x^3+36 x^4+6 x^5)/(12960 (-1+x) x^3) (G[0,1,1/x]+G[1,0,1/x]+I \[Pi] (G[0,1/x]+ G[1,1/x])-\[Pi]^2/2)+((-1+x)^3 (-30-7 x+4 x^2+9 x^3+9 x^4))/(12960 x^3) (G[1,1,1/x]+I \[Pi] G[1,1/x])-((-2+3 x) (-1+3 x) Zeta[3])/(720 (-1+x)^2 x^2)+((-1+2 x) (2-5 x+5 x^2) )/(2160 (-1+x)^2 x^2) (G[0,0,1,1/x]+G[0,1,0,1/x]-2 G[1,0,0,1/x]+I \[Pi] (G[0,0,1/x]+ G[0,1,1/x]-2  G[1,0,1/x])-\[Pi]^2/2 G[0,1/x]+(I \[Pi]^3)/2)+(((-1+x)^3) (2+x) )/(2160 x^2) (G[1,0,1,1/x]+G[1,1,0,1/x]-2 G[0,1,1,1/x]+I \[Pi](G[1,0,1/x]+ G[1,1,1/x]-2G[0,1,1/x])-\[Pi]^2/2 G[1,1/x])});*)

